Stout smearing and Wilson flow in lattice perturbation theory

We present the expansion of stout smearing and the Wilson flow in lattice perturbation theory to order $g_0^3$, which is suitable for one-loop calculations. As the Wilson flow is generated by infinitesimal stout smearing steps, the results are related to each other by taking the appropriate limits. We show how to apply perturbative stout smearing or Wilson flow to the Feynman rules of any lattice fermion action and and illustrate them by calculating the self-energy of the clover-improved Wilson fermion.

==> anc_mathematica_notebooks/csw1_1_stout_plaq.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    209409,       5268]
NotebookOptionsPosition[    188815,       4942]
NotebookOutlinePosition[    189384,       4963]
CellTagsIndexPosition[    189341,       4960]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["C", "SW", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "0bd800b4-7fd6-4111-b11b-55223e6c7723"],
 " 1-stout Wilson/Plaq."
}], "Title",
 CellChangeTimes->{{3.885801559951972*^9, 3.8858015663192987`*^9}, {
   3.8859687919429827`*^9, 3.8859688646755447`*^9}, {3.8864370906084347`*^9, 
   3.886437100305957*^9}, {3.8866603833193903`*^9, 3.886660387121873*^9}, {
   3.898656349007831*^9, 3.898656351515127*^9}, {3.898656556612652*^9, 
   3.898656557440537*^9}, {3.8990038771729918`*^9, 3.899003878702326*^9}, {
   3.899032580642386*^9, 3.8990325877040653`*^9}, {3.9190971282583427`*^9, 
   3.919097128742284*^9}, 3.921206189000132*^9, {3.921288987897253*^9, 
   3.921288991362814*^9}, {3.922405959872862*^9, 3.922405963333026*^9}, 
   3.922463007033457*^9, {3.9224632169530687`*^9, 
   3.922463217571577*^9}},ExpressionUUID->"87e33e2e-a275-47b6-99d3-\
9c6e5340a784"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tstart", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[709]:=",ExpressionUUID->"e02e0c3b-5ef0-42d2-a28a-bd32cccf4bd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\<desktop/lattice_perturbation_theory/stout\>\"", 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.885871144408474*^9, 3.8858711529674807`*^9}, 
   3.885999750917761*^9, {3.886000894346355*^9, 3.886000917803084*^9}, {
   3.88643634862411*^9, 3.886436349850518*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"64e39c34-d8f2-4101-bd09-317bb62aa0e4"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  "\"\</Users/max/Desktop/lattice_perturbation_theory/myLPT.m\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.885873219149599*^9, 3.885873255258662*^9}, {
   3.885968961162003*^9, 3.8859689615298*^9}, 3.886436343134907*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"c581f5d7-5f63-4342-ade2-f782894e4afc"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.8858259246920958`*^9, 
  3.885825925997685*^9}},ExpressionUUID->"39dce595-0b6b-42f4-afc4-\
c6147316b84e"],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.885804852122602*^9, 
  3.885804854744076*^9}},ExpressionUUID->"66fb2e85-6348-441e-b3a6-\
4a17cc48f7ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Numerical", " ", "Precision"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"prec", "=", "8"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9180180445107*^9, 3.9180180460101*^9}, 
   3.918026365564674*^9, {3.918727738433536*^9, 3.91872773982893*^9}, 
   3.918751800950697*^9, 3.918808308746174*^9, 3.919097160366852*^9, 
   3.921208621299917*^9, {3.921231313864238*^9, 3.921231314566798*^9}, 
   3.921253121427997*^9, 3.922203938993305*^9, 3.922463208329585*^9},
 CellLabel->
  "In[710]:=",ExpressionUUID->"0ac28433-41ac-4844-a93a-9b62e0bfa74f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Number", " ", "of", " ", "smearing", " ", "steps"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"nstout", "=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8986577929635878`*^9, 3.898657793501317*^9}, {
   3.918123672685988*^9, 3.918123673004485*^9}, {3.918137487219069*^9, 
   3.9181374876371183`*^9}, 3.9212061953427258`*^9, 3.921207168973819*^9, {
   3.921289526077566*^9, 3.921289526549024*^9}, 3.9222038251629066`*^9, 
   3.9224630058647346`*^9},
 CellLabel->
  "In[711]:=",ExpressionUUID->"9165d69a-6771-417d-9867-312f876aa11f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Wilson", " ", "parameter"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rmin", "=", 
     RowBox[{"6", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmax", "=", 
     RowBox[{"14", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dr", "=", 
     RowBox[{"2", "/", "10"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.885822484466302*^9, 3.88582249128089*^9}, {
   3.8986567249770412`*^9, 3.898656725159436*^9}, 3.918014579735292*^9, {
   3.918017930692577*^9, 3.918017946925416*^9}, {3.918621443490686*^9, 
   3.918621450111742*^9}, {3.9187517367497683`*^9, 3.918751758113361*^9}, {
   3.918793759517755*^9, 3.9187937661100483`*^9}},
 CellLabel->
  "In[712]:=",ExpressionUUID->"5d5facd9-ce4d-40b5-b648-55fa91c20852"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rrange", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.9186214357061663`*^9},
 CellLabel->
  "In[715]:=",ExpressionUUID->"582a16d2-1a4a-48df-af25-04d28f6ec0ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Parameters", " ", "of", " ", "the", " ", "L\[UDoubleDot]scher"}],
     "-", 
    RowBox[{"Weisz", " ", "gluon", " ", "action"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"glue", "=", "\"\<plaq\>\""}], 
    RowBox[{"(*", "\"\<sym\>\"", "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c0", "=", 
     RowBox[{"1", "-", 
      RowBox[{"8", " ", "c1"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8858223809888268`*^9, 3.885822397892658*^9}, {
  3.885822473707775*^9, 3.885822474630094*^9}, {3.898656731818074*^9, 
  3.89865673204557*^9}, {3.899003886456841*^9, 3.899003888164218*^9}, {
  3.899032595695958*^9, 3.899032598527156*^9}, {3.9186225995574303`*^9, 
  3.918622599853053*^9}, {3.9190971391512957`*^9, 3.919097152560754*^9}, {
  3.9212071756679*^9, 3.921207191631824*^9}, {3.922203877901507*^9, 
  3.922203883445183*^9}, {3.922463213724698*^9, 3.92246322319701*^9}},
 CellLabel->
  "In[716]:=",ExpressionUUID->"e1e07a0e-65cc-47d9-8473-c9f85ec17f25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Parameters", " ", "of", " ", "the", " ", "Brillouin", " ", "action"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Lambda]0", "=", 
     RowBox[{
      RowBox[{"-", "240"}], "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]1", "=", " ", 
     RowBox[{"8", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]2", "=", " ", 
     RowBox[{"4", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]3", "=", 
     RowBox[{"2", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]4", "=", " ", 
     RowBox[{"1", "/", "64"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[CurlyRho]1", "=", 
     RowBox[{"64", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]2", "=", " ", 
     RowBox[{"16", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]3", "=", 
     RowBox[{"4", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]4", "=", 
     RowBox[{"1", "/", "432"}]}], ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.918014622741798*^9, 3.9180146257620707`*^9}},
 CellLabel->
  "In[719]:=",ExpressionUUID->"5eee2595-7d6f-4903-8817-637bf1803579"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Feynman Rules", "Subsection",
 CellChangeTimes->{{3.885822502125231*^9, 
  3.885822504848494*^9}},ExpressionUUID->"a7080996-fc94-4e98-bbbe-\
8e9c05af84db"],

Cell[CellGroupData[{

Cell["Propagators", "Subsubsection",
 CellChangeTimes->{{3.885825400237937*^9, 3.885825405098455*^9}, {
  3.885969179277532*^9, 
  3.885969179581389*^9}},ExpressionUUID->"a7147f5a-352c-4f91-8b85-\
e7a1ef2a6c22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Gluon", " ", "Propagator"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"GLW", "[", 
    RowBox[{"mu", ",", "nu", ",", "k"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885822989208063*^9, 3.8858229991025457`*^9}, {
  3.8859691822259398`*^9, 3.885969182484029*^9}, {3.898659602246964*^9, 
  3.898659602456818*^9}},
 CellLabel->
  "In[720]:=",ExpressionUUID->"b27d3657-cc0a-41cd-92b8-0a9230d6a44f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Fermion", " ", "Propagator", " ", 
    RowBox[{"(", 
     RowBox[{"Wilson", " ", "or", " ", "Brillouin"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"S", "[", "k_", "]"}], ":=", 
   RowBox[{"SWil", "[", "k", "]"}], 
   RowBox[{"(*", 
    RowBox[{"SBri", "[", "k", "]"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.88582304467059*^9, 3.885823063284751*^9}, {
   3.8858231002752647`*^9, 3.885823104032357*^9}, {3.8858252269484243`*^9, 
   3.885825261455462*^9}, {3.885969184774428*^9, 3.8859691850720453`*^9}, {
   3.886000943442603*^9, 3.8860009509694567`*^9}, 3.886436373500828*^9},
 CellLabel->
  "In[721]:=",ExpressionUUID->"15c4c76c-d40b-4625-957f-5c5d34947e0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertices", "Subsubsection",
 CellChangeTimes->{{3.885825411668447*^9, 3.885825413457903*^9}, {
  3.898660845434655*^9, 
  3.898660846411484*^9}},ExpressionUUID->"e4f9fe13-9980-4da6-a0ab-\
807e0183a60d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"ggg", "-", "vertex"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Vg3", "[", 
    RowBox[{
    "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
    "]"}], ":=", 
   RowBox[{"Vg3LW", "[", 
    RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885825279671813*^9, 3.8858253204747963`*^9}},
 CellLabel->
  "In[722]:=",ExpressionUUID->"7a90c39a-336b-4bee-8d02-98caa76ac739"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8858254492481937`*^9, 3.885825456163924*^9}},
 CellLabel->
  "In[723]:=",ExpressionUUID->"a7dd17dc-2903-4570-ae5e-ef5d7e970c21"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"V1Wilson", ",", "V1Clover", ",", "stout1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V1_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V1_Clover.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<stout1.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825462599373*^9, 3.885825467381089*^9}, {
   3.885825579197074*^9, 3.885825588613139*^9}, {3.8858256557594423`*^9, 
   3.885825666758642*^9}, {3.885825782540882*^9, 3.885825835939344*^9}, {
   3.886436389079872*^9, 3.886436393737218*^9}, {3.88666034070373*^9, 
   3.88666034217117*^9}, {3.8986564603939533`*^9, 3.898656473434617*^9}, {
   3.898695849456702*^9, 3.898695876762033*^9}, 3.9180146598708267`*^9},
 CellLabel->
  "In[724]:=",ExpressionUUID->"26dc5a78-1078-45d6-a030-ed459da5eef8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V10", "[", 
   RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"V1Wilson", "[", 
      RowBox[{"mu", ",", "p", ",", "q"}], "]"}], "+", " ", 
     RowBox[{"V1Clover", "[", 
      RowBox[{"mu", ",", "p", ",", "q"}], "]"}]}], ")"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellLabel->
  "In[728]:=",ExpressionUUID->"19dff916-9791-4d7d-8600-d5ad79dff98d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1", "[", 
   RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
       RowBox[{"nstout", ",", "mu", ",", "nu", ",", 
        RowBox[{"q", "-", "p"}]}], "]"}], " ", 
      RowBox[{"V10", "[", 
       RowBox[{"nu", ",", "p", ",", "q"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"nu", ",", "4"}], "}"}]}], "]"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825487676408*^9, 3.8858254960462313`*^9}, {
   3.885825738669464*^9, 3.885825749785375*^9}, {3.886000973809266*^9, 
   3.886000981290429*^9}, 3.886436400871855*^9, {3.886660344483776*^9, 
   3.88666034533877*^9}, 3.898656485339244*^9, 3.898656595583009*^9, {
   3.8990326047480927`*^9, 3.8990326065145807`*^9}, 3.918014667296925*^9, 
   3.918620444801631*^9, {3.918620838558572*^9, 3.9186208438748503`*^9}, {
   3.9186215042277718`*^9, 3.9186215089826183`*^9}, {3.9212062809826097`*^9, 
   3.921206288315823*^9}, {3.921206580952449*^9, 3.921206586690287*^9}},
 CellLabel->
  "In[729]:=",ExpressionUUID->"caac0226-8aa9-4c84-a745-4f2c6581ffba"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqgg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88582552204838*^9, 3.88582552837976*^9}},
 CellLabel->
  "In[730]:=",ExpressionUUID->"a192ec0e-92ec-4625-ad42-4d1343704cf5"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"V2Wilson", ",", "V2Clover", ",", "stout2", ",", "g21asfun"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Clover.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<stout2.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825539168577*^9, 3.885825544219738*^9}, {
   3.8858256727782803`*^9, 3.88582568778659*^9}, {3.885825826350107*^9, 
   3.885825845446332*^9}, {3.886436403975417*^9, 3.886436408475191*^9}, {
   3.8866603485400553`*^9, 3.886660349804796*^9}, 3.8986564953188887`*^9, {
   3.898695917653273*^9, 3.898695938154603*^9}, {3.8986962526782722`*^9, 
   3.8986962550168037`*^9}, 3.8989568061140823`*^9, {3.898959018339511*^9, 
   3.898959039719583*^9}, 3.918014676881113*^9, {3.918396081488261*^9, 
   3.9183960994650307`*^9}},
 CellLabel->
  "In[731]:=",ExpressionUUID->"bd1a93ca-2db9-4119-9cf1-ffb497cd9390"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"V2Wilson", "[", 
      RowBox[{"mu", ",", "nu", ",", "p", ",", "q"}], "]"}], "+", 
     RowBox[{"V2Clover", "[", 
      RowBox[{"mu", ",", "nu", ",", "p", ",", "q", ",", "k1", ",", "k2"}], 
      "]"}]}], ")"}], "//", "myVecExpand"}]}]], "Input",
 CellLabel->
  "In[735]:=",ExpressionUUID->"d6898239-4fc1-474a-a67d-7e5aa122654b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
         RowBox[{"nstout", ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
        RowBox[{
         RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
         RowBox[{"nstout", ",", "nu", ",", "beta", ",", "k2"}], "]"}], " ", 
        RowBox[{"V20", "[", 
         RowBox[{
         "alpha", ",", "beta", ",", "p", ",", "q", ",", "k1", ",", "k2"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}]}], "]"}], "+", " ", 
     RowBox[{"g0", " ", "I", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"HoldForm", "[", "stout2", "]"}], "[", 
          RowBox[{
          "nstout", ",", "alpha", ",", "mu", ",", "nu", ",", "k1", ",", 
           "k2"}], "]"}], " ", 
         RowBox[{"V10", "[", 
          RowBox[{"alpha", ",", "p", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"alpha", ",", "4"}], "}"}]}], "]"}]}]}], ")"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825559172164*^9, 3.8858255643915987`*^9}, {
   3.8858257181158533`*^9, 3.8858257350814257`*^9}, {3.8858289093195477`*^9, 
   3.885828941305193*^9}, {3.886000999213634*^9, 3.886001006737466*^9}, 
   3.886436416747184*^9, {3.88666035288783*^9, 3.8866603536754093`*^9}, 
   3.8986565030888367`*^9, {3.898656602170656*^9, 3.8986566055240183`*^9}, {
   3.8989571490545673`*^9, 3.8989572060148907`*^9}, {3.898957337439245*^9, 
   3.8989573848927917`*^9}, 3.898957446284642*^9, {3.898995215096222*^9, 
   3.8989952191715612`*^9}, 3.899000172386653*^9, {3.899032619706292*^9, 
   3.8990326272471848`*^9}, 3.9180146835373297`*^9, {3.918046985212491*^9, 
   3.918047033271805*^9}, {3.918100378342402*^9, 3.9181003786911182`*^9}, {
   3.918276924059091*^9, 3.918276928269164*^9}, {3.9183058905161743`*^9, 
   3.918305904918331*^9}, 3.918313139132268*^9, {3.918385075213625*^9, 
   3.918385075490074*^9}, 3.918396327854287*^9, {3.918397230701466*^9, 
   3.9183972311720133`*^9}, {3.918398228674747*^9, 3.918398229164482*^9}, {
   3.918398897199543*^9, 3.9183989038873587`*^9}, 3.918400300713497*^9, {
   3.918400430543764*^9, 3.918400430690501*^9}, {3.9185491069075117`*^9, 
   3.9185491393976603`*^9}, {3.918549181624929*^9, 3.918549221564398*^9}, {
   3.918549440870494*^9, 3.918549458989419*^9}, {3.918549780815298*^9, 
   3.918549790081333*^9}, {3.918549872278845*^9, 3.9185498724889193`*^9}, {
   3.918550796460526*^9, 3.9185508001803913`*^9}, {3.918551211514978*^9, 
   3.918551213334157*^9}, {3.918564495371726*^9, 3.9185644956464357`*^9}, {
   3.9185646830424223`*^9, 3.918564683276124*^9}, 3.918614202872345*^9, {
   3.9186215267356443`*^9, 3.918621528556491*^9}, 3.9187937045997763`*^9, {
   3.921206306787599*^9, 3.9212063351270943`*^9}, {3.921206553761578*^9, 
   3.921206606209628*^9}},
 CellLabel->
  "In[736]:=",ExpressionUUID->"0c480dc1-deb1-4494-b304-a57ac5409c50"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqggg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88582552204838*^9, 3.88582552837976*^9}, 
   3.885969036248719*^9},
 CellLabel->
  "In[737]:=",ExpressionUUID->"665fa9b3-b562-440d-8e5b-fd10ca9694fd"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"V3Wilson", ",", "V3Clover", ",", "stout3", ",", "g", ",", "h"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V3_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V3_Clover.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<stout3.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825539168577*^9, 3.885825544219738*^9}, {
   3.8858256727782803`*^9, 3.88582568778659*^9}, {3.885825826350107*^9, 
   3.885825845446332*^9}, {3.8859690391560287`*^9, 3.885969040946451*^9}, {
   3.8864364244395247`*^9, 3.886436429422803*^9}, {3.886660357016304*^9, 
   3.886660358231104*^9}, {3.898656620834366*^9, 3.898656623546008*^9}, {
   3.898656777291513*^9, 3.8986567807005053`*^9}, {3.898661285833227*^9, 
   3.898661287181079*^9}, {3.89869624959048*^9, 3.8986963120069942`*^9}, 
   3.898696424689068*^9, {3.898961077073996*^9, 3.8989611606826963`*^9}, {
   3.918014732137225*^9, 3.918014752733014*^9}, 3.9181108110065193`*^9, 
   3.9182836733394117`*^9, 3.918283717508264*^9, {3.918391957099856*^9, 
   3.918391959855701*^9}, {3.918395812134251*^9, 3.918395813589014*^9}, {
   3.918622346881269*^9, 3.918622352311718*^9}, {3.918795195563291*^9, 
   3.918795212192589*^9}, {3.918803323165559*^9, 3.91880332362241*^9}},
 CellLabel->
  "In[738]:=",ExpressionUUID->"d896182a-a414-4647-8c69-e42920ead475"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
    "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
     "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"stout1", "[", 
           RowBox[{"nstout", ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
          RowBox[{"stout1", "[", 
           RowBox[{"nstout", ",", "nu", ",", "beta", ",", "k2"}], "]"}], 
          RowBox[{"stout1", "[", 
           RowBox[{"nstout", ",", "rho", ",", "gamma", ",", "k3"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V3Wilson", "[", 
             RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "p", ",", "q"}],
              "]"}], "+", "\[IndentingNewLine]", " ", 
            RowBox[{"V3Clover", "[", 
             RowBox[{
             "alpha", ",", "beta", ",", "gamma", ",", "p", ",", "q", ",", 
              "k1", ",", "k2", ",", "k3"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"alpha", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"beta", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
       "-", 
       RowBox[{
        RowBox[{"g0", "/", 
         RowBox[{"(", 
          RowBox[{"2", "I"}], ")"}]}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"stout1", "[", 
               RowBox[{"nstout", ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
              
              RowBox[{"stout2", "[", 
               RowBox[{
               "nstout", ",", "beta", ",", "nu", ",", "rho", ",", "k2", ",", 
                "k3"}], "]"}], "\[IndentingNewLine]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"V2Wilson", "[", 
                 RowBox[{"alpha", ",", "beta", ",", "p", ",", "q"}], "]"}], 
                "+", 
                RowBox[{"V2Clover", "[", 
                 RowBox[{
                 "alpha", ",", "beta", ",", "p", ",", "q", ",", "k1", ",", 
                  RowBox[{"k2", "+", "k3"}]}], "]"}]}], ")"}]}], 
             "\[IndentingNewLine]", "+", 
             RowBox[{
              RowBox[{"stout2", "[", 
               RowBox[{
               "nstout", ",", "alpha", ",", "mu", ",", "nu", ",", "k1", ",", 
                "k2"}], "]"}], 
              RowBox[{"stout1", "[", 
               RowBox[{"nstout", ",", "rho", ",", "beta", ",", "k3"}], "]"}], 
              "\[IndentingNewLine]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"V2Wilson", "[", 
                 RowBox[{"alpha", ",", "beta", ",", "p", ",", "q"}], "]"}], 
                "+", 
                RowBox[{"V2Clover", "[", 
                 RowBox[{"alpha", ",", "beta", ",", "p", ",", "q", ",", 
                  RowBox[{"k1", "+", "k2"}], ",", "k3"}], "]"}]}], ")"}]}]}], 
            ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"beta", ",", "4"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{
         RowBox[{"g0", "^", "2"}], "/", "6"}], "  ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"stout3", "[", 
              RowBox[{
              "nstout", ",", "alpha", ",", "mu", ",", "nu", ",", "rho", ",", 
               "k1", ",", "k2", ",", "k3"}], "]"}], "+", 
             RowBox[{"stout3", "[", 
              RowBox[{
              "nstout", ",", "alpha", ",", "rho", ",", "nu", ",", "mu", ",", 
               "k3", ",", "k2", ",", "k1"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"V1Wilson", "[", 
              RowBox[{"alpha", ",", "p", ",", "q"}], "]"}], "+", 
             RowBox[{"V1Clover", "[", 
              RowBox[{"alpha", ",", "p", ",", "q"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "4"}], "}"}]}], "]"}]}]}], " ", ")"}]}], "//",
     "myVecExpand"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.918110827884151*^9, 3.9181108593740063`*^9}, {
  3.918112478663266*^9, 3.918112567960265*^9}, {3.918112598603897*^9, 
  3.918112757716043*^9}, {3.918112921677417*^9, 3.9181130026717443`*^9}, {
  3.9181172170656013`*^9, 3.918117220979856*^9}, {3.9181311210459833`*^9, 
  3.918131125611958*^9}, {3.918137495391811*^9, 3.918137497038678*^9}, {
  3.9181829860782547`*^9, 3.918183016198492*^9}, {3.918187082944705*^9, 
  3.918187094209054*^9}, {3.918271929950058*^9, 3.9182720054321737`*^9}, {
  3.918274752301179*^9, 3.9182747524629374`*^9}, {3.918276947102002*^9, 
  3.9182769487903137`*^9}, {3.918801160196274*^9, 3.9188011637897997`*^9}, {
  3.918803358286976*^9, 3.918803359742145*^9}, {3.9212063569978523`*^9, 
  3.921206363937381*^9}},
 CellLabel->
  "In[742]:=",ExpressionUUID->"e3778869-141f-4ab6-bb2a-f1388d1bfc00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V30", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"V3Wilson", "[", 
      RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q"}], "]"}], "+", 
     RowBox[{"V3Clover", "[", 
      RowBox[{
      "mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", "k1", ",", "k2", 
       ",", "k3"}], "]"}]}], ")"}], "//", "myVecExpand"}]}]], "Input",
 CellLabel->
  "In[743]:=",ExpressionUUID->"7f5ce187-b1f2-4680-962a-afc69c719f8b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V3part1", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
       RowBox[{"nstout", ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
      RowBox[{
       RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
       RowBox[{"nstout", ",", "nu", ",", "beta", ",", "k2"}], "]"}], 
      RowBox[{
       RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
       RowBox[{"nstout", ",", "rho", ",", "gamma", ",", "k3"}], "]"}], 
      "\[IndentingNewLine]", " ", 
      RowBox[{"V30", "[", 
       RowBox[{
       "alpha", ",", "beta", ",", "gamma", ",", "p", ",", "q", ",", "k1", ",",
         "k2", ",", "k3"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"alpha", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"beta", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "//", 
   "myVecExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3part2", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "g0"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
        RowBox[{"nstout", ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
       RowBox[{
        RowBox[{"HoldForm", "[", "stout2", "]"}], "[", 
        RowBox[{
        "nstout", ",", "beta", ",", "nu", ",", "rho", ",", "k2", ",", "k3"}], 
        "]"}], "\[IndentingNewLine]", 
       RowBox[{"V20", "[", 
        RowBox[{"alpha", ",", "beta", ",", "p", ",", "q", ",", "k1", ",", 
         RowBox[{"k2", "+", "k3"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"alpha", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"beta", ",", "4"}], "}"}]}], "]"}]}], "//", 
   "myVecExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3part3", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "g0"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"HoldForm", "[", "stout2", "]"}], "[", 
        RowBox[{
        "nstout", ",", "alpha", ",", "mu", ",", "nu", ",", "k1", ",", "k2"}], 
        "]"}], 
       RowBox[{
        RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
        RowBox[{"nstout", ",", "rho", ",", "beta", ",", "k3"}], "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{"V20", "[", 
        RowBox[{"alpha", ",", "beta", ",", "p", ",", "q", ",", 
         RowBox[{"k1", "+", "k2"}], ",", "k3"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"alpha", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"beta", ",", "4"}], "}"}]}], "]"}]}], "//", 
   "myVecExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3part4", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"g0", "^", "2"}]}], "/", "6"}], "  ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stout3", "[", 
       RowBox[{
       "nstout", ",", "alpha", ",", "mu", ",", "nu", ",", "rho", ",", "k1", 
        ",", "k2", ",", "k3"}], "]"}], 
      RowBox[{"V10", "[", 
       RowBox[{"alpha", ",", "p", ",", "q"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"alpha", ",", "4"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3part5", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"g0", "^", "2"}]}], "/", "6"}], "  ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stout3", "[", 
       RowBox[{
       "nstout", ",", "alpha", ",", "rho", ",", "nu", ",", "mu", ",", "k3", 
        ",", "k2", ",", "k1"}], "]"}], 
      RowBox[{"V10", "[", 
       RowBox[{"alpha", ",", "p", ",", "q"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"alpha", ",", "4"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.921206403335195*^9, 3.921206409582821*^9}, {
  3.921206455896678*^9, 3.921206465157443*^9}, {3.92120649718419*^9, 
  3.9212065243200502`*^9}, {3.9212067630061274`*^9, 3.921206811087784*^9}, {
  3.921206964784441*^9, 3.921206997230122*^9}},
 CellLabel->
  "In[744]:=",ExpressionUUID->"0c04e833-432f-4adb-97d1-e11ce1bc351d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Calculation", "Section"]], "Section",
 CellChangeTimes->{{3.822990071634878*^9, 3.822990077945579*^9}, {
   3.872647273612833*^9, 3.872647284712113*^9}, 3.8726473372171383`*^9, {
   3.885802109716256*^9, 3.885802110863954*^9}, {3.8859693877544413`*^9, 
   3.885969391534955*^9}},ExpressionUUID->"90fd4921-d02b-4dc9-afe3-\
0ffa023345db"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (a)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}},ExpressionUUID->"9ff24c5e-41dc-40ff-9af3-\
d45c2ab3f668"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]a", "[", "mu_", "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
   " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"V1", "[", 
       RowBox[{"nu", ",", 
        RowBox[{"q", "+", "k"}], ",", "q"}], "]"}], ".", 
      RowBox[{"G", "[", 
       RowBox[{"nu", ",", "rho", ",", "k"}], "]"}], ".", 
      RowBox[{"S", "[", 
       RowBox[{"q", "+", "k"}], "]"}], ".", 
      RowBox[{"V1", "[", 
       RowBox[{"mu", ",", 
        RowBox[{"p", "+", "k"}], ",", 
        RowBox[{"q", "+", "k"}]}], "]"}], ".", 
      RowBox[{"S", "[", 
       RowBox[{"p", "+", "k"}], "]"}], ".", 
      RowBox[{"V1", "[", 
       RowBox[{"rho", ",", "p", ",", 
        RowBox[{"p", "+", "k"}]}], "]"}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"nu", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.885995227595359*^9, 3.885995228505127*^9}, {3.886436627711567*^9, 
   3.886436632263842*^9}, {3.92120748872957*^9, 3.92120749089672*^9}},
 CellLabel->
  "In[749]:=",ExpressionUUID->"e956cd80-af34-448e-ab22-adb2f9860488"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D1a", "=", 
      RowBox[{"D1List", "[", "\[CapitalLambda]a", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellLabel->
  "In[750]:=",ExpressionUUID->"9baae6a1-1e52-4185-b033-be509f7bfc49"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D2a", "=", 
      RowBox[{"D2List", "[", "\[CapitalLambda]a", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellLabel->
  "In[751]:=",ExpressionUUID->"9f05f675-16c1-42fc-a237-10880c2102aa"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{
     RowBox[{"\"\<csw1_dump/D1D2_a_\>\"", "<>", 
      RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>",
       "glue", "<>", "\"\<.mx\>\""}], ",", 
     RowBox[{"{", 
      RowBox[{"D1a", ",", "D2a"}], "}"}]}], "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921207354792492*^9, 3.9212074444385977`*^9}, {
   3.922327226969963*^9, 3.9223272329246283`*^9}, 3.92237787286831*^9},
 CellLabel->
  "In[752]:=",ExpressionUUID->"f2a07541-e23b-4af2-9028-0fcae4e5318a"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{"\"\<csw1_dump/D1D2_a_\>\"", "<>", 
   RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
   "glue", "<>", "\"\<.mx\>\""}], "]"}]], "Input",
 CellChangeTimes->{
  3.92120747626184*^9, {3.922327242408532*^9, 3.9223272427455473`*^9}, 
   3.9223778759622383`*^9},
 CellLabel->
  "In[753]:=",ExpressionUUID->"73894651-f6ac-4a22-ab95-652609cbac4e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1aFull", "=", 
   RowBox[{"Plus", "@@", "D1a"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2aFull", "=", 
   RowBox[{"Plus", "@@", "D2a"}]}], ";"}]}], "Input",
 CellLabel->
  "In[754]:=",ExpressionUUID->"9009e851-0caf-4dab-9ba0-c2c53e91d8c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1al", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "8"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{"D1aFull", "-", "D2aFull"}], ")"}]}], "/.", 
    RowBox[{
     RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, 
   3.8859952481836023`*^9, 3.885995282813896*^9, 3.886561873461596*^9, {
   3.8865650090154953`*^9, 3.886565012668974*^9}, 3.9212075261458607`*^9, {
   3.921210141284555*^9, 3.921210142563808*^9}},
 CellLabel->
  "In[756]:=",ExpressionUUID->"2486f5d9-698f-4c9f-96e5-5a0e36eae3b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (b)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 
  3.88597951252439*^9}},ExpressionUUID->"0d40228a-85bc-403e-b35b-\
a619253dff92"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]b", "[", "mu_", "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "c"}], "]"}], 
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], "//", "myColor"}], "*)"}], 
   
   RowBox[{"6", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V1", "[", 
        RowBox[{"nu", ",", 
         RowBox[{"q", "-", "k"}], ",", "q"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", 
         RowBox[{"-", "k"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"sigma", ",", "tau", ",", 
         RowBox[{"p", "-", "q", "+", "k"}]}], "]"}], ".", 
       RowBox[{"S", "[", 
        RowBox[{"q", "-", "k"}], "]"}], ".", 
       RowBox[{"Vg3", "[", 
        RowBox[{"rho", ",", "sigma", ",", "mu", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"p", "-", "q", "+", "k"}], ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"V1", "[", 
        RowBox[{"tau", ",", "p", ",", 
         RowBox[{"q", "-", "k"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sigma", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885995403440551*^9, 
   3.885995404098441*^9}, {3.886436715684569*^9, 3.886436721581298*^9}, 
   3.898701532552126*^9, {3.921210097496593*^9, 3.921210100274744*^9}},
 CellLabel->
  "In[757]:=",ExpressionUUID->"32a47049-e9f1-48b1-93c0-27c76f736ac4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D1b", "=", 
      RowBox[{"D1List", "[", "\[CapitalLambda]b", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9212101565362*^9, 3.9212101581452007`*^9}},
 CellLabel->
  "In[758]:=",ExpressionUUID->"1bf9b11b-5b0b-4d04-8a28-ff4568ff2ab0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D2b", "=", 
      RowBox[{"D2List", "[", "\[CapitalLambda]b", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.92121015950651*^9, 3.921210160791459*^9}},
 CellLabel->
  "In[759]:=",ExpressionUUID->"fd599de2-4816-459f-86ff-a4f3df9a53de"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{
     RowBox[{"\"\<csw1_dump/D1D2_b_\>\"", "<>", 
      RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>",
       "glue", "<>", "\"\<.mx\>\""}], ",", 
     RowBox[{"{", 
      RowBox[{"D1b", ",", "D2b"}], "}"}]}], "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921207354792492*^9, 3.9212074444385977`*^9}, {
   3.92121016370292*^9, 3.921210167842815*^9}, {3.922327302197617*^9, 
   3.92232731639501*^9}, 3.922377867805808*^9},
 CellLabel->
  "In[760]:=",ExpressionUUID->"2e45f127-507b-4ab3-ac13-5c3c79356648"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{"\"\<csw1_dump/D1D2_b_\>\"", "<>", 
   RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
   "glue", "<>", "\"\<.mx\>\""}], "]"}]], "Input",
 CellChangeTimes->{
  3.92120747626184*^9, 3.921210169586746*^9, {3.922327328708231*^9, 
   3.922327328943253*^9}, 3.922377862611507*^9},
 CellLabel->
  "In[761]:=",ExpressionUUID->"9025ba54-476b-4cc7-aff5-0964e9b32829"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1bFull", "=", 
   RowBox[{"Plus", "@@", "D1b"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2bFull", "=", 
   RowBox[{"Plus", "@@", "D2b"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9212101800046377`*^9, 3.9212101895556593`*^9}},
 CellLabel->
  "In[762]:=",ExpressionUUID->"1d403bfa-f863-432a-81e0-ebd4ac215817"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1bl", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "8"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"b", ",", "c"}], "]"}], 
        RowBox[{"f", "[", 
         RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], "//", "myColor"}], ")"}],
      " ", 
     RowBox[{"(", 
      RowBox[{"D1bFull", "-", "D2bFull"}], ")"}]}], "/.", 
    RowBox[{
     RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, 
   3.8859952481836023`*^9, 3.885995282813896*^9, 3.886561873461596*^9, {
   3.8865650090154953`*^9, 3.886565012668974*^9}, 3.9212075261458607`*^9, {
   3.921210141284555*^9, 3.921210142563808*^9}, {3.9212102015286694`*^9, 
   3.92121023719037*^9}, {3.922406781642346*^9, 3.922406795874839*^9}, {
   3.922424111884678*^9, 3.922424120288548*^9}, {3.922463055621517*^9, 
   3.9224630625849543`*^9}},
 CellLabel->
  "In[764]:=",ExpressionUUID->"37f61b6a-b9aa-4c6c-85ca-82e22ef82832"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (c)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 3.88597951252439*^9}, {
  3.8859798285206203`*^9, 3.8859798288698473`*^9}, {3.918016705971917*^9, 
  3.918016706868598*^9}},ExpressionUUID->"4a36d4c7-fbb5-4a41-ae6a-\
c90d7e338c99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]c", "[", "mu_", "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "c"}], "]"}], 
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], "//", "myColor"}], "*)"}], 
   
   RowBox[{"6", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V2", "[", 
        RowBox[{"nu", ",", "sigma", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p", "-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"sigma", ",", "tau", ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", 
         RowBox[{"p", "-", "q", "+", "k"}]}], "]"}], ".", 
       RowBox[{"Vg3", "[", 
        RowBox[{"rho", ",", "tau", ",", "mu", ",", 
         RowBox[{"p", "-", "q", "+", "k"}], ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sigma", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885980500854762*^9, 
   3.885980503787004*^9}, {3.8859954221745043`*^9, 3.885995422773106*^9}, {
   3.886436809024164*^9, 3.886436812153802*^9}, {3.921210255145175*^9, 
   3.921210257732748*^9}, {3.9224260253396482`*^9, 3.9224260274255123`*^9}},
 CellLabel->
  "In[765]:=",ExpressionUUID->"5a1e5edc-f6b4-41ac-9df4-0926c59e3f37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D1c", "=", 
     RowBox[{"D1List", "[", "\[CapitalLambda]c", "]"}]}], ";"}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9212101565362*^9, 3.9212101581452007`*^9}, {
  3.9212102749114943`*^9, 3.9212102762496033`*^9}},
 CellLabel->
  "In[766]:=",ExpressionUUID->"6b647fb9-30c6-405f-b0ec-7614f4194213"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70.272447`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.922463478575375*^9, 3.924364175191285*^9},
 CellLabel->
  "Out[766]=",ExpressionUUID->"50e0362e-aa21-49a5-a5ce-5a2eaf2a18a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D2c", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]c", "]"}]}], ";"}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.92121015950651*^9, 3.921210160791459*^9}, {
  3.921210277758704*^9, 3.9212102788484297`*^9}},
 CellLabel->
  "In[767]:=",ExpressionUUID->"8e2a497f-4a05-4807-adc1-9c4942d5b3f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"69.344322`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.922463544021311*^9, 3.9243642497466593`*^9},
 CellLabel->
  "Out[767]=",ExpressionUUID->"ddc8e967-f8fa-4775-907b-cc3e81b3df19"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"\"\<csw1_dump/D1D2_c_\>\"", "<>", 
     RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
     "glue", "<>", "\"\<.mx\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{"D1c", ",", "D2c"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921207354792492*^9, 3.9212074444385977`*^9}, {
   3.92121016370292*^9, 3.921210167842815*^9}, {3.921210281402652*^9, 
   3.921210286375472*^9}, {3.9223273363526573`*^9, 3.922327343243909*^9}, 
   3.92237788314007*^9},
 CellLabel->
  "In[768]:=",ExpressionUUID->"8e670c13-7702-40c8-8edb-42d7bfaa06d4"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{"\"\<csw1_dump/D1D2_c_\>\"", "<>", 
   RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
   "glue", "<>", "\"\<.mx\>\""}], "]"}]], "Input",
 CellChangeTimes->{
  3.92120747626184*^9, 3.921210169586746*^9, 3.921210283022686*^9, {
   3.922327346269602*^9, 3.9223273481253347`*^9}, 3.922377880293742*^9},
 CellLabel->
  "In[769]:=",ExpressionUUID->"82c71a86-81f6-4a66-9045-abf6240cd4a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1cFull", "=", 
   RowBox[{"Plus", "@@", "D1c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2cFull", "=", 
   RowBox[{"Plus", "@@", "D2c"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9212101800046377`*^9, 3.9212101895556593`*^9}, {
  3.921210292562772*^9, 3.9212102962868032`*^9}},
 CellLabel->
  "In[770]:=",ExpressionUUID->"b9933886-f71b-46a8-b513-cb79e3e843ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1cl", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "8"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"b", ",", "c"}], "]"}], 
        RowBox[{"f", "[", 
         RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], "//", "myColor"}], ")"}],
      " ", 
     RowBox[{"(", 
      RowBox[{"D1cFull", "-", "D2cFull"}], ")"}]}], "/.", 
    RowBox[{
     RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, 
   3.8859952481836023`*^9, 3.885995282813896*^9, 3.886561873461596*^9, {
   3.8865650090154953`*^9, 3.886565012668974*^9}, 3.9212075261458607`*^9, {
   3.921210141284555*^9, 3.921210142563808*^9}, {3.9212102015286694`*^9, 
   3.92121023719037*^9}, {3.921210299144517*^9, 3.921210308628378*^9}},
 CellLabel->
  "In[772]:=",ExpressionUUID->"76c09234-f72f-4fff-af54-2ccb091acfd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (d)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 3.88597951252439*^9}, {
  3.8859798285206203`*^9, 3.8859798288698473`*^9}, {3.8859814622045193`*^9, 
  3.88598146236238*^9}},ExpressionUUID->"063256ed-7d97-4094-9eaf-\
1758c25b94b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]d1abb", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part1", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p"}], ",", 
         RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d1bba", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part1", "[", 
        RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d1bab", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part1", "[", 
        RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d2abb", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part2", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p"}], ",", 
         RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d2bba", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part2", "[", 
        RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d2bab", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part2", "[", 
        RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d3abb", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part3", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p"}], ",", 
         RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d3bba", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part3", "[", 
        RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d3bab", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part3", "[", 
        RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d4abb", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part4", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p"}], ",", 
         RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d4bba", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part4", "[", 
        RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d4bab", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part4", "[", 
        RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d5abb", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part5", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p"}], ",", 
         RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d5bba", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part5", "[", 
        RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d5bab", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part5", "[", 
        RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885980500854762*^9, 
   3.885980503787004*^9}, {3.88599442466199*^9, 3.885994453633503*^9}, {
   3.8859945861381474`*^9, 3.8859945866449738`*^9}, {3.886436837723291*^9, 
   3.886436852327923*^9}, {3.886438122923983*^9, 3.8864381317206907`*^9}, {
   3.918017267047702*^9, 3.918017326120249*^9}, {3.918017356194725*^9, 
   3.9180174369944353`*^9}, {3.9181052817626963`*^9, 3.918105281854431*^9}, {
   3.918113097192397*^9, 3.918113101613316*^9}, {3.918123958332822*^9, 
   3.918123968300046*^9}, {3.918801363153776*^9, 3.918801363273941*^9}, {
   3.918803464032968*^9, 3.918803476807746*^9}, {3.919227122258451*^9, 
   3.919227181928712*^9}, {3.9194161110319147`*^9, 3.919416177839032*^9}, {
   3.919432770459553*^9, 3.919432839200386*^9}, {3.9201099250239697`*^9, 
   3.920109963949234*^9}},
 CellLabel->
  "In[773]:=",ExpressionUUID->"d9bdce6e-1f11-4c80-91ae-00dd05891841"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d1abb", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d1abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d1bba", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d1bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d1bab", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d1bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d2abb", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d2abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d2bba", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d2bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d2bab", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d2bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d3abb", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d3abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d3bba", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d3bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d3bab", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d3bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"D1d4abb", "=", 
                  RowBox[{"D1List", "[", "\[CapitalLambda]d4abb", "]"}]}], 
                 ")"}], ";"}], "//", 
               RowBox[{"AbsoluteTiming", "\[IndentingNewLine]", 
                RowBox[{"(", 
                 RowBox[{"D1d4bba", "=", 
                  RowBox[{"D1List", "[", "\[CapitalLambda]d4bba", "]"}]}], 
                 ")"}]}]}], ";"}], "//", 
             RowBox[{"AbsoluteTiming", "\[IndentingNewLine]", 
              RowBox[{"(", 
               RowBox[{"D1d4bab", "=", 
                RowBox[{"D1List", "[", "\[CapitalLambda]d4bab", "]"}]}], 
               ")"}]}]}], ";"}], "//", 
           RowBox[{"AbsoluteTiming", "\[IndentingNewLine]", 
            RowBox[{"(", 
             RowBox[{"D1d5abb", "=", 
              RowBox[{"D1List", "[", "\[CapitalLambda]d5abb", "]"}]}], 
             ")"}]}]}], ";"}], "//", 
         RowBox[{"AbsoluteTiming", "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{"D1d5bba", "=", 
            RowBox[{"D1List", "[", "\[CapitalLambda]d5bba", "]"}]}], 
           ")"}]}]}], ";"}], "//", 
       RowBox[{"AbsoluteTiming", "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{"D1d5bab", "=", 
          RowBox[{"D1List", "[", "\[CapitalLambda]d5bab", "]"}]}], ")"}]}]}], 
      ";"}], "//", "AbsoluteTiming"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, {
   3.885979721387331*^9, 3.8859797233204937`*^9}, {3.885980515174418*^9, 
   3.885980518366723*^9}, {3.885994570762068*^9, 3.885994597377514*^9}, 
   3.8859947276902323`*^9, 3.8859955174144907`*^9, 3.886561877488969*^9, {
   3.8865650289181623`*^9, 3.8865650304328537`*^9}, {3.918017440953342*^9, 
   3.918017463060624*^9}, {3.919227190388386*^9, 3.9192272398554277`*^9}, 
   3.9192272781617517`*^9, {3.919247337758951*^9, 3.919247338463338*^9}, {
   3.9194806574787683`*^9, 3.919480716867743*^9}, {3.919480761250019*^9, 
   3.919480844986435*^9}, {3.919480889740123*^9, 3.919480918822044*^9}, {
   3.919498829682805*^9, 3.919498841992557*^9}, {3.9195747126987963`*^9, 
   3.919574720070271*^9}, 3.920109912876276*^9, {3.920109974826213*^9, 
   3.9201100672891493`*^9}, 3.924340113305942*^9},
 CellLabel->
  "In[788]:=",ExpressionUUID->"01e3a684-64b8-4535-9cae-4bdbbfaf4eab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26.508209`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920617640813182*^9, 3.921211268418043*^9, 
  3.921214798361685*^9, 3.921220344188339*^9, 3.9212253433935013`*^9, 
  3.921253505788618*^9, 3.921293008571478*^9, 3.922209632446225*^9, 
  3.9222404903707647`*^9, 3.922463568354094*^9, 3.924364277836947*^9},
 CellLabel->
  "Out[788]=",ExpressionUUID->"3df54bc2-e320-4155-9334-b0114473f7cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"27.65436`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920617640813182*^9, 3.921211268418043*^9, 
  3.921214798361685*^9, 3.921220344188339*^9, 3.9212253433935013`*^9, 
  3.921253505788618*^9, 3.921293008571478*^9, 3.922209632446225*^9, 
  3.9222404903707647`*^9, 3.922463568354094*^9, 3.9243643053861732`*^9},
 CellLabel->
  "Out[789]=",ExpressionUUID->"b0d15a55-ae39-4c2b-a45a-3171c118d480"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"27.244945`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920617640813182*^9, 3.921211268418043*^9, 
  3.921214798361685*^9, 3.921220344188339*^9, 3.9212253433935013`*^9, 
  3.921253505788618*^9, 3.921293008571478*^9, 3.922209632446225*^9, 
  3.9222404903707647`*^9, 3.922463568354094*^9, 3.9243643326288443`*^9},
 CellLabel->
  "Out[790]=",ExpressionUUID->"f0767d42-2763-4bb1-becb-bce9f69d03b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.332368`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920617640813182*^9, 3.921211268418043*^9, 
  3.921214798361685*^9, 3.921220344188339*^9, 3.9212253433935013`*^9, 
  3.921253505788618*^9, 3.921293008571478*^9, 3.922209632446225*^9, 
  3.9222404903707647`*^9, 3.922463568354094*^9, 3.924364336094161*^9},
 CellLabel->
  "Out[791]=",ExpressionUUID->"cc44f524-a905-4387-b087-8dccf16f4711"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.418848`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920617640813182*^9, 3.921211268418043*^9, 
  3.921214798361685*^9, 3.921220344188339*^9, 3.9212253433935013`*^9, 
  3.921253505788618*^9, 3.921293008571478*^9, 3.922209632446225*^9, 
  3.9222404903707647`*^9, 3.922463568354094*^9, 3.924364348381782*^9},
 CellLabel->
  "Out[792]=",ExpressionUUID->"70216030-6eee-441f-9f34-844b30c73b00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.793334`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920617640813182*^9, 3.921211268418043*^9, 
  3.921214798361685*^9, 3.921220344188339*^9, 3.9212253433935013`*^9, 
  3.921253505788618*^9, 3.921293008571478*^9, 3.922209632446225*^9, 
  3.9222404903707647`*^9, 3.922463568354094*^9, 3.924364361181332*^9},
 CellLabel->
  "Out[793]=",ExpressionUUID->"a869a364-306e-4c99-836f-f5124589fe3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.156809`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920617640813182*^9, 3.921211268418043*^9, 
  3.921214798361685*^9, 3.921220344188339*^9, 3.9212253433935013`*^9, 
  3.921253505788618*^9, 3.921293008571478*^9, 3.922209632446225*^9, 
  3.9222404903707647`*^9, 3.922463568354094*^9, 3.924364372331105*^9},
 CellLabel->
  "Out[794]=",ExpressionUUID->"ce566c7c-8c19-4a2e-973c-12cf89abcb08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.820291`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920617640813182*^9, 3.921211268418043*^9, 
  3.921214798361685*^9, 3.921220344188339*^9, 3.9212253433935013`*^9, 
  3.921253505788618*^9, 3.921293008571478*^9, 3.922209632446225*^9, 
  3.9222404903707647`*^9, 3.922463568354094*^9, 3.9243643766779203`*^9},
 CellLabel->
  "Out[795]=",ExpressionUUID->"f4500bf6-c638-4248-a17d-09854f4fed4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.184035`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920617640813182*^9, 3.921211268418043*^9, 
  3.921214798361685*^9, 3.921220344188339*^9, 3.9212253433935013`*^9, 
  3.921253505788618*^9, 3.921293008571478*^9, 3.922209632446225*^9, 
  3.9222404903707647`*^9, 3.922463568354094*^9, 3.924364387337874*^9},
 CellLabel->
  "Out[796]=",ExpressionUUID->"13cfb5dd-7e42-4ce3-9c6f-35ee9f0beddb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D2d1abb", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]d1abb", "]"}]}], ")"}], ";"}], "//",
   "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D2d1bba", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]d1bba", "]"}]}], ")"}], ";"}], "//",
   "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D2d1bab", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]d1bab", "]"}]}], ")"}], ";"}], "//",
   "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D2d2abb", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]d2abb", "]"}]}], ")"}], ";"}], "//",
   "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D2d2bba", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]d2bba", "]"}]}], ")"}], ";"}], "//",
   "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D2d2bab", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]d2bab", "]"}]}], ")"}], ";"}], "//",
   "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D2d3abb", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]d3abb", "]"}]}], ")"}], ";"}], "//",
   "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D2d3bba", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]d3bba", "]"}]}], ")"}], ";"}], "//",
   "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"D2d3bab", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]d3bab", "]"}]}], ")"}], ";"}], "//",
   "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"D2d4abb", "=", 
                 RowBox[{"D2List", "[", "\[CapitalLambda]d4abb", "]"}]}], 
                ")"}], ";"}], "//", 
              RowBox[{"AbsoluteTiming", "\[IndentingNewLine]", 
               RowBox[{"(", 
                RowBox[{"D2d4bba", "=", 
                 RowBox[{"D2List", "[", "\[CapitalLambda]d4bba", "]"}]}], 
                ")"}]}]}], ";"}], "//", 
            RowBox[{"AbsoluteTiming", "\[IndentingNewLine]", 
             RowBox[{"(", 
              RowBox[{"D2d4bab", "=", 
               RowBox[{"D2List", "[", "\[CapitalLambda]d4bab", "]"}]}], 
              ")"}]}]}], ";"}], "//", 
          RowBox[{"AbsoluteTiming", "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{"D2d5abb", "=", 
             RowBox[{"D2List", "[", "\[CapitalLambda]d5abb", "]"}]}], 
            ")"}]}]}], ";"}], "//", 
        RowBox[{"AbsoluteTiming", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{"D2d5bba", "=", 
           RowBox[{"D2List", "[", "\[CapitalLambda]d5bba", "]"}]}], ")"}]}]}],
        ";"}], "//", 
      RowBox[{"AbsoluteTiming", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{"D2d5bab", "=", 
         RowBox[{"D2List", "[", "\[CapitalLambda]d5bab", "]"}]}], ")"}]}]}], 
     ";"}], "//", "AbsoluteTiming"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.919480659195662*^9, {3.919480862505994*^9, 3.919480878231113*^9}, {
   3.919480933092476*^9, 3.919480987032234*^9}, {3.919499050874413*^9, 
   3.9194990604488297`*^9}, {3.9195747362243958`*^9, 
   3.9195747430171957`*^9}, {3.9201100829133863`*^9, 3.920110128231306*^9}, {
   3.921144365938452*^9, 3.92114439453323*^9}, 3.924340119508655*^9},
 CellLabel->
  "In[797]:=",ExpressionUUID->"601c7d75-c970-4638-ae64-f6efaef842b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26.617351`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920625598799855*^9, 3.9211444303809137`*^9, 
  3.9212207249937677`*^9, 3.921225510747267*^9, 3.9212536831618137`*^9, 
  3.9212937062200937`*^9, 3.9222240583397827`*^9, 3.922254222278343*^9, 
  3.9224638597480516`*^9, 3.924364414646058*^9},
 CellLabel->
  "Out[797]=",ExpressionUUID->"a4c0b92b-631d-4b1b-8963-d98550949d45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"27.724552`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920625598799855*^9, 3.9211444303809137`*^9, 
  3.9212207249937677`*^9, 3.921225510747267*^9, 3.9212536831618137`*^9, 
  3.9212937062200937`*^9, 3.9222240583397827`*^9, 3.922254222278343*^9, 
  3.9224638597480516`*^9, 3.924364442367086*^9},
 CellLabel->
  "Out[798]=",ExpressionUUID->"89eac85e-7806-42b5-b258-76bbd451733b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26.91593`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920625598799855*^9, 3.9211444303809137`*^9, 
  3.9212207249937677`*^9, 3.921225510747267*^9, 3.9212536831618137`*^9, 
  3.9212937062200937`*^9, 3.9222240583397827`*^9, 3.922254222278343*^9, 
  3.9224638597480516`*^9, 3.924364469285018*^9},
 CellLabel->
  "Out[799]=",ExpressionUUID->"8536d660-9d5e-4a18-96c0-5f3e545011d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.336074`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920625598799855*^9, 3.9211444303809137`*^9, 
  3.9212207249937677`*^9, 3.921225510747267*^9, 3.9212536831618137`*^9, 
  3.9212937062200937`*^9, 3.9222240583397827`*^9, 3.922254222278343*^9, 
  3.9224638597480516`*^9, 3.924364472739491*^9},
 CellLabel->
  "Out[800]=",ExpressionUUID->"9f17233f-ed10-4f6f-97ab-7bfcb64bb6ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.114879`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920625598799855*^9, 3.9211444303809137`*^9, 
  3.9212207249937677`*^9, 3.921225510747267*^9, 3.9212536831618137`*^9, 
  3.9212937062200937`*^9, 3.9222240583397827`*^9, 3.922254222278343*^9, 
  3.9224638597480516`*^9, 3.9243644847393923`*^9},
 CellLabel->
  "Out[801]=",ExpressionUUID->"1eab2bb3-c82d-40cf-a2c1-2fd254855e65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.182635`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920625598799855*^9, 3.9211444303809137`*^9, 
  3.9212207249937677`*^9, 3.921225510747267*^9, 3.9212536831618137`*^9, 
  3.9212937062200937`*^9, 3.9222240583397827`*^9, 3.922254222278343*^9, 
  3.9224638597480516`*^9, 3.924364496915855*^9},
 CellLabel->
  "Out[802]=",ExpressionUUID->"6830ea7f-610c-4891-9fa4-e4807fec745d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.88021`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920625598799855*^9, 3.9211444303809137`*^9, 
  3.9212207249937677`*^9, 3.921225510747267*^9, 3.9212536831618137`*^9, 
  3.9212937062200937`*^9, 3.9222240583397827`*^9, 3.922254222278343*^9, 
  3.9224638597480516`*^9, 3.924364507799529*^9},
 CellLabel->
  "Out[803]=",ExpressionUUID->"a3d2f718-dbdc-4556-9b4a-68222b7e531b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.732521`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920625598799855*^9, 3.9211444303809137`*^9, 
  3.9212207249937677`*^9, 3.921225510747267*^9, 3.9212536831618137`*^9, 
  3.9212937062200937`*^9, 3.9222240583397827`*^9, 3.922254222278343*^9, 
  3.9224638597480516`*^9, 3.924364511532577*^9},
 CellLabel->
  "Out[804]=",ExpressionUUID->"b4cec8b1-092b-4e75-83b8-1f50559fbce4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.842966`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.920625598799855*^9, 3.9211444303809137`*^9, 
  3.9212207249937677`*^9, 3.921225510747267*^9, 3.9212536831618137`*^9, 
  3.9212937062200937`*^9, 3.9222240583397827`*^9, 3.922254222278343*^9, 
  3.9224638597480516`*^9, 3.924364522372923*^9},
 CellLabel->
  "Out[805]=",ExpressionUUID->"4b369fc7-fb21-4e57-8a19-ea77fcec9acb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"\"\<csw1_dump/D1D2_d_\>\"", "<>", 
     RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
     "glue", "<>", "\"\<.mx\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{
     "D1d1abb", ",", "D1d1bba", ",", "D1d1bab", ",", "D1d2abb", ",", 
      "D1d2bba", ",", "D1d2bab", ",", "D1d3abb", ",", "D1d3bba", ",", 
      "D1d3bab", ",", "D2d1abb", ",", "D2d1bba", ",", "D2d1bab", ",", 
      "D2d2abb", ",", "D2d2bba", ",", "D2d2bab", ",", "D2d3abb", ",", 
      "D2d3bba", ",", "D2d3bab"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.919946153541849*^9, 3.919946322854679*^9}, 
   3.919946372436245*^9, {3.919946487334948*^9, 3.919946493219097*^9}, {
   3.9201232972559013`*^9, 3.920123436864677*^9}, {3.921210605210681*^9, 
   3.921210608166522*^9}, {3.922327364439795*^9, 3.922327366014035*^9}, 
   3.922377888810294*^9, {3.924340125859441*^9, 3.924340132091992*^9}},
 CellLabel->
  "In[806]:=",ExpressionUUID->"7f6584c1-5372-4901-8213-a346a9a7c7b1"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{"\"\<csw1_dump/D1D2_d_\>\"", "<>", 
   RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
   "glue", "<>", "\"\<.mx\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.919946418912372*^9, 3.919946427507638*^9}, 
   3.919946488988819*^9, 3.92012347058119*^9, 3.921210621151617*^9, 
   3.922377890452726*^9, {3.922500661242525*^9, 3.922500661655583*^9}},
 CellLabel->
  "In[807]:=",ExpressionUUID->"5d198354-bd58-445d-9e21-3e36d70197a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1dabbFull", "=", 
   RowBox[{
    RowBox[{"Plus", "@@", "D1d1abb"}], "+", 
    RowBox[{"Plus", "@@", "D1d2abb"}], "+", 
    RowBox[{"Plus", "@@", "D1d3abb"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     RowBox[{"Plus", "@@", "D1d4abb"}]}], "+", 
    RowBox[{"Plus", "@@", "D1d5abb"}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1dbbaFull", "=", 
   RowBox[{
    RowBox[{"Plus", "@@", "D1d1bba"}], "+", 
    RowBox[{"Plus", "@@", "D1d2bba"}], "+", 
    RowBox[{"Plus", "@@", "D1d3bba"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     RowBox[{"Plus", "@@", "D1d4bba"}]}], "+", 
    RowBox[{"Plus", "@@", "D1d5bba"}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1dbabFull", "=", 
   RowBox[{
    RowBox[{"Plus", "@@", "D1d1bab"}], "+", 
    RowBox[{"Plus", "@@", "D1d2bab"}], "+", 
    RowBox[{"Plus", "@@", "D1d3bab"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     RowBox[{"Plus", "@@", "D1d4bab"}]}], "+", 
    RowBox[{"Plus", "@@", "D1d5bab"}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2dabbFull", "=", 
   RowBox[{
    RowBox[{"Plus", "@@", "D2d1abb"}], "+", 
    RowBox[{"Plus", "@@", "D2d2abb"}], "+", 
    RowBox[{"Plus", "@@", "D2d3abb"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     RowBox[{"Plus", "@@", "D2d4abb"}]}], "+", 
    RowBox[{"Plus", "@@", "D2d5abb"}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2dbbaFull", "=", 
   RowBox[{
    RowBox[{"Plus", "@@", "D2d1bba"}], "+", 
    RowBox[{"Plus", "@@", "D2d2bba"}], "+", 
    RowBox[{"Plus", "@@", "D2d3bba"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     RowBox[{"Plus", "@@", "D2d4bba"}]}], "+", 
    RowBox[{"Plus", "@@", "D2d5bba"}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2dbabFull", "=", 
   RowBox[{
    RowBox[{"Plus", "@@", "D2d1bab"}], "+", 
    RowBox[{"Plus", "@@", "D2d2bab"}], "+", 
    RowBox[{"Plus", "@@", "D2d3bab"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"+", 
     RowBox[{"Plus", "@@", "D2d4bab"}]}], "+", 
    RowBox[{"Plus", "@@", "D2d5bab"}]}], "*)"}], ";"}]}], "Input",
 CellChangeTimes->{{3.921228037483163*^9, 3.92122821376305*^9}, {
  3.9223288209056683`*^9, 3.9223288559096813`*^9}},
 CellLabel->
  "In[808]:=",ExpressionUUID->"951a6c47-02ac-4cc4-9ea2-b2b2d2734362"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1dl", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"D1dabbFull", "-", "D2dabbFull"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"D1dbbaFull", "-", "D2dbbaFull"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"D1dbabFull", "-", "D2dbabFull"}], ")"}]}]}], ")"}]}], "/.", 
     RowBox[{
      RowBox[{"T", "[", "a", "]"}], "->", "1"}]}], "/.", 
    RowBox[{"CF", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "Nc"}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921228238694253*^9, 3.921228303867017*^9}, {
  3.921228380520611*^9, 3.921228400225956*^9}},
 CellLabel->
  "In[814]:=",ExpressionUUID->"6431c4c7-a266-4840-944b-b6a8a87dd35d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (e/f)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 3.88597951252439*^9}, {
  3.8859798285206203`*^9, 3.8859798288698473`*^9}, {3.885994752967661*^9, 
  3.885994753912939*^9}},ExpressionUUID->"2aace851-bb51-41fd-b213-\
937a8cadcc63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]e1", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V1", "[", 
        RowBox[{"nu", ",", 
         RowBox[{"q", "+", "k"}], ",", "q"}], "]"}], ".", 
       RowBox[{"S", "[", 
        RowBox[{"q", "+", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}], ".", 
       RowBox[{"V2", "[", 
        RowBox[{"mu", ",", "rho", ",", "p", ",", 
         RowBox[{"q", "+", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]e2", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V1", "[", 
        RowBox[{"nu", ",", 
         RowBox[{"q", "+", "k"}], ",", "q"}], "]"}], ".", 
       RowBox[{"S", "[", 
        RowBox[{"q", "+", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}], ".", 
       RowBox[{"V2", "[", 
        RowBox[{"rho", ",", "mu", ",", "p", ",", 
         RowBox[{"q", "+", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885980500854762*^9, 
   3.885980503787004*^9}, {3.885994801642758*^9, 3.885994819953528*^9}, {
   3.8859951448036737`*^9, 3.885995162860594*^9}, {3.886436867224166*^9, 
   3.8864368730511293`*^9}, {3.9212103547664127`*^9, 3.9212103731378107`*^9}},
 
 CellLabel->
  "In[815]:=",ExpressionUUID->"dac17d02-b196-4261-878f-6986e73377a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D1e1", "=", 
     RowBox[{"D1List", "[", "\[CapitalLambda]e1", "]"}]}], ";"}], ")"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9212101565362*^9, 3.9212101581452007`*^9}, {
  3.921210389416637*^9, 3.921210394118977*^9}},
 CellLabel->
  "In[817]:=",ExpressionUUID->"a0418c24-225d-46ce-95fb-339178bfbd5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.845199`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9212072867442017`*^9, 3.9212075276652193`*^9, 
  3.9212102337177134`*^9, 3.92122145559764*^9, 3.92122566670259*^9, 
  3.921230281002347*^9, 3.921253846257675*^9, 3.9212945162092113`*^9, 
  3.922269281293724*^9, 3.922464151650231*^9, 3.924364546094396*^9},
 CellLabel->
  "Out[817]=",ExpressionUUID->"5a8e4c48-c98c-4909-9341-9ebe4d9de16d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D1e2", "=", 
     RowBox[{"D1List", "[", "\[CapitalLambda]e2", "]"}]}], ";"}], ")"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.921210398540159*^9, 3.92121040025036*^9}},
 CellLabel->
  "In[818]:=",ExpressionUUID->"16f0c4ea-6842-4b01-8a17-20b27edb9f27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.854517`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.92122146798102*^9, 3.921225679130659*^9, 
  3.921230293470028*^9, 3.921253859448119*^9, 3.9212945805461807`*^9, 
  3.92227032554175*^9, 3.922464177225233*^9, 3.9243645715170107`*^9},
 CellLabel->
  "Out[818]=",ExpressionUUID->"965abdba-7941-4fc6-91a1-48db1bfaa181"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D2e1", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]e1", "]"}]}], ";"}], ")"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.92121015950651*^9, 3.921210160791459*^9}, {
  3.92121040310779*^9, 3.921210407270735*^9}},
 CellLabel->
  "In[819]:=",ExpressionUUID->"e6acffb9-738b-4d5d-a243-bd28780cf017"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.434562`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.921207342728613*^9, 3.921207559603867*^9, 
  3.921221479252857*^9, 3.9212256911307077`*^9, 3.9212303056185493`*^9, 
  3.9212538721358347`*^9, 3.92129464451506*^9, 3.9222711268739*^9, 
  3.922290703233542*^9, 3.922464203117662*^9, 3.9243645958313828`*^9},
 CellLabel->
  "Out[819]=",ExpressionUUID->"a93e68f0-6664-4d3b-9048-e3f911832ad7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D2e2", "=", 
     RowBox[{"D2List", "[", "\[CapitalLambda]e2", "]"}]}], ";"}], ")"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.921210411646709*^9, 3.921210414628091*^9}},
 CellLabel->
  "In[820]:=",ExpressionUUID->"3a069d8e-816a-4675-8901-8e3aa7c56a5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.290317`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.92122149115274*^9, 3.921225703664072*^9, 
  3.921230318376664*^9, 3.9212538851683397`*^9, 3.921294708716543*^9, 
  3.922291771628997*^9, 3.922464228276601*^9, 3.924364621711418*^9},
 CellLabel->
  "Out[820]=",ExpressionUUID->"a07041f9-6993-46be-a62f-bfabd69e6ee6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"\"\<csw1_dump/D1D2_e_\>\"", "<>", 
     RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
     "glue", "<>", "\"\<.mx\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{"D1e1", ",", "D1e2", ",", "D2e1", ",", "D2e2"}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921207354792492*^9, 3.9212074444385977`*^9}, {
   3.92121016370292*^9, 3.921210167842815*^9}, {3.92121042179461*^9, 
   3.9212104393222313`*^9}, {3.9223274650148697`*^9, 3.922327466724855*^9}, 
   3.922377900038172*^9},
 CellLabel->
  "In[821]:=",ExpressionUUID->"349af679-32d1-4539-ae4e-59b2fa38a1e0"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{"\"\<csw1_dump/D1D2_e_\>\"", "<>", 
   RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
   "glue", "<>", "\"\<.mx\>\""}], "]"}]], "Input",
 CellChangeTimes->{
  3.92120747626184*^9, 3.921210169586746*^9, 3.921210423909822*^9, {
   3.922327472608405*^9, 3.922327474374344*^9}, 3.9223779012530746`*^9},
 CellLabel->
  "In[822]:=",ExpressionUUID->"1d76780e-bef5-4208-8258-607fff8c433a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1e1Full", "=", 
   RowBox[{"Plus", "@@", "D1e1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1e2Full", "=", 
   RowBox[{"Plus", "@@", "D1e2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2e1Full", "=", 
   RowBox[{"Plus", "@@", "D2e1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2e2Full", "=", 
   RowBox[{"Plus", "@@", "D2e2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9212101800046377`*^9, 3.9212101895556593`*^9}, {
  3.921210453295286*^9, 3.921210472668215*^9}},
 CellLabel->
  "In[823]:=",ExpressionUUID->"7f10d9cb-57f6-43fb-a8e3-98e615cd1e10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1el", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"D1e1Full", "-", "D2e1Full"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"D1e2Full", "-", "D2e2Full"}], ")"}]}]}], ")"}]}], "/.", 
     RowBox[{
      RowBox[{"T", "[", "a", "]"}], "->", "1"}]}], "/.", 
    RowBox[{"CF", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "Nc"}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, 
   3.8859952481836023`*^9, 3.885995282813896*^9, 3.886561873461596*^9, {
   3.8865650090154953`*^9, 3.886565012668974*^9}, 3.9212075261458607`*^9, {
   3.921210141284555*^9, 3.921210142563808*^9}, {3.9212102015286694`*^9, 
   3.92121023719037*^9}, 3.921210481604356*^9, 3.921230895795258*^9},
 CellLabel->
  "In[827]:=",ExpressionUUID->"05428a89-8f4d-437b-8c62-4b63cb0131c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1fl", "=", "G1el"}], ";"}]], "Input",
 CellChangeTimes->{{3.886436951096345*^9, 3.886436955335101*^9}},
 CellLabel->
  "In[828]:=",ExpressionUUID->"6965ea05-00ee-42a1-b815-e58d0127df75"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrating each diagram", "Section",
 CellChangeTimes->{{3.871541911095768*^9, 3.8715419165968227`*^9}, {
  3.8717001201491756`*^9, 3.871700128221017*^9}, {3.8859963723158283`*^9, 
  3.8859963865678368`*^9}},ExpressionUUID->"6b6b1cc6-d7a5-4252-84f9-\
736dcafa4f35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"csw", "=", "1"}], ";"}]], "Input",
 CellLabel->
  "In[829]:=",ExpressionUUID->"30f77bdc-d5e6-4137-ad9d-80bba200d9f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nrho", "=", 
  RowBox[{"Length", "[", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"G1al", ",", "\[Rho]"}], "]"}], "]"}]}]], "Input",
 CellLabel->
  "In[830]:=",ExpressionUUID->"68e6b4e8-5af7-4114-a7cb-071df5e955e7"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.924364632188335*^9},
 CellLabel->
  "Out[830]=",ExpressionUUID->"6ca2472a-1604-43cb-b526-aad8add9ccf2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (a)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 
  3.8859964566900673`*^9}},ExpressionUUID->"8bcb0b6c-3d6e-46b3-a9be-\
c0e81a6825fd"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{"\"\<csw1_dump/csw1_a_\>\"", "<>", 
   RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
   "glue", "<>", "\"\<.mx\>\""}], "]"}]], "Input",
 CellLabel->
  "In[831]:=",ExpressionUUID->"896804ab-1ab1-42d1-9e93-8b6721ed7ae0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"csw1aNc", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"myNumInt2", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"2", "\[Rho]", 
                RowBox[{"(", 
                 RowBox[{"G1al", "-", 
                  RowBox[{"G1ac", " ", "B2"}]}], ")"}]}], ",", "Nc"}], "]"}], 
             ",", 
             RowBox[{"\[Rho]", "^", "n"}]}], "]"}], ",", "prec"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "nrho"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", 
         RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
   "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.920445331963901*^9, 3.920445406125353*^9}, {
   3.9204454800763397`*^9, 3.920445493305655*^9}, {3.920445583429809*^9, 
   3.920445594339347*^9}, {3.920446617496747*^9, 3.9204466898005667`*^9}, 
   3.920516192308754*^9, 3.921144013909356*^9, {3.921207736941051*^9, 
   3.921207792747529*^9}, 3.921208135746797*^9, {3.9212081701919603`*^9, 
   3.921208213145253*^9}, {3.9212083421762238`*^9, 3.921208363943862*^9}, {
   3.9212085155837183`*^9, 3.921208515739121*^9}, {3.921209039495405*^9, 
   3.9212090637565517`*^9}, {3.921209232836898*^9, 3.921209235761512*^9}},
 CellLabel->
  "In[832]:=",ExpressionUUID->"03afebc6-3308-4d43-bc77-1659c0893a8e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"csw1aNcInv", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"myNumInt2", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"2", "\[Rho]", 
                RowBox[{"(", 
                 RowBox[{"G1al", "-", 
                  RowBox[{"G1ac", " ", "B2"}]}], ")"}]}], ",", 
               RowBox[{"1", "/", "Nc"}]}], "]"}], ",", 
             RowBox[{"\[Rho]", "^", "n"}]}], "]"}], ",", "prec"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "nrho"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", 
         RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
   "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9204468496768017`*^9, 3.9204468558416357`*^9}, {
  3.921208553790423*^9, 3.9212085572070427`*^9}, {3.921208748372492*^9, 
  3.921208748707129*^9}, {3.921209054478364*^9, 3.921209055625093*^9}, {
  3.9212092420291357`*^9, 3.921209244942113*^9}},
 CellLabel->
  "In[833]:=",ExpressionUUID->"0df4aed0-df11-4a14-88a3-da2c51e46751"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{
     RowBox[{"\"\<csw1_dump/csw1_a_\>\"", "<>", 
      RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>",
       "glue", "<>", "\"\<.mx\>\""}], ",", 
     RowBox[{"{", 
      RowBox[{"csw1aNc", ",", "csw1aNcInv"}], "}"}]}], "]"}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.921636711629492*^9, 3.921636713515521*^9}, {
   3.921636751661848*^9, 3.921636805167687*^9}, {3.921636887515091*^9, 
   3.921636892742611*^9}, 3.922203794965452*^9, {3.922327108432526*^9, 
   3.922327115072508*^9}, {3.922327610696364*^9, 3.922327665394191*^9}},
 CellLabel->
  "In[834]:=",ExpressionUUID->"c7a96bf6-e146-4970-9d5b-e0cde02613b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1aN", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1aNc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1aNcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9186395639638367`*^9, {3.9186395998416452`*^9, 3.91863964349253*^9}, {
   3.918713701246089*^9, 3.918713725178253*^9}, {3.9187213454151506`*^9, 
   3.9187213623376017`*^9}, {3.9204472499816303`*^9, 3.920447251420195*^9}, {
   3.920447543770515*^9, 3.920447561084547*^9}, 3.92044760096487*^9, {
   3.920447742516616*^9, 3.9204477593002377`*^9}, {3.920448355253976*^9, 
   3.920448358881493*^9}, {3.9204485339300423`*^9, 3.9204485796783524`*^9}, {
   3.920452975756517*^9, 3.920452991243951*^9}},
 CellLabel->
  "In[835]:=",ExpressionUUID->"78b3fc02-eef8-441d-ac56-966b7c546427"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.005811038528158675`", ",", "3.798093178852824`*^-8"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.007810019001675988`", ",", "9.494110778801579`*^-9"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.009852155330764861`", ",", "6.946566526860876`*^-9"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0119054860888614`", ",", "6.580572613444172`*^-8"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.013957338235065442`", ",", "2.2237958916445273`*^-8"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.024387287690687837`", ",", "7.030490018859284`*^-8"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.029013643141717466`", ",", "7.90192118590068`*^-8"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.03323377634671533`", ",", "1.4390941096194727`*^-8"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.03737023920565817`", ",", "5.235443491236058`*^-8"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.04154840322093886`", ",", "6.921800617861369`*^-8"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.07898706979202307`"}], ",", "8.926979876607473`*^-8"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0834904737260021`"}], ",", "5.679522591117703`*^-8"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08731540582928601`"}], ",", "5.537724997080791`*^-8"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09136797107096274`"}], ",", 
       "1.7268634030139413`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09593160867274789`"}], ",", "1.243726784709113`*^-7"}],
       "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918719997095512*^9, 3.918752106764377*^9, 3.918878582105524*^9, 
   3.920447603284388*^9, 3.920447760863513*^9, {3.920448110221294*^9, 
   3.920448125699903*^9}, 3.9204483597290277`*^9, {3.920448547167297*^9, 
   3.920448580066297*^9}, 3.920452548342945*^9, {3.920452987120343*^9, 
   3.920452991612948*^9}, 3.920532818017849*^9, 3.9206466396578074`*^9, 
   3.9211664703245373`*^9, 3.921208920722975*^9, 3.921209305722591*^9, 
   3.921254706795738*^9, 3.921297403679335*^9, 3.922321742090719*^9, 
   3.922470597348942*^9, 3.9225085224140453`*^9, 3.924364633818981*^9},
 CellLabel->
  "Out[835]=",ExpressionUUID->"a45ed7a9-0f13-40a1-ab95-90f39234a845"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"nrho", "-", "1"}]}], "}"}]}], "]"}], ",", "rrange", ",", 
   "G1ac", ",", "csw1aN"}], "]"}]], "Input",
 CellChangeTimes->{{3.920464244036419*^9, 3.920464245577428*^9}, 
   3.920464451049685*^9, {3.920464798792899*^9, 3.9204648044497633`*^9}, {
   3.920465252231945*^9, 3.920465253186616*^9}, 3.920465300305559*^9, {
   3.921208984410055*^9, 3.921209007201976*^9}},
 CellLabel->
  "In[836]:=",ExpressionUUID->"43d56424-f7ca-4fae-9eed-ff8f3c0f01e5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"1.\"\>", "\<\"2.\"\>"},
    {"\<\"0.6\"\>", "\<\"-1/5\"\>", "\<\"0.00581104(4)\"\>", \
"\<\"0.02438729(8)\"\>", "\<\"-0.07898707(9)\"\>"},
    {"\<\"0.8\"\>", "\<\"-4/15\"\>", "\<\"0.007810019(1)\"\>", \
"\<\"0.02901364(8)\"\>", "\<\"-0.08349047(6)\"\>"},
    {"\<\"1.\"\>", "\<\"-1/3\"\>", "\<\"0.009852155(7)\"\>", \
"\<\"0.03323378(2)\"\>", "\<\"-0.08731541(6)\"\>"},
    {"\<\"1.2\"\>", "\<\"-2/5\"\>", "\<\"0.01190549(7)\"\>", \
"\<\"0.03737024(6)\"\>", "\<\"-0.0913680(2)\"\>"},
    {"\<\"1.4\"\>", "\<\"-7/15\"\>", "\<\"0.01395734(3)\"\>", \
"\<\"0.04154840(7)\"\>", "\<\"-0.0959316(2)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.921144142977236*^9, 3.9211441945478*^9, 3.9211442454211693`*^9, 
   3.921144279407878*^9, 3.921166470963479*^9, 3.921209012106332*^9, 
   3.921209315406867*^9, {3.921209760132435*^9, 3.921209787300399*^9}, 
   3.921254707145893*^9, 3.921297403974931*^9, 3.9223217443982677`*^9, 
   3.922470598685132*^9, 3.922508523499977*^9, 3.9243646341737747`*^9},
 CellLabel->
  "During evaluation of \
In[836]:=",ExpressionUUID->"94b79a6d-d6e2-4c31-ac1c-7c39fb81eabf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{"csw1aN", ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<csw1_data/csw1_a_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.920464628769209*^9, 3.920464640095356*^9}, {
   3.920464691657844*^9, 3.920464691781131*^9}, {3.9204647906482267`*^9, 
   3.9204647961614237`*^9}, 3.9205325478128*^9, {3.921209888894874*^9, 
   3.921209934839143*^9}},
 CellLabel->
  "In[837]:=",ExpressionUUID->"fc02109c-9dd8-41d4-85bc-6260e85e258d"],

Cell[BoxData["\<\"csw1_data/csw1_a_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.920464640802431*^9, 3.920464693220867*^9, {3.9204647932798862`*^9, 
   3.920464796502756*^9}, 3.920532548559691*^9, 3.92053281844871*^9, 
   3.9206466465619917`*^9, 3.9211664722305603`*^9, 3.921209997712412*^9, 
   3.921254707648658*^9, 3.9223217560841722`*^9, 3.9224705991589737`*^9, 
   3.922508524014155*^9, 3.924364634901267*^9},
 CellLabel->
  "Out[838]=",ExpressionUUID->"e4ac92e9-64b8-4213-9117-d4d5670883b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (b)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997182754674*^9, 
  3.885997182923547*^9}},ExpressionUUID->"ae9e59c6-fcf2-4ad7-9686-\
0a099d407749"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{"\"\<csw1_dump/csw1_b_\>\"", "<>", 
   RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
   "glue", "<>", "\"\<.mx\>\""}], "]"}]], "Input",
 CellLabel->
  "In[839]:=",ExpressionUUID->"7440b400-b165-4871-abde-9b42d718e084"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"csw1bNc", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"myNumInt2", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"2", "\[Rho]", 
                RowBox[{"(", 
                 RowBox[{"G1bl", "-", 
                  RowBox[{"G1bc", " ", "B2"}]}], ")"}]}], ",", "Nc"}], "]"}], 
             ",", 
             RowBox[{"\[Rho]", "^", "n"}]}], "]"}], ",", "prec"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "nrho"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", 
         RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
   "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.920445331963901*^9, 3.920445406125353*^9}, {
   3.9204454800763397`*^9, 3.920445493305655*^9}, {3.920445583429809*^9, 
   3.920445594339347*^9}, {3.920446617496747*^9, 3.9204466898005667`*^9}, 
   3.920516192308754*^9, 3.921144013909356*^9, {3.921207736941051*^9, 
   3.921207792747529*^9}, 3.921208135746797*^9, {3.9212081701919603`*^9, 
   3.921208213145253*^9}, {3.9212083421762238`*^9, 3.921208363943862*^9}, {
   3.9212085155837183`*^9, 3.921208515739121*^9}, {3.921209039495405*^9, 
   3.9212090637565517`*^9}, {3.921209232836898*^9, 3.921209235761512*^9}, {
   3.921221830855824*^9, 3.9212218377747183`*^9}, {3.9224069738803473`*^9, 
   3.922406978481821*^9}, 3.922407533071145*^9, {3.922436340615839*^9, 
   3.922436406676042*^9}, 3.922436470343441*^9, {3.922496188428708*^9, 
   3.9224962414128437`*^9}},
 CellLabel->
  "In[840]:=",ExpressionUUID->"1e740231-961a-4d02-a9f0-34a2aed6827e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"csw1bNcInv", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"myNumInt2", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"2", "\[Rho]", 
                RowBox[{"(", 
                 RowBox[{"G1bl", "-", 
                  RowBox[{"G1bc", " ", "B2"}]}], ")"}]}], ",", 
               RowBox[{"1", "/", "Nc"}]}], "]"}], ",", 
             RowBox[{"\[Rho]", "^", "n"}]}], "]"}], ",", "prec"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "nrho"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", 
         RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
   "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9204468496768017`*^9, 3.9204468558416357`*^9}, {
  3.921208553790423*^9, 3.9212085572070427`*^9}, {3.921208748372492*^9, 
  3.921208748707129*^9}, {3.921209054478364*^9, 3.921209055625093*^9}, {
  3.9212092420291357`*^9, 3.921209244942113*^9}, {3.921225220042204*^9, 
  3.9212252252717943`*^9}, {3.92240753491642*^9, 3.9224075487993383`*^9}, {
  3.922496202004704*^9, 3.922496233346901*^9}},
 CellLabel->
  "In[841]:=",ExpressionUUID->"c8794229-a57e-4b9c-b8c3-084af1349c62"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{
     RowBox[{"\"\<csw1_dump/csw1_b_\>\"", "<>", 
      RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>",
       "glue", "<>", "\"\<.mx\>\""}], ",", 
     RowBox[{"{", 
      RowBox[{"csw1bNc", ",", "csw1bNcInv"}], "}"}]}], "]"}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.921636711629492*^9, 3.921636713515521*^9}, {
   3.921636751661848*^9, 3.921636805167687*^9}, {3.921636887515091*^9, 
   3.921636892742611*^9}, 3.922203794965452*^9, {3.922327108432526*^9, 
   3.922327115072508*^9}, {3.922327610696364*^9, 3.922327665394191*^9}, {
   3.922327825892881*^9, 3.922327832284215*^9}},
 CellLabel->
  "In[842]:=",ExpressionUUID->"40836e4a-4891-4be6-a0cc-f4a300f5f9ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1bN", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1bNc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1bNcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9186395639638367`*^9, {3.9186395998416452`*^9, 3.91863964349253*^9}, {
   3.918713701246089*^9, 3.918713725178253*^9}, {3.9187213454151506`*^9, 
   3.9187213623376017`*^9}, {3.9204472499816303`*^9, 3.920447251420195*^9}, {
   3.920447543770515*^9, 3.920447561084547*^9}, 3.92044760096487*^9, {
   3.920447742516616*^9, 3.9204477593002377`*^9}, {3.920448355253976*^9, 
   3.920448358881493*^9}, {3.9204485339300423`*^9, 3.9204485796783524`*^9}, {
   3.920452975756517*^9, 3.920452991243951*^9}, {3.9212252374556513`*^9, 
   3.921225241246583*^9}},
 CellLabel->
  "In[843]:=",ExpressionUUID->"973d295f-8061-44f9-b94b-23f6be664fb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.07812424924927906`", ",", "1.2193517969286138`*^-7"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.10194354079405644`", ",", "2.808886600813576`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.1258959121317676`", ",", "2.9146567324250805`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.1499841836068767`", ",", "1.843012689961565`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.17417999239807935`", ",", "2.1665151783006875`*^-7"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0709069956364736`", ",", "3.7241984916780435`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.11006588285543928`", ",", "1.973702545648992`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.147072439959499`", ",", "1.0956851572915816`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.1825853482993199`", ",", "1.3645857408831064`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.21712432348781263`", ",", "2.183360170077142`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2545381887480985`"}], ",", "3.3300428822768957`*^-7"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3564456890247564`"}], ",", "5.459863819390343`*^-7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4515492154579156`"}], ",", "6.715725800465755`*^-7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5432041192141497`"}], ",", "2.680911393965202`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6331113978513236`"}], ",", "2.3896264507161646`*^-6"}],
       "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918719997095512*^9, 3.918752106764377*^9, 3.918878582105524*^9, 
   3.920447603284388*^9, 3.920447760863513*^9, {3.920448110221294*^9, 
   3.920448125699903*^9}, 3.9204483597290277`*^9, {3.920448547167297*^9, 
   3.920448580066297*^9}, 3.920452548342945*^9, {3.920452987120343*^9, 
   3.920452991612948*^9}, 3.920532818017849*^9, 3.9206466396578074`*^9, 
   3.9211664703245373`*^9, 3.921208920722975*^9, 3.921209305722591*^9, 
   3.921225707821664*^9, 3.921255152205127*^9, 3.921299048046664*^9, 
   3.922470808804088*^9, 3.922500231879808*^9, 3.922500387693472*^9, 
   3.924364636201187*^9},
 CellLabel->
  "Out[843]=",ExpressionUUID->"1392835b-8cc9-4d96-a92e-7322aefed1e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"nrho", "-", "1"}]}], "}"}]}], "]"}], ",", "rrange", ",", 
   "G1bc", ",", "csw1bN"}], "]"}]], "Input",
 CellChangeTimes->{{3.920464244036419*^9, 3.920464245577428*^9}, 
   3.920464451049685*^9, {3.920464798792899*^9, 3.9204648044497633`*^9}, {
   3.920465252231945*^9, 3.920465253186616*^9}, 3.920465300305559*^9, {
   3.921208984410055*^9, 3.921209007201976*^9}, {3.9212252498305693`*^9, 
   3.92122525096666*^9}},
 CellLabel->
  "In[844]:=",ExpressionUUID->"0fc8a719-c01d-4ce1-ae65-f7ac104c6936"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"1.\"\>", "\<\"2.\"\>"},
    {"\<\"0.6\"\>", "\<\"-27/10\"\>", "\<\"0.0781242(2)\"\>", \
"\<\"0.0709070(4)\"\>", "\<\"-0.2545382(4)\"\>"},
    {"\<\"0.8\"\>", "\<\"-18/5\"\>", "\<\"0.1019435(3)\"\>", "\<\"0.110066(2)\
\"\>", "\<\"-0.3564457(6)\"\>"},
    {"\<\"1.\"\>", "\<\"-9/2\"\>", "\<\"0.1258959(3)\"\>", "\<\"0.147072(2)\"\
\>", "\<\"-0.4515492(7)\"\>"},
    {"\<\"1.2\"\>", "\<\"-27/5\"\>", "\<\"0.1499842(2)\"\>", "\<\"0.182585(2)\
\"\>", "\<\"-0.543204(3)\"\>"},
    {"\<\"1.4\"\>", "\<\"-63/10\"\>", "\<\"0.1741800(3)\"\>", \
"\<\"0.217124(3)\"\>", "\<\"-0.633111(3)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.921144142977236*^9, 3.9211441945478*^9, 3.9211442454211693`*^9, 
   3.921144279407878*^9, 3.921166470963479*^9, 3.921209012106332*^9, 
   3.921209315406867*^9, {3.921209760132435*^9, 3.921209787300399*^9}, 
   3.921225708039032*^9, 3.921255153701269*^9, 3.921299048446126*^9, 
   3.9224708090701227`*^9, 3.92250023299961*^9, 3.9225003941811867`*^9, 
   3.9243646368489437`*^9},
 CellLabel->
  "During evaluation of \
In[844]:=",ExpressionUUID->"d066c9a9-576b-48ed-ad2f-2428fc2cdd43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{"csw1bN", ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<csw1_data/csw1_b_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.920464628769209*^9, 3.920464640095356*^9}, {
   3.920464691657844*^9, 3.920464691781131*^9}, {3.9204647906482267`*^9, 
   3.9204647961614237`*^9}, 3.9205325478128*^9, {3.921209888894874*^9, 
   3.921209934839143*^9}, {3.921225255795307*^9, 3.921225257671836*^9}},
 CellLabel->
  "In[845]:=",ExpressionUUID->"cbf107f1-f014-45f5-a864-718da45b6b13"],

Cell[BoxData["\<\"csw1_data/csw1_b_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.920464640802431*^9, 3.920464693220867*^9, {3.9204647932798862`*^9, 
   3.920464796502756*^9}, 3.920532548559691*^9, 3.92053281844871*^9, 
   3.9206466465619917`*^9, 3.9211664722305603`*^9, 3.921209997712412*^9, 
   3.921225708367936*^9, 3.921255154210747*^9, 3.922470809545828*^9, 
   3.922500233140841*^9, 3.9225003971410303`*^9, 3.924364638171604*^9},
 CellLabel->
  "Out[846]=",ExpressionUUID->"9df12c65-b480-4253-a35b-9f990894e2ef"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (c)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997213107757*^9, 
  3.8859972132657146`*^9}},ExpressionUUID->"c6b2a835-378a-4318-b884-\
790cc57f0021"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{"\"\<csw1_dump/csw1_c_\>\"", "<>", 
   RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
   "glue", "<>", "\"\<.mx\>\""}], "]"}]], "Input",
 CellLabel->
  "In[847]:=",ExpressionUUID->"b4685681-7875-4691-947a-eecdaadd0e18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1cNc", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"2", "\[Rho]", 
               RowBox[{"(", 
                RowBox[{"G1cl", "-", 
                 RowBox[{"G1cc", " ", "B2"}]}], ")"}]}], ",", "Nc"}], "]"}], 
            ",", 
            RowBox[{"\[Rho]", "^", "n"}]}], "]"}], ",", "prec"}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "nrho"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.920445331963901*^9, 3.920445406125353*^9}, {
   3.9204454800763397`*^9, 3.920445493305655*^9}, {3.920445583429809*^9, 
   3.920445594339347*^9}, {3.920446617496747*^9, 3.9204466898005667`*^9}, 
   3.920516192308754*^9, 3.921144013909356*^9, {3.921207736941051*^9, 
   3.921207792747529*^9}, 3.921208135746797*^9, {3.9212081701919603`*^9, 
   3.921208213145253*^9}, {3.9212083421762238`*^9, 3.921208363943862*^9}, {
   3.9212085155837183`*^9, 3.921208515739121*^9}, {3.921209039495405*^9, 
   3.9212090637565517`*^9}, {3.921209232836898*^9, 3.921209235761512*^9}, {
   3.921221830855824*^9, 3.9212218377747183`*^9}, {3.921226184723741*^9, 
   3.9212261886725683`*^9}},
 CellLabel->
  "In[848]:=",ExpressionUUID->"32283ccc-ca9b-462d-8230-a9676f48377e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"191.826288`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.024825018287671755`"}], ",", 
         "3.873360136796844`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03310002544864403`"}], ",", 
         "5.146250295351429`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04137503345322231`"}], ",", 
         "1.2341246343611223`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04965003657534351`"}], ",", 
         "7.746720273593688`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.057925042225819616`"}], ",", 
         "9.082381770275649`*^-8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.028062484354442335`"}], ",", 
         "3.1972284368630977`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03741666579854501`"}], ",", 
         "5.040140699380524`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04677083469118456`"}], ",", 
         "3.500272964321316`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05612496870888467`"}], ",", 
         "6.394456873726195`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06547911656352481`"}], ",", 
         "1.2697538660511043`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.054644447437966266`", ",", "1.4902386253484723`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.07285926507106413`", ",", "2.6536027541990137`*^-10"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.09107407800973386`", ",", "2.997395970316674`*^-9"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.10928889487593253`", ",", "2.9804772506969446`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.12750371789196005`", ",", "3.5492571803796835`*^-7"}], 
        "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.921223831651847*^9, 3.921224385997353*^9, 
  3.921225107073305*^9, 3.921226205374329*^9, 3.921231483671732*^9, 
  3.921255187340517*^9, 3.9212992286019897`*^9, 3.922470981028741*^9, 
  3.924364831535837*^9},
 CellLabel->
  "Out[848]=",ExpressionUUID->"3bd243b7-cce1-4254-8c70-2fb9993d16a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1cNcInv", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"2", "\[Rho]", 
               RowBox[{"(", 
                RowBox[{"G1cl", "-", 
                 RowBox[{"G1cc", " ", "B2"}]}], ")"}]}], ",", 
              RowBox[{"1", "/", "Nc"}]}], "]"}], ",", 
            RowBox[{"\[Rho]", "^", "n"}]}], "]"}], ",", "prec"}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "nrho"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9204468496768017`*^9, 3.9204468558416357`*^9}, {
  3.921208553790423*^9, 3.9212085572070427`*^9}, {3.921208748372492*^9, 
  3.921208748707129*^9}, {3.921209054478364*^9, 3.921209055625093*^9}, {
  3.9212092420291357`*^9, 3.921209244942113*^9}, {3.921225220042204*^9, 
  3.9212252252717943`*^9}, {3.9212262009644413`*^9, 3.921226208416964*^9}},
 CellLabel->
  "In[849]:=",ExpressionUUID->"2cdea09d-49ef-440d-8f20-e566f59efb6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.916216`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.920447498873703*^9, 3.9204525456841097`*^9, 
  3.9205328175434647`*^9, 3.92064663846977*^9, 3.921208617027883*^9, 
  3.921208867908613*^9, 3.921209298597645*^9, 3.921225707402773*^9, 
  3.9212262154928627`*^9, 3.921231492556027*^9, 3.921255188745736*^9, 
  3.9212992330392733`*^9, 3.922470981724669*^9, 3.9243648347055407`*^9},
 CellLabel->
  "Out[849]=",ExpressionUUID->"f9f07ceb-c288-4004-ae5b-f669c9e83fe9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"\"\<csw1_dump/csw1_c_\>\"", "<>", 
     RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
     "glue", "<>", "\"\<.mx\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{"csw1cNc", ",", "csw1cNcInv"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921636711629492*^9, 3.921636713515521*^9}, {
   3.921636751661848*^9, 3.921636805167687*^9}, {3.921636887515091*^9, 
   3.921636892742611*^9}, 3.922203794965452*^9, {3.922327108432526*^9, 
   3.922327115072508*^9}, {3.922327610696364*^9, 3.922327665394191*^9}, {
   3.922327856964754*^9, 3.922327860667108*^9}},
 CellLabel->
  "In[850]:=",ExpressionUUID->"420da370-5ca2-4393-a9d1-b7e1a63c4552"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1cN", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1cNc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1cNcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9186395639638367`*^9, {3.9186395998416452`*^9, 3.91863964349253*^9}, {
   3.918713701246089*^9, 3.918713725178253*^9}, {3.9187213454151506`*^9, 
   3.9187213623376017`*^9}, {3.9204472499816303`*^9, 3.920447251420195*^9}, {
   3.920447543770515*^9, 3.920447561084547*^9}, 3.92044760096487*^9, {
   3.920447742516616*^9, 3.9204477593002377`*^9}, {3.920448355253976*^9, 
   3.920448358881493*^9}, {3.9204485339300423`*^9, 3.9204485796783524`*^9}, {
   3.920452975756517*^9, 3.920452991243951*^9}, {3.9212252374556513`*^9, 
   3.921225241246583*^9}, {3.921226223582934*^9, 3.921226227631975*^9}},
 CellLabel->
  "In[851]:=",ExpressionUUID->"6dc3160b-5571-4e3a-9798-bc283353717b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.07447505486301527`"}], ",", 
       "1.1620080410390532`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09930007634593209`"}], ",", 
       "1.5438750886054287`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.12412510035966694`"}], ",", "3.702373903083367`*^-7"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.14895010972603054`"}], ",", 
       "2.3240160820781064`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.17377512667745884`"}], ",", "2.724714531082695`*^-7"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.084187453063327`"}], ",", "9.591685310589293`*^-9"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.11224999739563503`"}], ",", 
       "1.5120422098141573`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.14031250407355367`"}], ",", 
       "1.0500818892963948`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.168374906126654`"}], ",", "1.9183370621178586`*^-8"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.19643734969057444`"}], ",", "3.809261598153313`*^-6"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1639333423138988`", ",", "4.470715876045417`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.2185777952131924`", ",", "7.960808262597041`*^-10"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.27322223402920154`", ",", "8.992187910950022`*^-9"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.3278666846277976`", ",", "8.941431752090834`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.3825111536758802`", ",", "1.064777154113905`*^-6"}], "}"}]}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918719997095512*^9, 3.918752106764377*^9, 3.918878582105524*^9, 
   3.920447603284388*^9, 3.920447760863513*^9, {3.920448110221294*^9, 
   3.920448125699903*^9}, 3.9204483597290277`*^9, {3.920448547167297*^9, 
   3.920448580066297*^9}, 3.920452548342945*^9, {3.920452987120343*^9, 
   3.920452991612948*^9}, 3.920532818017849*^9, 3.9206466396578074`*^9, 
   3.9211664703245373`*^9, 3.921208920722975*^9, 3.921209305722591*^9, 
   3.921225707821664*^9, 3.921226230432989*^9, 3.921231494622875*^9, 
   3.921255189146563*^9, 3.921299233409877*^9, 3.922470982048427*^9, 
   3.9225004169913607`*^9, 3.9243648365394793`*^9},
 CellLabel->
  "Out[851]=",ExpressionUUID->"6b913a4b-1c75-40cf-80de-2d1dc895c5d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"nrho", "-", "1"}]}], "}"}]}], "]"}], ",", "rrange", ",", 
   "G1cc", ",", "csw1cN"}], "]"}]], "Input",
 CellChangeTimes->{{3.920464244036419*^9, 3.920464245577428*^9}, 
   3.920464451049685*^9, {3.920464798792899*^9, 3.9204648044497633`*^9}, {
   3.920465252231945*^9, 3.920465253186616*^9}, 3.920465300305559*^9, {
   3.921208984410055*^9, 3.921209007201976*^9}, {3.9212252498305693`*^9, 
   3.92122525096666*^9}, {3.9212262372941017`*^9, 3.921226239849744*^9}},
 CellLabel->
  "In[852]:=",ExpressionUUID->"c5d76baa-f6b6-478c-8339-47c629b05deb"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"1.\"\>", "\<\"2.\"\>"},
    {"\<\"0.6\"\>", "\<\"27/10\"\>", "\<\"-0.0744751(2)\"\>", \
"\<\"-0.084187453(1)\"\>", "\<\"0.1639333(5)\"\>"},
    {"\<\"0.8\"\>", "\<\"18/5\"\>", "\<\"-0.0993001(2)\"\>", \
"\<\"-0.112250(2)\"\>", "\<\"0.2185777952(8)\"\>"},
    {"\<\"1.\"\>", "\<\"9/2\"\>", "\<\"-0.1241251(4)\"\>", \
"\<\"-0.140313(2)\"\>", "\<\"0.273222234(9)\"\>"},
    {"\<\"1.2\"\>", "\<\"27/5\"\>", "\<\"-0.1489501(3)\"\>", \
"\<\"-0.16837491(2)\"\>", "\<\"0.3278667(9)\"\>"},
    {"\<\"1.4\"\>", "\<\"63/10\"\>", "\<\"-0.1737751(3)\"\>", \
"\<\"-0.196437(4)\"\>", "\<\"0.382511(2)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.921144142977236*^9, 3.9211441945478*^9, 3.9211442454211693`*^9, 
   3.921144279407878*^9, 3.921166470963479*^9, 3.921209012106332*^9, 
   3.921209315406867*^9, {3.921209760132435*^9, 3.921209787300399*^9}, 
   3.921225708039032*^9, 3.921226241525029*^9, 3.9212314960159407`*^9, 
   3.921255189806945*^9, 3.921299233804772*^9, 3.9224709821903677`*^9, 
   3.9225004183180733`*^9, 3.924364838078096*^9},
 CellLabel->
  "During evaluation of \
In[852]:=",ExpressionUUID->"ea36f527-c5cf-48fd-8523-89f8e3989971"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{"csw1cN", ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<csw1_data/csw1_c_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.920464628769209*^9, 3.920464640095356*^9}, {
   3.920464691657844*^9, 3.920464691781131*^9}, {3.9204647906482267`*^9, 
   3.9204647961614237`*^9}, 3.9205325478128*^9, {3.921209888894874*^9, 
   3.921209934839143*^9}, {3.921225255795307*^9, 3.921225257671836*^9}, {
   3.9212262459260406`*^9, 3.921226248343947*^9}},
 CellLabel->
  "In[853]:=",ExpressionUUID->"5004eafe-2f9b-4961-a479-559d8c8082dc"],

Cell[BoxData["\<\"csw1_data/csw1_c_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.920464640802431*^9, 3.920464693220867*^9, {3.9204647932798862`*^9, 
   3.920464796502756*^9}, 3.920532548559691*^9, 3.92053281844871*^9, 
   3.9206466465619917`*^9, 3.9211664722305603`*^9, 3.921209997712412*^9, 
   3.921225708367936*^9, 3.9212262526395187`*^9, 3.9212551900105753`*^9, 
   3.922470982390472*^9, 3.922500419818507*^9, 3.924364839013927*^9},
 CellLabel->
  "Out[854]=",ExpressionUUID->"46cc8589-21e5-40cc-b320-f9ecc7ec7f16"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (d)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997230916728*^9, 
  3.8859972310413733`*^9}},ExpressionUUID->"0053c970-66fd-4eb9-b4b8-\
cc138dee27e1"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{"\"\<csw1_dump/csw1_d_\>\"", "<>", 
   RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
   "glue", "<>", "\"\<.mx\>\""}], "]"}]], "Input",
 CellLabel->
  "In[855]:=",ExpressionUUID->"96be243b-2f90-424e-bf2c-f38beba68336"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1dNc", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"2", "\[Rho]", " ", "G1dl"}], ",", "Nc"}], "]"}], ",", 
            RowBox[{"\[Rho]", "^", "n"}]}], "]"}], ",", "prec"}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "nrho"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.920445331963901*^9, 3.920445406125353*^9}, {
   3.9204454800763397`*^9, 3.920445493305655*^9}, {3.920445583429809*^9, 
   3.920445594339347*^9}, {3.920446617496747*^9, 3.9204466898005667`*^9}, 
   3.920516192308754*^9, 3.921144013909356*^9, {3.921207736941051*^9, 
   3.921207792747529*^9}, 3.921208135746797*^9, {3.9212081701919603`*^9, 
   3.921208213145253*^9}, {3.9212083421762238`*^9, 3.921208363943862*^9}, {
   3.9212085155837183`*^9, 3.921208515739121*^9}, {3.921209039495405*^9, 
   3.9212090637565517`*^9}, {3.921209232836898*^9, 3.921209235761512*^9}, {
   3.921221830855824*^9, 3.9212218377747183`*^9}, {3.921226184723741*^9, 
   3.9212261886725683`*^9}, {3.921228359321044*^9, 3.921228368252571*^9}, {
   3.9212284196663*^9, 3.9212284252128077`*^9}, 3.92122866802962*^9},
 CellLabel->
  "In[856]:=",ExpressionUUID->"f8850451-5291-4a1a-ac5c-55d540db46b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"140.72053`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.06523000905933354`", ",", "1.774341105986732`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.08697334228629065`", ",", "4.473177450670107`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.10871668551733843`", ",", "3.051829432221265`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.1304600181186671`", ",", "3.548682211973464`*^-8"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0.15220337725003294`", ",", "5.0031581183551666`*^-8"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8202918767517782`"}], ",", 
         "9.668143174934585`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.0937225016496916`"}], ",", 
         "1.937884741565199`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.3671531221018611`"}], ",", 
         "8.906290593913013`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.6405837535035563`"}], ",", 
         "1.933628634986917`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.914014379288641`"}], ",", 
         "2.2357842244247195`*^-8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3.545355554586606`", ",", "1.4699928785333327`*^-7"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"4.727140739448808`", ",", "1.9599905343170576`*^-7"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"5.908925926494264`", ",", "2.4281556054717157`*^-7"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"7.090711109173212`", ",", "2.9399857570666654`*^-7"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"8.272496294035417`", ",", "3.4299833728823614`*^-7"}], 
        "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.921223831651847*^9, 3.921224385997353*^9, 
  3.921225107073305*^9, 3.921226205374329*^9, 3.921228428325873*^9, 
  3.921228673931839*^9, 3.9212317180728207`*^9, 3.921255204101386*^9, 
  3.921299304222665*^9, 3.9224710552602158`*^9, 3.924364981058913*^9},
 CellLabel->
  "Out[856]=",ExpressionUUID->"ad629bac-24f2-45a4-ba9a-86d60c9328c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1dNcInv", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"2", "\[Rho]", " ", "G1dl"}], ",", 
              RowBox[{"1", "/", "Nc"}]}], "]"}], ",", 
            RowBox[{"\[Rho]", "^", "n"}]}], "]"}], ",", "prec"}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "nrho"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9204468496768017`*^9, 3.9204468558416357`*^9}, {
  3.921208553790423*^9, 3.9212085572070427`*^9}, {3.921208748372492*^9, 
  3.921208748707129*^9}, {3.921209054478364*^9, 3.921209055625093*^9}, {
  3.9212092420291357`*^9, 3.921209244942113*^9}, {3.921225220042204*^9, 
  3.9212252252717943`*^9}, {3.9212262009644413`*^9, 3.921226208416964*^9}, {
  3.921228444890527*^9, 3.9212284562859287`*^9}},
 CellLabel->
  "In[857]:=",ExpressionUUID->"fd0ee521-1f22-405b-8f1d-5c018004fadd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"79.227856`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05175999216177709`"}], ",", 
         "3.278483269586463`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06901332223315286`"}], ",", 
         "5.020527632515481`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0862666536187159`"}], ",", 
         "4.8700667110157525`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.10351998432355418`"}], ",", 
         "6.556966539172926`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.12077331369645522`"}], ",", 
         "8.99748560378999`*^-9"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.9749999999999993`", ",", "3.647597131958843`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.2999999999999996`", ",", "3.647400567403929`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.6249999999999998`", ",", "3.6476188395262864`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.9499999999999986`", ",", "7.295194263917686`*^-17"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2.274999999999998`", ",", "8.868035174382104`*^-19"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4.499999999999997`"}], ",", "4.994086154749679`*^-9"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5.9999999999999964`"}], ",", 
         "6.6587815404260736`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7.4999999999999964`"}], ",", 
         "8.323476929521728`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8.999999999999995`"}], ",", "9.988172309499357`*^-9"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10.499999999999996`"}], ",", 
         "1.1652867698595012`*^-8"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.920447498873703*^9, 3.9204525456841097`*^9, 
  3.9205328175434647`*^9, 3.92064663846977*^9, 3.921208617027883*^9, 
  3.921208867908613*^9, 3.921209298597645*^9, 3.921225707402773*^9, 
  3.9212262154928627`*^9, 3.921228465717247*^9, 3.921231792395824*^9, 
  3.9212552159851713`*^9, 3.921299401448194*^9, 3.922471129091991*^9, 
  3.924365062872908*^9},
 CellLabel->
  "Out[857]=",ExpressionUUID->"4463e2cc-c424-467d-a673-5287c51fa19b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"\"\<csw1_dump/csw1_d_\>\"", "<>", 
     RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
     "glue", "<>", "\"\<.mx\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{"csw1dNc", ",", "csw1dNcInv"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921636711629492*^9, 3.921636713515521*^9}, {
   3.921636751661848*^9, 3.921636805167687*^9}, {3.921636887515091*^9, 
   3.921636892742611*^9}, 3.922203794965452*^9, {3.922327108432526*^9, 
   3.922327115072508*^9}, {3.922327610696364*^9, 3.922327665394191*^9}, {
   3.922327881304134*^9, 3.922327886115508*^9}},
 CellLabel->
  "In[858]:=",ExpressionUUID->"2abddc31-0e1f-4fe1-9ce0-8581311cf544"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1dN", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1dNc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1dNcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9186395639638367`*^9, {3.9186395998416452`*^9, 3.91863964349253*^9}, {
   3.918713701246089*^9, 3.918713725178253*^9}, {3.9187213454151506`*^9, 
   3.9187213623376017`*^9}, {3.9204472499816303`*^9, 3.920447251420195*^9}, {
   3.920447543770515*^9, 3.920447561084547*^9}, 3.92044760096487*^9, {
   3.920447742516616*^9, 3.9204477593002377`*^9}, {3.920448355253976*^9, 
   3.920448358881493*^9}, {3.9204485339300423`*^9, 3.9204485796783524`*^9}, {
   3.920452975756517*^9, 3.920452991243951*^9}, {3.9212252374556513`*^9, 
   3.921225241246583*^9}, {3.921226223582934*^9, 3.921226227631975*^9}, {
   3.921228475851515*^9, 3.921228479607373*^9}},
 CellLabel->
  "In[859]:=",ExpressionUUID->"3fa4e44c-7aa8-4053-84e7-b59de3ae7529"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.17843669645740828`", ",", "5.324144998833369`*^-8"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.23791558611448765`", ",", "1.3420575802753`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.29739450534577666`", ",", "9.156927365848503`*^-8"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.35687339291481657`", ",", "1.0648289997666737`*^-7"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.41635236051794705`", ",", "1.501247048738046`*^-7"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.135875630255335`"}], ",", "2.9004429524803754`*^-8"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.847834171615742`"}], ",", "5.813654224695597`*^-9"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3.559792699638917`"}], ",", "2.671887178173904`*^-8"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4.27175126051067`"}], ",", "5.800885904960751`*^-8"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4.98370980453259`"}], ",", "6.707352673274158`*^-8"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"9.136066663759816`", ",", "4.410010055263012`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.181422218346427`", ",", "5.880013495834569`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"15.226777779482797`", ",", "7.284519653361584`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"18.272133327519633`", ",", "8.820020110526024`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"21.31748888210625`", ",", "1.0290023431194392`*^-6"}], "}"}]}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918719997095512*^9, 3.918752106764377*^9, 3.918878582105524*^9, 
   3.920447603284388*^9, 3.920447760863513*^9, {3.920448110221294*^9, 
   3.920448125699903*^9}, 3.9204483597290277`*^9, {3.920448547167297*^9, 
   3.920448580066297*^9}, 3.920452548342945*^9, {3.920452987120343*^9, 
   3.920452991612948*^9}, 3.920532818017849*^9, 3.9206466396578074`*^9, 
   3.9211664703245373`*^9, 3.921208920722975*^9, 3.921209305722591*^9, 
   3.921225707821664*^9, 3.921226230432989*^9, {3.921228472657563*^9, 
   3.921228480164235*^9}, 3.921228677094514*^9, 3.921231792644944*^9, 
   3.921255216676148*^9, 3.921299401740884*^9, 3.922471129374391*^9, 
   3.922500430495627*^9, 3.924365065143301*^9},
 CellLabel->
  "Out[859]=",ExpressionUUID->"50a1e4f1-7056-49aa-abd8-e8e8a796f220"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"nrho", "-", "1"}]}], "}"}]}], "]"}], ",", "rrange", ",", "0", 
   ",", "csw1dN"}], "]"}]], "Input",
 CellChangeTimes->{{3.920464244036419*^9, 3.920464245577428*^9}, 
   3.920464451049685*^9, {3.920464798792899*^9, 3.9204648044497633`*^9}, {
   3.920465252231945*^9, 3.920465253186616*^9}, 3.920465300305559*^9, {
   3.921208984410055*^9, 3.921209007201976*^9}, {3.9212252498305693`*^9, 
   3.92122525096666*^9}, {3.9212262372941017`*^9, 3.921226239849744*^9}, {
   3.921228493986219*^9, 3.921228536293375*^9}},
 CellLabel->
  "In[860]:=",ExpressionUUID->"0055d2fb-022e-4cc3-8706-3daaab063725"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"1.\"\>", "\<\"2.\"\>"},
    {"\<\"0.6\"\>", "\<\"0\"\>", "\<\"0.17843670(6)\"\>", "\<\"-2.13587563(3)\
\"\>", "\<\"9.1360667(5)\"\>"},
    {"\<\"0.8\"\>", "\<\"0\"\>", "\<\"0.2379156(2)\"\>", "\<\"-2.847834172(6)\
\"\>", "\<\"12.1814222(6)\"\>"},
    {"\<\"1.\"\>", "\<\"0\"\>", "\<\"0.29739451(1)\"\>", \
"\<\"-3.55979270(3)\"\>", "\<\"15.2267778(8)\"\>"},
    {"\<\"1.2\"\>", "\<\"0\"\>", "\<\"0.3568734(2)\"\>", \
"\<\"-4.27175126(6)\"\>", "\<\"18.2721333(9)\"\>"},
    {"\<\"1.4\"\>", "\<\"0\"\>", "\<\"0.4163524(2)\"\>", \
"\<\"-4.98370980(7)\"\>", "\<\"21.317489(2)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.921144142977236*^9, 3.9211441945478*^9, 3.9211442454211693`*^9, 
   3.921144279407878*^9, 3.921166470963479*^9, 3.921209012106332*^9, 
   3.921209315406867*^9, {3.921209760132435*^9, 3.921209787300399*^9}, 
   3.921225708039032*^9, 3.921226241525029*^9, {3.921228516589958*^9, 
   3.921228536989922*^9}, 3.921228677909033*^9, 3.9212317928587437`*^9, 
   3.921255217071829*^9, 3.921299402038069*^9, 3.922471129572627*^9, 
   3.922500431800556*^9, 3.924365067206341*^9},
 CellLabel->
  "During evaluation of \
In[860]:=",ExpressionUUID->"9b59714c-688c-40b1-b4b9-f50c729a408a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{"csw1dN", ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<csw1_data/csw1_d_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.920464628769209*^9, 3.920464640095356*^9}, {
   3.920464691657844*^9, 3.920464691781131*^9}, {3.9204647906482267`*^9, 
   3.9204647961614237`*^9}, 3.9205325478128*^9, {3.921209888894874*^9, 
   3.921209934839143*^9}, {3.921225255795307*^9, 3.921225257671836*^9}, {
   3.9212262459260406`*^9, 3.921226248343947*^9}, {3.921228698010476*^9, 
   3.921228701947114*^9}},
 CellLabel->
  "In[861]:=",ExpressionUUID->"22abd01f-49c6-4ca9-bb58-be6d01632dd2"],

Cell[BoxData["\<\"csw1_data/csw1_d_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.920464640802431*^9, 3.920464693220867*^9, {3.9204647932798862`*^9, 
   3.920464796502756*^9}, 3.920532548559691*^9, 3.92053281844871*^9, 
   3.9206466465619917`*^9, 3.9211664722305603`*^9, 3.921209997712412*^9, 
   3.921225708367936*^9, 3.9212262526395187`*^9, 3.9212287067180347`*^9, 
   3.9212552177548943`*^9, 3.9224711298011303`*^9, 3.9225004441491613`*^9, 
   3.924365068640575*^9},
 CellLabel->
  "Out[862]=",ExpressionUUID->"44e01126-79d8-4100-baf3-900a837aa115"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (e/f)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997213107757*^9, 
  3.8859972132657146`*^9}, {3.885997579676539*^9, 
  3.88599758082469*^9}},ExpressionUUID->"ba9596d1-4306-4e38-8b03-\
66c6e60f5fac"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{"\"\<csw1_dump/csw1_e_\>\"", "<>", 
   RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
   "glue", "<>", "\"\<.mx\>\""}], "]"}]], "Input",
 CellLabel->
  "In[863]:=",ExpressionUUID->"b26ae769-d955-488a-9e96-67876c7cfff1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1eNc", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"2", "\[Rho]", 
               RowBox[{"(", 
                RowBox[{"G1el", "-", 
                 RowBox[{"G1ec", " ", "B2"}]}], ")"}]}], ",", "Nc"}], "]"}], 
            ",", 
            RowBox[{"\[Rho]", "^", "n"}]}], "]"}], ",", "prec"}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "nrho"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.920445331963901*^9, 3.920445406125353*^9}, {
   3.9204454800763397`*^9, 3.920445493305655*^9}, {3.920445583429809*^9, 
   3.920445594339347*^9}, {3.920446617496747*^9, 3.9204466898005667`*^9}, 
   3.920516192308754*^9, 3.921144013909356*^9, {3.921207736941051*^9, 
   3.921207792747529*^9}, 3.921208135746797*^9, {3.9212081701919603`*^9, 
   3.921208213145253*^9}, {3.9212083421762238`*^9, 3.921208363943862*^9}, {
   3.9212085155837183`*^9, 3.921208515739121*^9}, {3.921209039495405*^9, 
   3.9212090637565517`*^9}, {3.921209232836898*^9, 3.921209235761512*^9}, {
   3.921221830855824*^9, 3.9212218377747183`*^9}, {3.921226275579137*^9, 
   3.921226281453727*^9}},
 CellLabel->
  "In[864]:=",ExpressionUUID->"497e76aa-65b9-4417-8d98-2cf0b1c14877"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2068.755718`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0004096416896856976`"}], ",", 
         "9.199898305190315`*^-10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0027991441814096177`"}], ",", 
         "7.84351328331212`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005232246628634879`"}], ",", 
         "1.1562400558697006`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.007636195421623957`"}], ",", 
         "6.7785111013823895`*^-9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.009994199638868065`"}], ",", 
         "2.894480779190578`*^-8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.047759421760922245`"}], ",", 
         "4.4533775986344004`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.028939525980031626`"}], ",", 
         "1.0559852898772704`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.010494508590230139`"}], ",", 
         "1.2848873745373995`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.006873172643068236`", ",", "1.4375400871416422`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.02316340793548719`", ",", "1.6734370701411427`*^-6"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.2196409503643345`", ",", "7.718321204386314`*^-9"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0.13046183567822403`", ",", "6.868882526656073`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04680714302304365`", ",", "7.47543209903001`*^-8"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.02984720493017907`"}], ",", 
         "1.4363731419900216`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.10047800856591169`"}], ",", 
         "2.9058577533103147`*^-7"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.921223831651847*^9, 3.921224385997353*^9, 
  3.921225107073305*^9, 3.9212263013732357`*^9, 3.921230123583927*^9, 
  3.921230768307499*^9, 3.921230964889758*^9, 3.921255493198793*^9, 
  3.921300845398576*^9, 3.922474548775305*^9, 3.9243671385268106`*^9},
 CellLabel->
  "Out[864]=",ExpressionUUID->"70ad1694-1326-4c88-8b97-ab8a3bf2b404"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1eNcInv", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"2", "\[Rho]", 
               RowBox[{"(", 
                RowBox[{"G1el", "-", 
                 RowBox[{"G1ec", " ", "B2"}]}], ")"}]}], ",", 
              RowBox[{"1", "/", "Nc"}]}], "]"}], ",", 
            RowBox[{"\[Rho]", "^", "n"}]}], "]"}], ",", "prec"}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "nrho"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9204468496768017`*^9, 3.9204468558416357`*^9}, {
  3.921208553790423*^9, 3.9212085572070427`*^9}, {3.921208748372492*^9, 
  3.921208748707129*^9}, {3.921209054478364*^9, 3.921209055625093*^9}, {
  3.9212092420291357`*^9, 3.921209244942113*^9}, {3.921225220042204*^9, 
  3.9212252252717943`*^9}, {3.921226306068386*^9, 3.921226310355536*^9}},
 CellLabel->
  "In[865]:=",ExpressionUUID->"dc3fbdb6-722a-4b33-9c5e-578cbf945707"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1297.479592`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.009789672263664222`"}], ",", 
         "5.705539980922769`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.011670111194044056`"}], ",", 
         "6.643806055479928`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.013553656257413962`"}], ",", 
         "6.326287084641724`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.015458606168548947`"}], ",", 
         "8.0731336818754`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0173859723432472`"}], ",", 
         "5.051718026879981`*^-8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.007245473742414224`"}], ",", 
         "8.682615772366564`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04315930513587031`"}], ",", 
         "6.259250000945071`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07771237611186359`"}], ",", 
         "4.932138525370888`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.11082692125124041`"}], ",", 
         "1.259270052261785`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.14275967396411532`"}], ",", 
         "5.559342950711699`*^-7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.15137428010452295`"}], ",", 
         "2.2716901407204837`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.016949550719846173`"}], ",", 
         "3.049406822296097`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.10599392646265665`", ",", "2.1324776695169634`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.21891912532663566`", ",", "2.0394100636034196`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.3242425388558246`", ",", "2.4376455598495994`*^-7"}], 
        "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.920447498873703*^9, 3.9204525456841097`*^9, 
  3.9205328175434647`*^9, 3.92064663846977*^9, 3.921208617027883*^9, 
  3.921208867908613*^9, 3.921209298597645*^9, 3.921225707402773*^9, 
  3.9212263266444073`*^9, 3.921226381515698*^9, 3.921230803598827*^9, 
  3.921231018015469*^9, 3.9212557155495367`*^9, 3.921301622450076*^9, 
  3.9224754944314833`*^9, 3.924368436514758*^9},
 CellLabel->
  "Out[865]=",ExpressionUUID->"664dc823-5337-4bfc-a01c-b84767d8b9c4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"\"\<csw1_dump/csw1_e_\>\"", "<>", 
     RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
     "glue", "<>", "\"\<.mx\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{"csw1eNc", ",", "csw1eNcInv"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921636711629492*^9, 3.921636713515521*^9}, {
   3.921636751661848*^9, 3.921636805167687*^9}, {3.921636887515091*^9, 
   3.921636892742611*^9}, 3.922203794965452*^9, {3.922327108432526*^9, 
   3.922327115072508*^9}, {3.922327610696364*^9, 3.922327665394191*^9}, {
   3.9223279143475227`*^9, 3.9223279188809423`*^9}},
 CellLabel->
  "In[866]:=",ExpressionUUID->"b76b63de-ddb3-479b-8622-77c5734e9afb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1eN", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1eNc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1eNcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9186395639638367`*^9, {3.9186395998416452`*^9, 3.91863964349253*^9}, {
   3.918713701246089*^9, 3.918713725178253*^9}, {3.9187213454151506`*^9, 
   3.9187213623376017`*^9}, {3.9204472499816303`*^9, 3.920447251420195*^9}, {
   3.920447543770515*^9, 3.920447561084547*^9}, 3.92044760096487*^9, {
   3.920447742516616*^9, 3.9204477593002377`*^9}, {3.920448355253976*^9, 
   3.920448358881493*^9}, {3.9204485339300423`*^9, 3.9204485796783524`*^9}, {
   3.920452975756517*^9, 3.920452991243951*^9}, {3.9212252374556513`*^9, 
   3.921225241246583*^9}, {3.921226316228548*^9, 3.921226317262793*^9}, {
   3.921226353545418*^9, 3.921226358393539*^9}},
 CellLabel->
  "In[867]:=",ExpressionUUID->"b9f89f83-44bd-4292-963c-099492fb4cec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.004492149156945167`"}], ",", 
       "1.9217687257488586`*^-8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.012287469608910204`"}], ",", 
       "3.2313039406111385`*^-8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.020214625305042623`"}], ",", 
       "4.059420931445323`*^-8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.028061454987721522`"}], ",", 
       "3.372989767981946`*^-8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.035777923031019926`"}], ",", 
       "8.845208322981705`*^-8"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.14569342319690481`"}], ",", "3.187688120805557`*^-7"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.10120501298538498`"}], ",", 
       "3.1680245746183014`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.057387651141311606`"}], ",", 
       "3.854697183436476`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01632278915454209`"}], ",", "4.312824535729591`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.021903665818423144`", ",", "5.023730185451672`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.6084647577248292`", ",", "7.91841258037991`*^-8"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.3857356567947234`", ",", "2.2977267793170633`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.1757527378900165`", ",", "7.45363885780547`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.016568573014991997`"}], ",", 
       "4.362412500911497`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.19335317941246016`"}], ",", "8.755359423777859`*^-7"}],
       "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918719997095512*^9, 3.918752106764377*^9, 3.918878582105524*^9, 
   3.920447603284388*^9, 3.920447760863513*^9, {3.920448110221294*^9, 
   3.920448125699903*^9}, 3.9204483597290277`*^9, {3.920448547167297*^9, 
   3.920448580066297*^9}, 3.920452548342945*^9, {3.920452987120343*^9, 
   3.920452991612948*^9}, 3.920532818017849*^9, 3.9206466396578074`*^9, 
   3.9211664703245373`*^9, 3.921208920722975*^9, 3.921209305722591*^9, 
   3.921225707821664*^9, 3.92122638200821*^9, 3.92123080376271*^9, 
   3.921231018337531*^9, 3.921255716016642*^9, 3.9213016227820587`*^9, 
   3.9224754946767817`*^9, 3.9225004703443413`*^9, 3.924368438664379*^9},
 CellLabel->
  "Out[867]=",ExpressionUUID->"55d9f57c-45d6-461d-a655-8ca365003e73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"nrho", "-", "1"}]}], "}"}]}], "]"}], ",", "rrange", ",", 
   "G1ec", ",", "csw1eN"}], "]"}]], "Input",
 CellChangeTimes->{{3.920464244036419*^9, 3.920464245577428*^9}, 
   3.920464451049685*^9, {3.920464798792899*^9, 3.9204648044497633`*^9}, {
   3.920465252231945*^9, 3.920465253186616*^9}, 3.920465300305559*^9, {
   3.921208984410055*^9, 3.921209007201976*^9}, {3.9212252498305693`*^9, 
   3.92122525096666*^9}, {3.92122636658387*^9, 3.921226368563814*^9}},
 CellLabel->
  "In[868]:=",ExpressionUUID->"a3f39fa1-d66a-491d-bff6-0a39b136d998"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"1.\"\>", "\<\"2.\"\>"},
    {"\<\"0.6\"\>", "\<\"1/10\"\>", "\<\"-0.00449215(2)\"\>", \
"\<\"-0.1456934(4)\"\>", "\<\"0.60846476(8)\"\>"},
    {"\<\"0.8\"\>", "\<\"2/15\"\>", "\<\"-0.01228747(4)\"\>", \
"\<\"-0.101205(4)\"\>", "\<\"0.3857357(3)\"\>"},
    {"\<\"1.\"\>", "\<\"1/6\"\>", "\<\"-0.02021463(5)\"\>", "\<\"-0.057388(4)\
\"\>", "\<\"0.1757527(8)\"\>"},
    {"\<\"1.2\"\>", "\<\"1/5\"\>", "\<\"-0.02806145(4)\"\>", \
"\<\"-0.016323(5)\"\>", "\<\"-0.0165686(5)\"\>"},
    {"\<\"1.4\"\>", "\<\"7/30\"\>", "\<\"-0.03577792(9)\"\>", \
"\<\"0.021904(6)\"\>", "\<\"-0.1933532(9)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.921144142977236*^9, 3.9211441945478*^9, 3.9211442454211693`*^9, 
   3.921144279407878*^9, 3.921166470963479*^9, 3.921209012106332*^9, 
   3.921209315406867*^9, {3.921209760132435*^9, 3.921209787300399*^9}, 
   3.921225708039032*^9, 3.92122638227423*^9, 3.921230803824997*^9, 
   3.9212310184795313`*^9, 3.92125571639754*^9, 3.921301623057603*^9, 
   3.922475494857147*^9, 3.9225004714896708`*^9, 3.924368438960786*^9},
 CellLabel->
  "During evaluation of \
In[868]:=",ExpressionUUID->"03505e2b-164b-47a6-902d-e373b6a6aa49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{"csw1eN", ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<csw1_data/csw1_e_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.920464628769209*^9, 3.920464640095356*^9}, {
   3.920464691657844*^9, 3.920464691781131*^9}, {3.9204647906482267`*^9, 
   3.9204647961614237`*^9}, 3.9205325478128*^9, {3.921209888894874*^9, 
   3.921209934839143*^9}, {3.921225255795307*^9, 3.921225257671836*^9}, {
   3.921226372996611*^9, 3.9212263749539003`*^9}},
 CellLabel->
  "In[869]:=",ExpressionUUID->"c236635c-9512-405e-b976-fe7e8827a59d"],

Cell[BoxData["\<\"csw1_data/csw1_e_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.920464640802431*^9, 3.920464693220867*^9, {3.9204647932798862`*^9, 
   3.920464796502756*^9}, 3.920532548559691*^9, 3.92053281844871*^9, 
   3.9206466465619917`*^9, 3.9211664722305603`*^9, 3.921209997712412*^9, 
   3.921225708367936*^9, 3.921230803938991*^9, 3.921231018593363*^9, 
   3.921255716849401*^9, 3.922475494960154*^9, 3.9225004726614*^9, 
   3.92436843963083*^9},
 CellLabel->
  "Out[870]=",ExpressionUUID->"78315b07-d982-4b5c-b11b-a7b4761da344"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sum", "Section",
 CellChangeTimes->{{3.921228818020101*^9, 
  3.921228819635706*^9}},ExpressionUUID->"a9a759e9-6f3a-489b-9b6d-\
fcd2ce6211fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1Nc", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
     "csw1aNc", ",", " ", "csw1bNc", ",", "csw1cNc", ",", "csw1dNc", ",", 
      RowBox[{"2", "csw1eNc"}]}], "}"}], ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921228912698388*^9, 3.921228965248333*^9}, {
  3.921229024212352*^9, 3.9212290300950537`*^9}, {3.921229707455654*^9, 
  3.921229722831192*^9}, {3.921229795870049*^9, 3.921229815385968*^9}},
 CellLabel->
  "In[871]:=",ExpressionUUID->"c915f5be-2b35-436f-a190-be86c9e734a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.06562712380871674`", ",", "5.8911178312832085`*^-8"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.08225620873951286`", ",", "1.1688411750849053`*^-7"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.09884246285076889`", ",", "1.6166600284968257`*^-7"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.11553231856903458`", ",", "1.0591686037624346`*^-7"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.13234993321250363`", ",", "1.3899155582285276`*^-7"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9202375394159071`"}], ",", "1.5312560593730237`*^-7"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.1523295917898202`"}], ",", "2.268763362354895`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.3858888273203398`"}], ",", "2.619109097576856`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.6221005941598647`"}], ",", "2.9109105362539693`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.860791905485254`"}], ",", "3.6529460410810245`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3.954435839837208`", ",", "2.3743738015304314`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"4.942108446201401`", ",", "3.0068366421220173`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"5.943097885397447`", ",", "3.6253745614155726`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"6.959237554450736`", ",", "1.0278042826992492`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"7.988006862178446`", ",", "1.102660370700396`*^-6"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.921228921907115*^9, 3.921228965612275*^9}, 
   3.921229030957032*^9, 3.921229337269886*^9, 3.921229377300448*^9, 
   3.921229485754816*^9, 3.921229666344779*^9, 3.9212297241472063`*^9, {
   3.92122979639994*^9, 3.921229818010339*^9}, 3.921231023461769*^9, 
   3.921231848791854*^9, 3.921255718004236*^9, 3.921302002079431*^9, 
   3.921302038777487*^9, 3.922475495281539*^9, 3.9225085246446333`*^9, 
   3.924368440151189*^9},
 CellLabel->
  "Out[871]=",ExpressionUUID->"2e828bff-aef6-4f10-abae-3dfcdd5a5944"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1NcInv", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
     "csw1aNcInv", ",", " ", "csw1bNcInv", ",", "csw1cNcInv", ",", 
      "csw1dNcInv", ",", 
      RowBox[{"2", "csw1eNcInv"}]}], "}"}], ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921229825470599*^9, 3.921229839315221*^9}},
 CellLabel->
  "In[872]:=",ExpressionUUID->"b0de158c-299f-4143-a57e-141509d0f89b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.053906221104629504`"}], ",", 
       "1.6129161062447033`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.068923487616213`"}], ",", "1.35987177756445`*^-7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08381750014124924`"}], ",", "1.283229283460308`*^-7"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09872073839406786`"}], ",", "2.551210126922096`*^-7"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1136732436777533`"}], ",", "1.2140691128332706`*^-7"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.0336709155872343`", ",", "1.7492849044500146`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.3007223191534114`", ",", "2.6808134365356306`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.5692765768164187`", ",", "1.076767795027619`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1.8404568751144923`", ",", "2.9681530330471395`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2.114125861734584`", ",", "1.1310932557305774`*^-6"}], "}"}]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5.039709769585112`"}], ",", "5.274181049793479`*^-7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6.284370522617695`"}], ",", "6.332700034447843`*^-7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7.549958364562541`"}], ",", "4.268197872937847`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8.836265662559612`"}], ",", "6.594335819681619`*^-7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "10.13930974830659`"}], ",", "6.140337879091328`*^-7"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9212298402297907`*^9, 3.921231024343728*^9, 
  3.9212318496183968`*^9, 3.921255718351493*^9, 3.921302042176804*^9, 
  3.9224754955403223`*^9, 3.922508524894108*^9, 3.924368440680252*^9},
 CellLabel->
  "Out[872]=",ExpressionUUID->"b145d830-f7af-48d0-a865-dde17c67a22e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1Nc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1NcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[873]:=",ExpressionUUID->"27deb84c-cf7b-4c02-a4ec-75704f35af5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1789126310579404`", ",", "1.847303334907838`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.22379413034646758`", ",", "3.535700721841887`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.2685882218385569`", ",", "4.868805909515734`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.31369004290908115`", ",", "3.28933565968353`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.3591587184115931`", ",", "4.1893389798152993`*^-7"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.41615564638531`"}], ",", "7.42311796097064`*^-7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3.02341466898499`"}], ",", "6.806876672815596`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3.6345742896888797`"}], ",", "7.857409270198716`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4.25281615744143`"}], ",", "8.733292057665183`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4.877667095877568`"}], ",", "0.000010965321949249172`"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"10.183404262983252`", ",", "7.336868183260943`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"12.731535164398306`", ",", "9.264205210925856`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"15.312640868004827`", ",", "1.7908290773364682`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"17.932290775832335`", ",", "3.0912378997445836`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"20.584250670433143`", ",", "3.3143071814124283`*^-6"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9212300190510807`*^9, 3.921231025007683*^9, 
  3.921231850325856*^9, 3.9212557185837803`*^9, 3.921302046878051*^9, 
  3.922475495876689*^9, 3.922508525109345*^9, 3.924368441098002*^9},
 CellLabel->
  "Out[873]=",ExpressionUUID->"8e1345e7-55fd-473b-9fa1-fa4de626af03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"nrho", "-", "1"}]}], "}"}]}], "]"}], ",", "rrange", ",", "0", 
   ",", "csw1Nc"}], "]"}]], "Input",
 CellChangeTimes->{{3.9212298645943604`*^9, 3.9212298691277637`*^9}},
 CellLabel->
  "In[874]:=",ExpressionUUID->"1322e5a0-2328-4e02-af2d-12361c8421f3"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"1.\"\>", "\<\"2.\"\>"},
    {"\<\"0.6\"\>", "\<\"0\"\>", "\<\"0.06562712(6)\"\>", \
"\<\"-0.9202375(2)\"\>", "\<\"3.9544358(3)\"\>"},
    {"\<\"0.8\"\>", "\<\"0\"\>", "\<\"0.0822562(2)\"\>", \
"\<\"-1.152330(3)\"\>", "\<\"4.9421084(4)\"\>"},
    {"\<\"1.\"\>", "\<\"0\"\>", "\<\"0.0988425(2)\"\>", \
"\<\"-1.385889(3)\"\>", "\<\"5.9430979(4)\"\>"},
    {"\<\"1.2\"\>", "\<\"0\"\>", "\<\"0.1155323(2)\"\>", \
"\<\"-1.622101(3)\"\>", "\<\"6.959238(2)\"\>"},
    {"\<\"1.4\"\>", "\<\"0\"\>", "\<\"0.1323499(2)\"\>", \
"\<\"-1.860792(4)\"\>", "\<\"7.988007(2)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.9212298697617903`*^9, 3.921231026087573*^9, 
  3.921231851765308*^9, 3.921255718951033*^9, 3.921302050345031*^9, 
  3.922475497027125*^9, 3.922508525352377*^9, 3.924368441321041*^9},
 CellLabel->
  "During evaluation of \
In[874]:=",ExpressionUUID->"f6ab2d8d-22d4-474e-aa34-045e83518cf2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"nrho", "-", "1"}]}], "}"}]}], "]"}], ",", "rrange", ",", "0", 
   ",", "csw1NcInv"}], "]"}]], "Input",
 CellChangeTimes->{{3.921229934761836*^9, 3.92122993740477*^9}},
 CellLabel->
  "In[875]:=",ExpressionUUID->"97b21f7c-8c0c-4776-a578-08a98748dac9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"1.\"\>", "\<\"2.\"\>"},
    {"\<\"0.6\"\>", "\<\"0\"\>", "\<\"-0.0539062(2)\"\>", \
"\<\"1.033671(2)\"\>", "\<\"-5.0397098(6)\"\>"},
    {"\<\"0.8\"\>", "\<\"0\"\>", "\<\"-0.0689235(2)\"\>", "\<\"1.3007223(3)\"\
\>", "\<\"-6.2843705(7)\"\>"},
    {"\<\"1.\"\>", "\<\"0\"\>", "\<\"-0.0838175(2)\"\>", \
"\<\"1.5692766(2)\"\>", "\<\"-7.549958(5)\"\>"},
    {"\<\"1.2\"\>", "\<\"0\"\>", "\<\"-0.0987207(3)\"\>", "\<\"1.8404569(3)\"\
\>", "\<\"-8.8362657(7)\"\>"},
    {"\<\"1.4\"\>", "\<\"0\"\>", "\<\"-0.1136732(2)\"\>", \
"\<\"2.114126(2)\"\>", "\<\"-10.1393097(7)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.9212299377993307`*^9, 3.921231027064176*^9, 
  3.9212318530712423`*^9, 3.921255719458222*^9, 3.921302051091714*^9, 
  3.9224754983695498`*^9, 3.922508525648398*^9, 3.924368441430839*^9},
 CellLabel->
  "During evaluation of \
In[875]:=",ExpressionUUID->"d8825b41-a84c-447b-8247-a0ced1a941a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"nrho", "-", "1"}]}], "}"}]}], "]"}], ",", "rrange", ",", "0", 
   ",", "csw1"}], "]"}]], "Input",
 CellChangeTimes->{{3.921229999381441*^9, 3.921230054181596*^9}},
 CellLabel->
  "In[876]:=",ExpressionUUID->"3f4ad903-9f0b-4faa-87f7-c879643d3558"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"1.\"\>", "\<\"2.\"\>"},
    {"\<\"0.6\"\>", "\<\"0\"\>", "\<\"0.1789126(2)\"\>", "\<\"-2.4161556(8)\"\
\>", "\<\"10.1834043(8)\"\>"},
    {"\<\"0.8\"\>", "\<\"0\"\>", "\<\"0.2237941(4)\"\>", \
"\<\"-3.023415(7)\"\>", "\<\"12.7315352(1)\"\>"},
    {"\<\"1.\"\>", "\<\"0\"\>", "\<\"0.2685882(5)\"\>", \
"\<\"-3.634574(8)\"\>", "\<\"15.312641(2)\"\>"},
    {"\<\"1.2\"\>", "\<\"0\"\>", "\<\"0.3136900(4)\"\>", \
"\<\"-4.252816(9)\"\>", "\<\"17.932291(4)\"\>"},
    {"\<\"1.4\"\>", "\<\"0\"\>", "\<\"0.3591587(5)\"\>", \
"\<\"-4.87767(2)\"\>", "\<\"20.584251(4)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.921230027804007*^9, 3.9212300550437202`*^9}, 
   3.921231028185732*^9, 3.9212318546518593`*^9, 3.921255719656643*^9, 
   3.921302053720355*^9, 3.922475499294518*^9, 3.9225085259943523`*^9, 
   3.924368441590807*^9},
 CellLabel->
  "During evaluation of \
In[876]:=",ExpressionUUID->"1cf87355-e240-4e58-8c68-55f9a23002d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{"csw1Nc", ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<csw1_data/csw1_sum_nc_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.922327989562253*^9, 3.9223280058991137`*^9}},
 CellLabel->
  "In[877]:=",ExpressionUUID->"ab090b08-b834-46bb-b1c4-81f995e61f07"],

Cell[BoxData["\<\"csw1_data/csw1_sum_nc_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.922475499685707*^9, 3.922508526196617*^9, 
  3.924368441919609*^9},
 CellLabel->
  "Out[878]=",ExpressionUUID->"52076728-9380-435c-9d39-314365d61c98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{"csw1NcInv", ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<csw1_data/csw1_sum_ncinv_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.922328020405065*^9, 3.9223280234153023`*^9}},
 CellLabel->
  "In[879]:=",ExpressionUUID->"d8eb8262-8569-425a-9c5e-8bb857e330be"],

Cell[BoxData["\<\"csw1_data/csw1_sum_ncinv_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.922475500119397*^9, 3.922508526356633*^9, 
  3.92436844229395*^9},
 CellLabel->
  "Out[880]=",ExpressionUUID->"f5cfaf2d-0efd-479c-9303-e73d8d1fa85b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{"csw1", ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<csw1_data/csw1_sum_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.9223280306381073`*^9, 3.922328033372469*^9}},
 CellLabel->
  "In[881]:=",ExpressionUUID->"b07d05ec-1316-4788-b979-1998f2e47d9d"],

Cell[BoxData["\<\"csw1_data/csw1_sum_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.922475500519134*^9, 3.922508526508829*^9, 
  3.9243684427163153`*^9},
 CellLabel->
  "Out[882]=",ExpressionUUID->"7a455a46-18c6-476e-a464-119635fdc395"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "Title",ExpressionUUID->"398f619e-acad-458f-b06c-80e299eb129e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Timing", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "tstart"}], ")"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "/", "60"}], "\[IndentingNewLine]", 
   RowBox[{"%", "/", "60"}]}]}]], "Input",
 CellChangeTimes->{{3.898502799581622*^9, 3.8985028243465233`*^9}, {
  3.898504692419396*^9, 3.89850469702525*^9}, {3.898504750743947*^9, 
  3.89850475317564*^9}, {3.898962091595182*^9, 3.898962102058029*^9}, {
  3.898962285486683*^9, 3.898962297913389*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"ce1d5aba-333c-40dd-be57-911231d525ce"],

Cell[BoxData["12231.768957`10.539034262691635"], "Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898965967639779*^9, 3.898997717060557*^9, 
   3.899002553449383*^9, 3.899032132462399*^9, 3.8990357218433857`*^9, 
   3.89904363802763*^9, 3.9182933412166986`*^9, 3.91839551078046*^9, 
   3.918895468735558*^9, 3.922475500709612*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"1308973e-9309-4027-93c9-7caf64470270"],

Cell[BoxData["203.86281595`10.539034262691635"], "Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898965967639779*^9, 3.898997717060557*^9, 
   3.899002553449383*^9, 3.899032132462399*^9, 3.8990357218433857`*^9, 
   3.89904363802763*^9, 3.9182933412166986`*^9, 3.91839551078046*^9, 
   3.918895468735558*^9, 3.922475500795389*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"2b44ebc0-c7b0-4d90-ba25-be9c079ba615"],

Cell[BoxData["3.39771359916666666666699818388774900768`10.539034262691635"], \
"Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898965967639779*^9, 3.898997717060557*^9, 
   3.899002553449383*^9, 3.899032132462399*^9, 3.8990357218433857`*^9, 
   3.89904363802763*^9, 3.9182933412166986`*^9, 3.91839551078046*^9, 
   3.918895468735558*^9, 3.9224755009105787`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"0c6c85ef-880e-4f87-beb5-bb1df6ad9d6d"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{1272, 1035},
WindowMargins->{{Automatic, 419}, {11, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a1bb5e41-c051-42d2-9c63-fd579fe04da6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 947, 18, 99, "Title",ExpressionUUID->"87e33e2e-a275-47b6-99d3-9c6e5340a784"],
Cell[1530, 42, 190, 5, 30, "Input",ExpressionUUID->"e02e0c3b-5ef0-42d2-a28a-bd32cccf4bd6"],
Cell[1723, 49, 405, 8, 30, "Input",ExpressionUUID->"64e39c34-d8f2-4101-bd09-317bb62aa0e4"],
Cell[2131, 59, 337, 6, 30, "Input",ExpressionUUID->"c581f5d7-5f63-4342-ade2-f782894e4afc"],
Cell[CellGroupData[{
Cell[2493, 69, 158, 3, 67, "Section",ExpressionUUID->"39dce595-0b6b-42f4-afc4-c6147316b84e"],
Cell[CellGroupData[{
Cell[2676, 76, 158, 3, 54, "Subsection",ExpressionUUID->"66fb2e85-6348-441e-b3a6-4a17cc48f7ea"],
Cell[2837, 81, 618, 13, 52, "Input",ExpressionUUID->"0ac28433-41ac-4844-a93a-9b62e0bfa74f"],
Cell[3458, 96, 614, 13, 52, "Input",ExpressionUUID->"9165d69a-6771-417d-9867-312f876aa11f"],
Cell[4075, 111, 846, 20, 94, "Input",ExpressionUUID->"5d5facd9-ce4d-40b5-b648-55fa91c20852"],
Cell[4924, 133, 340, 10, 30, "Input",ExpressionUUID->"582a16d2-1a4a-48df-af25-04d28f6ec0ed"],
Cell[5267, 145, 1148, 26, 94, "Input",ExpressionUUID->"e1e07a0e-65cc-47d9-8473-c9f85ec17f25"],
Cell[6418, 173, 1109, 29, 73, "Input",ExpressionUUID->"5eee2595-7d6f-4903-8817-637bf1803579"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7564, 207, 161, 3, 54, "Subsection",ExpressionUUID->"a7080996-fc94-4e98-bbbe-8e9c05af84db"],
Cell[CellGroupData[{
Cell[7750, 214, 211, 4, 45, "Subsubsection",ExpressionUUID->"a7147f5a-352c-4f91-8b85-e7a1ef2a6c22"],
Cell[7964, 220, 546, 13, 52, "Input",ExpressionUUID->"b27d3657-cc0a-41cd-92b8-0a9230d6a44f"],
Cell[8513, 235, 748, 17, 52, "Input",ExpressionUUID->"15c4c76c-d40b-4625-957f-5c5d34947e0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9298, 257, 208, 4, 45, "Subsubsection",ExpressionUUID->"e4f9fe13-9980-4da6-a0ab-807e0183a60d"],
Cell[9509, 263, 537, 14, 52, "Input",ExpressionUUID->"7a90c39a-336b-4bee-8d02-98caa76ac739"],
Cell[10049, 279, 242, 5, 30, "Input",ExpressionUUID->"a7dd17dc-2903-4570-ae5e-ef5d7e970c21"],
Cell[10294, 286, 869, 14, 94, "Input",ExpressionUUID->"26dc5a78-1078-45d6-a030-ed459da5eef8"],
Cell[11166, 302, 445, 13, 30, "Input",ExpressionUUID->"19dff916-9791-4d7d-8600-d5ad79dff98d"],
Cell[11614, 317, 1193, 26, 30, "Input",ExpressionUUID->"caac0226-8aa9-4c84-a745-4f2c6581ffba"],
Cell[12810, 345, 239, 5, 30, "Input",ExpressionUUID->"a192ec0e-92ec-4625-ad42-4d1343704cf5"],
Cell[13052, 352, 993, 16, 94, "Input",ExpressionUUID->"bd1a93ca-2db9-4119-9cf1-ffb497cd9390"],
Cell[14048, 370, 527, 14, 30, "Input",ExpressionUUID->"d6898239-4fc1-474a-a67d-7e5aa122654b"],
Cell[14578, 386, 3255, 65, 73, "Input",ExpressionUUID->"0c480dc1-deb1-4494-b304-a57ac5409c50"],
Cell[17836, 453, 266, 6, 30, "Input",ExpressionUUID->"665fa9b3-b562-440d-8e5b-fd10ca9694fd"],
Cell[18105, 461, 1406, 21, 94, "Input",ExpressionUUID->"d896182a-a414-4647-8c69-e42920ead475"],
Cell[19514, 484, 5187, 123, 199, "Input",ExpressionUUID->"e3778869-141f-4ab6-bb2a-f1388d1bfc00"],
Cell[24704, 609, 600, 16, 30, "Input",ExpressionUUID->"7f5ce187-b1f2-4680-962a-afc69c719f8b"],
Cell[25307, 627, 4879, 138, 241, "Input",ExpressionUUID->"0c04e833-432f-4adb-97d1-e11ce1bc351d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30247, 772, 360, 5, 67, "Section",ExpressionUUID->"90fd4921-d02b-4dc9-afe3-0ffa023345db"],
Cell[CellGroupData[{
Cell[30632, 781, 433, 6, 54, "Subsection",ExpressionUUID->"9ff24c5e-41dc-40ff-9af3-d45c2ab3f668"],
Cell[31068, 789, 1685, 41, 52, "Input",ExpressionUUID->"e956cd80-af34-448e-ab22-adb2f9860488"],
Cell[32756, 832, 300, 9, 30, "Input",ExpressionUUID->"9baae6a1-1e52-4185-b033-be509f7bfc49"],
Cell[33059, 843, 300, 9, 30, "Input",ExpressionUUID->"9f05f675-16c1-42fc-a237-10880c2102aa"],
Cell[33362, 854, 573, 13, 30, "Input",ExpressionUUID->"f2a07541-e23b-4af2-9028-0fcae4e5318a"],
Cell[33938, 869, 416, 9, 30, "Input",ExpressionUUID->"73894651-f6ac-4a22-ab95-652609cbac4e"],
Cell[34357, 880, 292, 8, 52, "Input",ExpressionUUID->"9009e851-0caf-4dab-9ba0-c2c53e91d8c2"],
Cell[34652, 890, 1003, 24, 30, "Input",ExpressionUUID->"2486f5d9-698f-4c9f-96e5-5a0e36eae3b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35692, 919, 481, 7, 54, "Subsection",ExpressionUUID->"0d40228a-85bc-403e-b35b-a619253dff92"],
Cell[36176, 928, 2170, 53, 73, "Input",ExpressionUUID->"32a47049-e9f1-48b1-93c0-27c76f736ac4"],
Cell[38349, 983, 366, 10, 30, "Input",ExpressionUUID->"1bf9b11b-5b0b-4d04-8a28-ff4568ff2ab0"],
Cell[38718, 995, 365, 10, 30, "Input",ExpressionUUID->"fd599de2-4816-459f-86ff-a4f3df9a53de"],
Cell[39086, 1007, 620, 14, 30, "Input",ExpressionUUID->"2e45f127-507b-4ab3-ac13-5c3c79356648"],
Cell[39709, 1023, 434, 9, 30, "Input",ExpressionUUID->"9025ba54-476b-4cc7-aff5-0964e9b32829"],
Cell[40146, 1034, 362, 9, 52, "Input",ExpressionUUID->"1d403bfa-f863-432a-81e0-ebd4ac215817"],
Cell[40511, 1045, 1291, 30, 30, "Input",ExpressionUUID->"37f61b6a-b9aa-4c6c-85ca-82e22ef82832"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41839, 1080, 580, 8, 54, "Subsection",ExpressionUUID->"4a36d4c7-fbb5-4a41-ae6a-c90d7e338c99"],
Cell[42422, 1090, 2068, 48, 73, "Input",ExpressionUUID->"5a1e5edc-f6b4-41ac-9df4-0926c59e3f37"],
Cell[CellGroupData[{
Cell[44515, 1142, 389, 10, 30, "Input",ExpressionUUID->"6b647fb9-30c6-405f-b0ec-7614f4194213"],
Cell[44907, 1154, 232, 5, 34, "Output",ExpressionUUID->"50e0362e-aa21-49a5-a5ce-5a2eaf2a18a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45176, 1164, 386, 10, 30, "Input",ExpressionUUID->"8e2a497f-4a05-4807-adc1-9c4942d5b3f1"],
Cell[45565, 1176, 234, 5, 34, "Output",ExpressionUUID->"ddc8e967-f8fa-4775-907b-cc3e81b3df19"]
}, Open  ]],
Cell[45814, 1184, 640, 14, 30, "Input",ExpressionUUID->"8e670c13-7702-40c8-8edb-42d7bfaa06d4"],
Cell[46457, 1200, 458, 9, 30, "Input",ExpressionUUID->"82c71a86-81f6-4a66-9045-abf6240cd4a6"],
Cell[46918, 1211, 413, 10, 52, "Input",ExpressionUUID->"b9933886-f71b-46a8-b513-cb79e3e843ee"],
Cell[47334, 1223, 1189, 28, 30, "Input",ExpressionUUID->"76c09234-f72f-4fff-af54-2ccb091acfd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48560, 1256, 581, 8, 54, "Subsection",ExpressionUUID->"063256ed-7d97-4094-9eaf-1758c25b94b7"],
Cell[49144, 1266, 12026, 307, 346, "Input",ExpressionUUID->"d9bdce6e-1f11-4c80-91ae-00dd05891841"],
Cell[CellGroupData[{
Cell[61195, 1577, 4815, 118, 346, "Input",ExpressionUUID->"01e3a684-64b8-4535-9cae-4bdbbfaf4eab"],
Cell[66013, 1697, 443, 8, 34, "Output",ExpressionUUID->"3df54bc2-e320-4155-9334-b0114473f7cb"],
Cell[66459, 1707, 444, 8, 34, "Output",ExpressionUUID->"b0d15a55-ae39-4c2b-a45a-3171c118d480"],
Cell[66906, 1717, 445, 8, 34, "Output",ExpressionUUID->"f0767d42-2763-4bb1-becb-bce9f69d03b4"],
Cell[67354, 1727, 442, 8, 34, "Output",ExpressionUUID->"cc44f524-a905-4387-b087-8dccf16f4711"],
Cell[67799, 1737, 443, 8, 34, "Output",ExpressionUUID->"70216030-6eee-441f-9f34-844b30c73b00"],
Cell[68245, 1747, 443, 8, 34, "Output",ExpressionUUID->"a869a364-306e-4c99-836f-f5124589fe3f"],
Cell[68691, 1757, 443, 8, 34, "Output",ExpressionUUID->"ce566c7c-8c19-4a2e-973c-12cf89abcb08"],
Cell[69137, 1767, 444, 8, 34, "Output",ExpressionUUID->"f4500bf6-c638-4248-a17d-09854f4fed4a"],
Cell[69584, 1777, 443, 8, 34, "Output",ExpressionUUID->"13cfb5dd-7e42-4ce3-9c6f-35ee9f0beddb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70064, 1790, 3830, 105, 325, "Input",ExpressionUUID->"601c7d75-c970-4638-ae64-f6efaef842b4"],
Cell[73897, 1897, 429, 8, 34, "Output",ExpressionUUID->"a4c0b92b-631d-4b1b-8963-d98550949d45"],
Cell[74329, 1907, 429, 8, 34, "Output",ExpressionUUID->"89eac85e-7806-42b5-b258-76bbd451733b"],
Cell[74761, 1917, 428, 8, 34, "Output",ExpressionUUID->"8536d660-9d5e-4a18-96c0-5f3e545011d5"],
Cell[75192, 1927, 428, 8, 34, "Output",ExpressionUUID->"9f17233f-ed10-4f6f-97ab-7bfcb64bb6ee"],
Cell[75623, 1937, 431, 8, 34, "Output",ExpressionUUID->"1eab2bb3-c82d-40cf-a2c1-2fd254855e65"],
Cell[76057, 1947, 429, 8, 34, "Output",ExpressionUUID->"6830ea7f-610c-4891-9fa4-e4807fec745d"],
Cell[76489, 1957, 428, 8, 34, "Output",ExpressionUUID->"a3d2f718-dbdc-4556-9b4a-68222b7e531b"],
Cell[76920, 1967, 428, 8, 34, "Output",ExpressionUUID->"b4cec8b1-092b-4e75-83b8-1f50559fbce4"],
Cell[77351, 1977, 429, 8, 34, "Output",ExpressionUUID->"4b369fc7-fb21-4e57-8a19-ea77fcec9acb"]
}, Open  ]],
Cell[77795, 1988, 1056, 20, 73, "Input",ExpressionUUID->"7f6584c1-5372-4901-8213-a346a9a7c7b1"],
Cell[78854, 2010, 503, 9, 30, "Input",ExpressionUUID->"5d198354-bd58-445d-9e21-3e36d70197a3"],
Cell[79360, 2021, 2368, 70, 136, "Input",ExpressionUUID->"951a6c47-02ac-4cc4-9ea2-b2b2d2734362"],
Cell[81731, 2093, 1504, 46, 73, "Input",ExpressionUUID->"6431c4c7-a266-4840-944b-b6a8a87dd35d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83272, 2144, 582, 8, 54, "Subsection",ExpressionUUID->"2aace851-bb51-41fd-b213-937a8cadcc63"],
Cell[83857, 2154, 2599, 65, 73, "Input",ExpressionUUID->"dac17d02-b196-4261-878f-6986e73377a8"],
Cell[CellGroupData[{
Cell[86481, 2223, 387, 10, 30, "Input",ExpressionUUID->"a0418c24-225d-46ce-95fb-339178bfbd5a"],
Cell[86871, 2235, 445, 8, 34, "Output",ExpressionUUID->"5a8e4c48-c98c-4909-9341-9ebe4d9de16d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87353, 2248, 337, 9, 30, "Input",ExpressionUUID->"16f0c4ea-6842-4b01-8a17-20b27edb9f27"],
Cell[87693, 2259, 372, 7, 34, "Output",ExpressionUUID->"965abdba-7941-4fc6-91a1-48db1bfaa181"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88102, 2271, 385, 10, 30, "Input",ExpressionUUID->"e6acffb9-738b-4d5d-a243-bd28780cf017"],
Cell[88490, 2283, 444, 8, 34, "Output",ExpressionUUID->"a93e68f0-6664-4d3b-9048-e3f911832ad7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88971, 2296, 338, 9, 30, "Input",ExpressionUUID->"3a069d8e-816a-4675-8901-8e3aa7c56a5c"],
Cell[89312, 2307, 371, 7, 34, "Output",ExpressionUUID->"a07041f9-6993-46be-a62f-bfabd69e6ee6"]
}, Open  ]],
Cell[89698, 2317, 673, 15, 30, "Input",ExpressionUUID->"349af679-32d1-4539-ae4e-59b2fa38a1e0"],
Cell[90374, 2334, 458, 9, 30, "Input",ExpressionUUID->"1d76780e-bef5-4208-8258-607fff8c433a"],
Cell[90835, 2345, 627, 16, 94, "Input",ExpressionUUID->"7f10d9cb-57f6-43fb-a8e3-98e615cd1e10"],
Cell[91465, 2363, 1676, 44, 30, "Input",ExpressionUUID->"05428a89-8f4d-437b-8c62-4b63cb0131c7"],
Cell[93144, 2409, 222, 5, 30, "Input",ExpressionUUID->"6965ea05-00ee-42a1-b815-e58d0127df75"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93415, 2420, 272, 4, 67, "Section",ExpressionUUID->"6b6b1cc6-d7a5-4252-84f9-736dcafa4f35"],
Cell[93690, 2426, 152, 4, 30, "Input",ExpressionUUID->"30f77bdc-d5e6-4137-ad9d-80bba200d9f5"],
Cell[CellGroupData[{
Cell[93867, 2434, 244, 6, 30, "Input",ExpressionUUID->"68e6b4e8-5af7-4114-a7cb-071df5e955e7"],
Cell[94114, 2442, 153, 3, 34, "Output",ExpressionUUID->"6ca2472a-1604-43cb-b526-aad8add9ccf2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94304, 2450, 248, 4, 54, "Subsection",ExpressionUUID->"8bcb0b6c-3d6e-46b3-a9be-c0e81a6825fd"],
Cell[94555, 2456, 296, 6, 30, "Input",ExpressionUUID->"896804ab-1ab1-42d1-9e93-8b6721ed7ae0"],
Cell[94854, 2464, 1701, 40, 52, "Input",ExpressionUUID->"03afebc6-3308-4d43-bc77-1659c0893a8e"],
Cell[96558, 2506, 1407, 36, 52, "Input",ExpressionUUID->"0df4aed0-df11-4a14-88a3-da2c51e46751"],
Cell[97968, 2544, 730, 16, 30, "Input",ExpressionUUID->"c7a96bf6-e146-4970-9d5b-e0cde02613b3"],
Cell[CellGroupData[{
Cell[98723, 2564, 889, 19, 30, "Input",ExpressionUUID->"78b3fc02-eef8-441d-ac56-966b7c546427"],
Cell[99615, 2585, 2610, 69, 83, "Output",ExpressionUUID->"a45ed7a9-0f13-40a1-ab95-90f39234a845"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102262, 2659, 625, 14, 30, "Input",ExpressionUUID->"43d56424-f7ca-4fae-9eed-ff8f3c0f01e5"],
Cell[102890, 2675, 1532, 32, 108, "Print",ExpressionUUID->"94b79a6d-d6e2-4c31-ac1c-7c39fb81eabf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104459, 2712, 755, 17, 52, "Input",ExpressionUUID->"fc02109c-9dd8-41d4-85bc-6260e85e258d"],
Cell[105217, 2731, 509, 8, 34, "Output",ExpressionUUID->"e4ac92e9-64b8-4213-9117-d4d5670883b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[105775, 2745, 294, 4, 54, "Subsection",ExpressionUUID->"ae9e59c6-fcf2-4ad7-9686-0a099d407749"],
Cell[106072, 2751, 296, 6, 30, "Input",ExpressionUUID->"7440b400-b165-4871-abde-9b42d718e084"],
Cell[106371, 2759, 1951, 44, 52, "Input",ExpressionUUID->"1e740231-961a-4d02-a9f0-34a2aed6827e"],
Cell[108325, 2805, 1554, 38, 52, "Input",ExpressionUUID->"c8794229-a57e-4b9c-b8c3-084af1349c62"],
Cell[109882, 2845, 780, 17, 30, "Input",ExpressionUUID->"40836e4a-4891-4be6-a0cc-f4a300f5f9ea"],
Cell[CellGroupData[{
Cell[110687, 2866, 941, 20, 30, "Input",ExpressionUUID->"973d295f-8061-44f9-b94b-23f6be664fb3"],
Cell[111631, 2888, 2624, 70, 83, "Output",ExpressionUUID->"1392835b-8cc9-4d96-a92e-7322aefed1e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114292, 2963, 676, 15, 30, "Input",ExpressionUUID->"0fc8a719-c01d-4ce1-ae65-f7ac104c6936"],
Cell[114971, 2980, 1542, 33, 108, "Print",ExpressionUUID->"d066c9a9-576b-48ed-ad2f-2428fc2cdd43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116550, 3018, 801, 17, 52, "Input",ExpressionUUID->"cbf107f1-f014-45f5-a864-718da45b6b13"],
Cell[117354, 3037, 529, 8, 34, "Output",ExpressionUUID->"9df12c65-b480-4253-a35b-9f990894e2ef"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117932, 3051, 296, 4, 54, "Subsection",ExpressionUUID->"c6b2a835-378a-4318-b884-790cc57f0021"],
Cell[118231, 3057, 296, 6, 30, "Input",ExpressionUUID->"b4685681-7875-4691-947a-eecdaadd0e18"],
Cell[CellGroupData[{
Cell[118552, 3067, 1761, 42, 52, "Input",ExpressionUUID->"32283ccc-ca9b-462d-8230-a9676f48377e"],
Cell[120316, 3111, 2565, 71, 83, "Output",ExpressionUUID->"3bd243b7-cce1-4254-8c70-2fb9993d16a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122918, 3187, 1462, 37, 52, "Input",ExpressionUUID->"2cdea09d-49ef-440d-8f20-e566f59efb6e"],
Cell[124383, 3226, 1708, 48, 34, "Output",ExpressionUUID->"f9f07ceb-c288-4004-ae5b-f669c9e83fe9"]
}, Open  ]],
Cell[126106, 3277, 745, 15, 30, "Input",ExpressionUUID->"420da370-5ca2-4393-a9d1-b7e1a63c4552"],
Cell[CellGroupData[{
Cell[126876, 3296, 987, 20, 30, "Input",ExpressionUUID->"6dc3160b-5571-4e3a-9798-bc283353717b"],
Cell[127866, 3318, 2774, 75, 83, "Output",ExpressionUUID->"6b913a4b-1c75-40cf-80de-2d1dc895c5d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130677, 3398, 724, 15, 30, "Input",ExpressionUUID->"c5d76baa-f6b6-478c-8339-47c629b05deb"],
Cell[131404, 3415, 1575, 33, 108, "Print",ExpressionUUID->"ea36f527-c5cf-48fd-8523-89f8e3989971"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133016, 3453, 853, 18, 52, "Input",ExpressionUUID->"5004eafe-2f9b-4961-a479-559d8c8082dc"],
Cell[133872, 3473, 531, 8, 34, "Output",ExpressionUUID->"46cc8589-21e5-40cc-b320-f9ecc7ec7f16"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[134452, 3487, 296, 4, 54, "Subsection",ExpressionUUID->"0053c970-66fd-4eb9-b4b8-cc138dee27e1"],
Cell[134751, 3493, 296, 6, 30, "Input",ExpressionUUID->"96be243b-2f90-424e-bf2c-f38beba68336"],
Cell[CellGroupData[{
Cell[135072, 3503, 1755, 39, 52, "Input",ExpressionUUID->"f8850451-5291-4a1a-ac5c-55d540db46b1"],
Cell[136830, 3544, 2453, 66, 83, "Output",ExpressionUUID->"ad629bac-24f2-45a4-ba9a-86d60c9328c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139320, 3615, 1403, 35, 52, "Input",ExpressionUUID->"fd0ee521-1f22-405b-8f1d-5c018004fadd"],
Cell[140726, 3652, 2690, 74, 106, "Output",ExpressionUUID->"4463e2cc-c424-467d-a673-5287c51fa19b"]
}, Open  ]],
Cell[143431, 3729, 745, 15, 30, "Input",ExpressionUUID->"2abddc31-0e1f-4fe1-9ce0-8581311cf544"],
Cell[CellGroupData[{
Cell[144201, 3748, 1037, 21, 30, "Input",ExpressionUUID->"3fa4e44c-7aa8-4053-84e7-b59de3ae7529"],
Cell[145241, 3771, 2701, 71, 83, "Output",ExpressionUUID->"50a1e4f1-7056-49aa-abd8-e8e8a796f220"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147979, 3847, 771, 16, 30, "Input",ExpressionUUID->"0055d2fb-022e-4cc3-8706-3daaab063725"],
Cell[148753, 3865, 1629, 34, 108, "Print",ExpressionUUID->"9b59714c-688c-40b1-b4b9-f50c729a408a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150419, 3904, 903, 19, 52, "Input",ExpressionUUID->"22abd01f-49c6-4ca9-bb58-be6d01632dd2"],
Cell[151325, 3925, 563, 9, 34, "Output",ExpressionUUID->"44e01126-79d8-4100-baf3-900a837aa115"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[151937, 3940, 346, 5, 54, "Subsection",ExpressionUUID->"ba9596d1-4306-4e38-8b03-66c6e60f5fac"],
Cell[152286, 3947, 296, 6, 30, "Input",ExpressionUUID->"b26ae769-d955-488a-9e96-67876c7cfff1"],
Cell[CellGroupData[{
Cell[152607, 3957, 1759, 42, 52, "Input",ExpressionUUID->"497e76aa-65b9-4417-8d98-2cf0b1c14877"],
Cell[154369, 4001, 2619, 72, 106, "Output",ExpressionUUID->"70ad1694-1326-4c88-8b97-ab8a3bf2b404"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157025, 4078, 1460, 37, 52, "Input",ExpressionUUID->"dc3fbdb6-722a-4b33-9c5e-578cbf945707"],
Cell[158488, 4117, 2779, 75, 106, "Output",ExpressionUUID->"664dc823-5337-4bfc-a01c-b84767d8b9c4"]
}, Open  ]],
Cell[161282, 4195, 749, 15, 30, "Input",ExpressionUUID->"b76b63de-ddb3-479b-8622-77c5734e9afb"],
Cell[CellGroupData[{
Cell[162056, 4214, 1037, 21, 30, "Input",ExpressionUUID->"b9f89f83-44bd-4292-963c-099492fb4cec"],
Cell[163096, 4237, 2833, 76, 83, "Output",ExpressionUUID->"55d9f57c-45d6-461d-a655-8ca365003e73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165966, 4318, 721, 15, 30, "Input",ExpressionUUID->"a3f39fa1-d66a-491d-bff6-0a39b136d998"],
Cell[166690, 4335, 1589, 33, 108, "Print",ExpressionUUID->"03505e2b-164b-47a6-902d-e373b6a6aa49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168316, 4373, 853, 18, 52, "Input",ExpressionUUID->"c236635c-9512-405e-b976-fe7e8827a59d"],
Cell[169172, 4393, 550, 9, 34, "Output",ExpressionUUID->"78315b07-d982-4b5c-b11b-a7b4761da344"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169783, 4409, 148, 3, 67, "Section",ExpressionUUID->"a9a759e9-6f3a-489b-9b6d-fcd2ce6211fb"],
Cell[CellGroupData[{
Cell[169956, 4416, 574, 12, 30, "Input",ExpressionUUID->"c915f5be-2b35-436f-a190-be86c9e734a5"],
Cell[170533, 4430, 2451, 67, 83, "Output",ExpressionUUID->"2e828bff-aef6-4f10-abae-3dfcdd5a5944"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173021, 4502, 453, 11, 30, "Input",ExpressionUUID->"b0de158c-299f-4143-a57e-141509d0f89b"],
Cell[173477, 4515, 2323, 68, 83, "Output",ExpressionUUID->"b145d830-f7af-48d0-a865-dde17c67a22e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175837, 4588, 366, 11, 30, "Input",ExpressionUUID->"27deb84c-cf7b-4c02-a4ec-75704f35af5b"],
Cell[176206, 4601, 2200, 63, 83, "Output",ExpressionUUID->"8e1345e7-55fd-473b-9fa1-fa4de626af03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178443, 4669, 430, 11, 30, "Input",ExpressionUUID->"1322e5a0-2328-4e02-af2d-12361c8421f3"],
Cell[178876, 4682, 1324, 29, 108, "Print",ExpressionUUID->"f6ab2d8d-22d4-474e-aa34-045e83518cf2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180237, 4716, 428, 11, 30, "Input",ExpressionUUID->"97b21f7c-8c0c-4776-a578-08a98748dac9"],
Cell[180668, 4729, 1336, 29, 108, "Print",ExpressionUUID->"d8825b41-a84c-447b-8247-a0ced1a941a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182041, 4763, 424, 11, 30, "Input",ExpressionUUID->"3f4ad903-9f0b-4faa-87f7-c879643d3558"],
Cell[182468, 4776, 1360, 30, 108, "Print",ExpressionUUID->"1cf87355-e240-4e58-8c68-55f9a23002d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183865, 4811, 588, 14, 52, "Input",ExpressionUUID->"ab090b08-b834-46bb-b1c4-81f995e61f07"],
Cell[184456, 4827, 245, 4, 34, "Output",ExpressionUUID->"52076728-9380-435c-9d39-314365d61c98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184738, 4836, 594, 14, 52, "Input",ExpressionUUID->"d8eb8262-8569-425a-9c5e-8bb857e330be"],
Cell[185335, 4852, 247, 4, 34, "Output",ExpressionUUID->"f5cfaf2d-0efd-479c-9303-e73d8d1fa85b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185619, 4861, 583, 14, 52, "Input",ExpressionUUID->"b07d05ec-1316-4788-b979-1998f2e47d9d"],
Cell[186205, 4877, 244, 4, 34, "Output",ExpressionUUID->"7a455a46-18c6-476e-a464-119635fdc395"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186510, 4888, 72, 0, 98, "Title",ExpressionUUID->"398f619e-acad-458f-b06c-80e299eb129e"],
Cell[CellGroupData[{
Cell[186607, 4892, 663, 15, 94, "Input",ExpressionUUID->"ce1d5aba-333c-40dd-be57-911231d525ce"],
Cell[187273, 4909, 492, 8, 34, "Output",ExpressionUUID->"1308973e-9309-4027-93c9-7caf64470270"],
Cell[187768, 4919, 492, 8, 34, "Output",ExpressionUUID->"2b44ebc0-c7b0-4d90-ba25-be9c079ba615"],
Cell[188263, 4929, 524, 9, 34, "Output",ExpressionUUID->"0c6c85ef-880e-4f87-beb5-bb1df6ad9d6d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica_notebooks/csw1_flow_plaq.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    382746,      10203]
NotebookOptionsPosition[    355156,       9766]
NotebookOutlinePosition[    355726,       9787]
CellTagsIndexPosition[    355683,       9784]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["C", "SW", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "0bd800b4-7fd6-4111-b11b-55223e6c7723"],
 " flowed Wilson/Plaq."
}], "Title",
 CellChangeTimes->{{3.885801559951972*^9, 3.8858015663192987`*^9}, {
  3.8859687919429827`*^9, 3.8859688646755447`*^9}, {3.8864370906084347`*^9, 
  3.886437100305957*^9}, {3.8866603833193903`*^9, 3.886660387121873*^9}, {
  3.898656349007831*^9, 3.898656351515127*^9}, {3.898656556612652*^9, 
  3.898656557440537*^9}, {3.8990038771729918`*^9, 3.899003878702326*^9}, {
  3.899032580642386*^9, 3.8990325877040653`*^9}, {3.9192257499775352`*^9, 
  3.919225750707844*^9}, {3.921289156099946*^9, 3.9212891565551033`*^9}, {
  3.922162961994286*^9, 
  3.9221629625171432`*^9}},ExpressionUUID->"87e33e2e-a275-47b6-99d3-\
9c6e5340a784"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tstart", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"e02e0c3b-5ef0-42d2-a28a-bd32cccf4bd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\<desktop/lattice_perturbation_theory/stout\>\"", 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.885871144408474*^9, 3.8858711529674807`*^9}, 
   3.885999750917761*^9, {3.886000894346355*^9, 3.886000917803084*^9}, {
   3.88643634862411*^9, 3.886436349850518*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"64e39c34-d8f2-4101-bd09-317bb62aa0e4"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  "\"\</Users/max/Desktop/lattice_perturbation_theory/myLPT.m\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.885873219149599*^9, 3.885873255258662*^9}, {
   3.885968961162003*^9, 3.8859689615298*^9}, 3.886436343134907*^9, {
   3.921144127549141*^9, 3.92114412908584*^9}, {3.921144183754952*^9, 
   3.921144184335183*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c581f5d7-5f63-4342-ade2-f782894e4afc"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.8858259246920958`*^9, 
  3.885825925997685*^9}},ExpressionUUID->"39dce595-0b6b-42f4-afc4-\
c6147316b84e"],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.885804852122602*^9, 
  3.885804854744076*^9}},ExpressionUUID->"66fb2e85-6348-441e-b3a6-\
4a17cc48f7ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Numerical", " ", "Precision"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"prec", "=", "6"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9180180445107*^9, 3.9180180460101*^9}, 
   3.918026365564674*^9, {3.918727738433536*^9, 3.91872773982893*^9}, 
   3.918751800950697*^9, 3.918808308746174*^9, {3.919225773096479*^9, 
   3.9192257732426453`*^9}, {3.919667386923629*^9, 3.9196673873504333`*^9}, 
   3.922163030963785*^9, 3.9236533376533403`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"0ac28433-41ac-4844-a93a-9b62e0bfa74f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Range", " ", "of", " ", "flow", " ", "time"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tmin", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmax", "=", "1.0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dt", "=", "0.1"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8986577929635878`*^9, 3.898657793501317*^9}, {
   3.918123672685988*^9, 3.918123673004485*^9}, {3.918137487219069*^9, 
   3.9181374876371183`*^9}, 3.9192257940577908`*^9, {3.9196652736221113`*^9, 
   3.919665273765563*^9}, {3.920451005106941*^9, 3.920451010304442*^9}, {
   3.9206115477728853`*^9, 3.920611549770309*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9165d69a-6771-417d-9867-312f876aa11f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trange", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"t", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.92046426018001*^9, 3.920464268954624*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e606db69-f078-45ed-8e86-c66426580a91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Wilson", " ", "parameter"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rmin", "=", 
     RowBox[{"6", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmax", "=", 
     RowBox[{"14", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dr", "=", 
     RowBox[{"2", "/", "10"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.885822484466302*^9, 3.88582249128089*^9}, {
   3.8986567249770412`*^9, 3.898656725159436*^9}, 3.918014579735292*^9, {
   3.918017930692577*^9, 3.918017946925416*^9}, {3.918621443490686*^9, 
   3.918621450111742*^9}, {3.9187517367497683`*^9, 3.918751758113361*^9}, {
   3.918793759517755*^9, 3.9187937661100483`*^9}, 3.9192257806924257`*^9, {
   3.9196652785860233`*^9, 3.919665288221566*^9}, {3.920611556668322*^9, 
   3.920611561740242*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5d5facd9-ce4d-40b5-b648-55fa91c20852"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rrange", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.9186214357061663`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"582a16d2-1a4a-48df-af25-04d28f6ec0ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Parameters", " ", "of", " ", "the", " ", "L\[UDoubleDot]scher"}],
     "-", 
    RowBox[{"Weisz", " ", "gluon", " ", "action"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"glue", "=", "\"\<plaq\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c0", "=", 
     RowBox[{"1", "-", 
      RowBox[{"8", " ", "c1"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8858223809888268`*^9, 3.885822397892658*^9}, {
  3.885822473707775*^9, 3.885822474630094*^9}, {3.898656731818074*^9, 
  3.89865673204557*^9}, {3.899003886456841*^9, 3.899003888164218*^9}, {
  3.899032595695958*^9, 3.899032598527156*^9}, {3.9186225995574303`*^9, 
  3.918622599853053*^9}, {3.920015332531856*^9, 3.920015345054343*^9}, {
  3.9205326149099703`*^9, 3.92053263015482*^9}, {3.920611574107226*^9, 
  3.920611587664974*^9}, {3.9221629760514517`*^9, 3.92216297912232*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"e1e07a0e-65cc-47d9-8473-c9f85ec17f25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Parameters", " ", "of", " ", "the", " ", "Brillouin", " ", "action"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Lambda]0", "=", 
     RowBox[{
      RowBox[{"-", "240"}], "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]1", "=", " ", 
     RowBox[{"8", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]2", "=", " ", 
     RowBox[{"4", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]3", "=", 
     RowBox[{"2", "/", "64"}]}], ";", 
    RowBox[{"\[Lambda]4", "=", " ", 
     RowBox[{"1", "/", "64"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[CurlyRho]1", "=", 
     RowBox[{"64", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]2", "=", " ", 
     RowBox[{"16", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]3", "=", 
     RowBox[{"4", "/", "432"}]}], ";", " ", 
    RowBox[{"\[CurlyRho]4", "=", 
     RowBox[{"1", "/", "432"}]}], ";"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.918014622741798*^9, 3.9180146257620707`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5eee2595-7d6f-4903-8817-637bf1803579"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Feynman Rules", "Subsection",
 CellChangeTimes->{{3.885822502125231*^9, 
  3.885822504848494*^9}},ExpressionUUID->"a7080996-fc94-4e98-bbbe-\
8e9c05af84db"],

Cell[CellGroupData[{

Cell["Propagators", "Subsubsection",
 CellChangeTimes->{{3.885825400237937*^9, 3.885825405098455*^9}, {
  3.885969179277532*^9, 
  3.885969179581389*^9}},ExpressionUUID->"a7147f5a-352c-4f91-8b85-\
e7a1ef2a6c22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Gluon", " ", "Propagator"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"GLW", "[", 
    RowBox[{"mu", ",", "nu", ",", "k"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885822989208063*^9, 3.8858229991025457`*^9}, {
  3.8859691822259398`*^9, 3.885969182484029*^9}, {3.898659602246964*^9, 
  3.898659602456818*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b27d3657-cc0a-41cd-92b8-0a9230d6a44f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Fermion", " ", "Propagator", " ", 
    RowBox[{"(", 
     RowBox[{"Wilson", " ", "or", " ", "Brillouin"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"S", "[", "k_", "]"}], ":=", 
   RowBox[{"SWil", "[", "k", "]"}], 
   RowBox[{"(*", 
    RowBox[{"SBri", "[", "k", "]"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.88582304467059*^9, 3.885823063284751*^9}, {
   3.8858231002752647`*^9, 3.885823104032357*^9}, {3.8858252269484243`*^9, 
   3.885825261455462*^9}, {3.885969184774428*^9, 3.8859691850720453`*^9}, {
   3.886000943442603*^9, 3.8860009509694567`*^9}, 3.886436373500828*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"15c4c76c-d40b-4625-957f-5c5d34947e0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertices", "Subsubsection",
 CellChangeTimes->{{3.885825411668447*^9, 3.885825413457903*^9}, {
  3.898660845434655*^9, 
  3.898660846411484*^9}},ExpressionUUID->"e4f9fe13-9980-4da6-a0ab-\
807e0183a60d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"ggg", "-", "vertex"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Vg3", "[", 
    RowBox[{
    "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
    "]"}], ":=", 
   RowBox[{"Vg3LW", "[", 
    RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885825279671813*^9, 3.8858253204747963`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"7a90c39a-336b-4bee-8d02-98caa76ac739"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8858254492481937`*^9, 3.885825456163924*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a7dd17dc-2903-4570-ae5e-ef5d7e970c21"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"V1Wilson", ",", "V1Clover", ",", "flow1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V1_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V1_Clover.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<flow1.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825462599373*^9, 3.885825467381089*^9}, {
   3.885825579197074*^9, 3.885825588613139*^9}, {3.8858256557594423`*^9, 
   3.885825666758642*^9}, {3.885825782540882*^9, 3.885825835939344*^9}, {
   3.886436389079872*^9, 3.886436393737218*^9}, {3.88666034070373*^9, 
   3.88666034217117*^9}, {3.8986564603939533`*^9, 3.898656473434617*^9}, {
   3.898695849456702*^9, 3.898695876762033*^9}, 3.9180146598708267`*^9, 
   3.919225817571056*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"26dc5a78-1078-45d6-a030-ed459da5eef8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V10", "[", 
   RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"V1Wilson", "[", 
      RowBox[{"mu", ",", "p", ",", "q"}], "]"}], "+", " ", 
     RowBox[{"V1Clover", "[", 
      RowBox[{"mu", ",", "p", ",", "q"}], "]"}]}], ")"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.919769470223843*^9, 3.919769491890931*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"cec1ce98-42f3-4c4b-bd34-72f8fdf8eabe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1", "[", 
   RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
       RowBox[{"t", ",", "mu", ",", "nu", ",", 
        RowBox[{"q", "-", "p"}]}], "]"}], 
      RowBox[{"V10", "[", 
       RowBox[{"nu", ",", "p", ",", "q"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"nu", ",", "4"}], "}"}]}], "]"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825487676408*^9, 3.8858254960462313`*^9}, {
   3.885825738669464*^9, 3.885825749785375*^9}, {3.886000973809266*^9, 
   3.886000981290429*^9}, 3.886436400871855*^9, {3.886660344483776*^9, 
   3.88666034533877*^9}, 3.898656485339244*^9, 3.898656595583009*^9, {
   3.8990326047480927`*^9, 3.8990326065145807`*^9}, 3.918014667296925*^9, 
   3.918620444801631*^9, {3.918620838558572*^9, 3.9186208438748503`*^9}, {
   3.9186215042277718`*^9, 3.9186215089826183`*^9}, 3.919225823500862*^9, {
   3.919686700173778*^9, 3.91968670518027*^9}, {3.919769508070986*^9, 
   3.919769513243891*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"caac0226-8aa9-4c84-a745-4f2c6581ffba"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqgg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88582552204838*^9, 3.88582552837976*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"a192ec0e-92ec-4625-ad42-4d1343704cf5"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "V2Wilson", ",", "V2Clover", ",", "flow2", ",", "g", ",", "IntAAfun"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Clover.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<flow2.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825539168577*^9, 3.885825544219738*^9}, {
   3.8858256727782803`*^9, 3.88582568778659*^9}, {3.885825826350107*^9, 
   3.885825845446332*^9}, {3.886436403975417*^9, 3.886436408475191*^9}, {
   3.8866603485400553`*^9, 3.886660349804796*^9}, 3.8986564953188887`*^9, {
   3.898695917653273*^9, 3.898695938154603*^9}, {3.8986962526782722`*^9, 
   3.8986962550168037`*^9}, 3.8989568061140823`*^9, {3.898959018339511*^9, 
   3.898959039719583*^9}, 3.918014676881113*^9, {3.918396081488261*^9, 
   3.9183960994650307`*^9}, 3.919225834153857*^9, 3.919490779476111*^9, 
   3.9194908377811613`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"bd1a93ca-2db9-4119-9cf1-ffb497cd9390"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V20", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"V2Wilson", "[", 
      RowBox[{"mu", ",", "nu", ",", "p", ",", "q"}], "]"}], "+", 
     RowBox[{"V2Clover", "[", 
      RowBox[{"mu", ",", "nu", ",", "p", ",", "q", ",", "k1", ",", "k2"}], 
      "]"}]}], ")"}], "//", "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.919769524185896*^9, 3.91976957392906*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"733462c5-6f67-442f-9d4e-418e996a7063"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
         RowBox[{"t", ",", "mu", ",", "nu1", ",", "k1"}], "]"}], 
        RowBox[{
         RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
         RowBox[{"t", ",", "nu", ",", "nu2", ",", "k2"}], "]"}], 
        RowBox[{"V20", "[", 
         RowBox[{
         "nu1", ",", "nu2", ",", "p", ",", "q", ",", "k1", ",", "k2"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"nu1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu2", ",", "4"}], "}"}]}], "]"}], "+", " ", 
     RowBox[{"g0", " ", "I", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"HoldForm", "[", "flow2", "]"}], "[", 
          RowBox[{
          "t", ",", "nu1", ",", "mu", ",", "nu", ",", "k1", ",", "k2"}], 
          "]"}], 
         RowBox[{"V10", "[", 
          RowBox[{"nu1", ",", "p", ",", "q"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}]}], ")"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825559172164*^9, 3.8858255643915987`*^9}, {
   3.8858257181158533`*^9, 3.8858257350814257`*^9}, {3.8858289093195477`*^9, 
   3.885828941305193*^9}, {3.886000999213634*^9, 3.886001006737466*^9}, 
   3.886436416747184*^9, {3.88666035288783*^9, 3.8866603536754093`*^9}, 
   3.8986565030888367`*^9, {3.898656602170656*^9, 3.8986566055240183`*^9}, {
   3.8989571490545673`*^9, 3.8989572060148907`*^9}, {3.898957337439245*^9, 
   3.8989573848927917`*^9}, 3.898957446284642*^9, {3.898995215096222*^9, 
   3.8989952191715612`*^9}, 3.899000172386653*^9, {3.899032619706292*^9, 
   3.8990326272471848`*^9}, 3.9180146835373297`*^9, {3.918046985212491*^9, 
   3.918047033271805*^9}, {3.918100378342402*^9, 3.9181003786911182`*^9}, {
   3.918276924059091*^9, 3.918276928269164*^9}, {3.9183058905161743`*^9, 
   3.918305904918331*^9}, 3.918313139132268*^9, {3.918385075213625*^9, 
   3.918385075490074*^9}, 3.918396327854287*^9, {3.918397230701466*^9, 
   3.9183972311720133`*^9}, {3.918398228674747*^9, 3.918398229164482*^9}, {
   3.918398897199543*^9, 3.9183989038873587`*^9}, 3.918400300713497*^9, {
   3.918400430543764*^9, 3.918400430690501*^9}, {3.9185491069075117`*^9, 
   3.9185491393976603`*^9}, {3.918549181624929*^9, 3.918549221564398*^9}, {
   3.918549440870494*^9, 3.918549458989419*^9}, {3.918549780815298*^9, 
   3.918549790081333*^9}, {3.918549872278845*^9, 3.9185498724889193`*^9}, {
   3.918550796460526*^9, 3.9185508001803913`*^9}, {3.918551211514978*^9, 
   3.918551213334157*^9}, {3.918564495371726*^9, 3.9185644956464357`*^9}, {
   3.9185646830424223`*^9, 3.918564683276124*^9}, 3.918614202872345*^9, {
   3.9186215267356443`*^9, 3.918621528556491*^9}, 3.9187937045997763`*^9, 
   3.9192258414796953`*^9, {3.919226835234833*^9, 3.919226835695732*^9}, {
   3.919769564755002*^9, 3.9197696135164967`*^9}, {3.91992921475058*^9, 
   3.919929239767321*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"0c480dc1-deb1-4494-b304-a57ac5409c50"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqggg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88582552204838*^9, 3.88582552837976*^9}, 
   3.885969036248719*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"665fa9b3-b562-440d-8e5b-fd10ca9694fd"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"V3Wilson", ",", "V3Clover", ",", "flow3", ",", "g", ",", "h"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V3_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V3_Clover.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<flow3.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825539168577*^9, 3.885825544219738*^9}, {
   3.8858256727782803`*^9, 3.88582568778659*^9}, {3.885825826350107*^9, 
   3.885825845446332*^9}, {3.8859690391560287`*^9, 3.885969040946451*^9}, {
   3.8864364244395247`*^9, 3.886436429422803*^9}, {3.886660357016304*^9, 
   3.886660358231104*^9}, {3.898656620834366*^9, 3.898656623546008*^9}, {
   3.898656777291513*^9, 3.8986567807005053`*^9}, {3.898661285833227*^9, 
   3.898661287181079*^9}, {3.89869624959048*^9, 3.8986963120069942`*^9}, 
   3.898696424689068*^9, {3.898961077073996*^9, 3.8989611606826963`*^9}, {
   3.918014732137225*^9, 3.918014752733014*^9}, 3.9181108110065193`*^9, 
   3.9182836733394117`*^9, 3.918283717508264*^9, {3.918391957099856*^9, 
   3.918391959855701*^9}, {3.918395812134251*^9, 3.918395813589014*^9}, {
   3.918622346881269*^9, 3.918622352311718*^9}, {3.918795195563291*^9, 
   3.918795212192589*^9}, {3.918803323165559*^9, 3.91880332362241*^9}, {
   3.919225851702311*^9, 3.9192258573493357`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d896182a-a414-4647-8c69-e42920ead475"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
    "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
     "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"flow1", "[", 
           RowBox[{"t", ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
          RowBox[{"flow1", "[", 
           RowBox[{"t", ",", "nu", ",", "beta", ",", "k2"}], "]"}], 
          RowBox[{"flow1", "[", 
           RowBox[{"t", ",", "rho", ",", "gamma", ",", "k3"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V3Wilson", "[", 
             RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "p", ",", "q"}],
              "]"}], "+", "\[IndentingNewLine]", " ", 
            RowBox[{"V3Clover", "[", 
             RowBox[{
             "alpha", ",", "beta", ",", "gamma", ",", "p", ",", "q", ",", 
              "k1", ",", "k2", ",", "k3"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"alpha", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"beta", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
       "-", 
       RowBox[{
        RowBox[{"g0", "/", 
         RowBox[{"(", 
          RowBox[{"2", "I"}], ")"}]}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"flow1", "[", 
               RowBox[{"t", ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
              RowBox[{"flow2", "[", 
               RowBox[{
               "t", ",", "beta", ",", "nu", ",", "rho", ",", "k2", ",", 
                "k3"}], "]"}], "\[IndentingNewLine]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"V2Wilson", "[", 
                 RowBox[{"alpha", ",", "beta", ",", "p", ",", "q"}], "]"}], 
                "+", 
                RowBox[{"V2Clover", "[", 
                 RowBox[{
                 "alpha", ",", "beta", ",", "p", ",", "q", ",", "k1", ",", 
                  RowBox[{"k2", "+", "k3"}]}], "]"}]}], ")"}]}], 
             "\[IndentingNewLine]", "+", 
             RowBox[{
              RowBox[{"flow2", "[", 
               RowBox[{
               "t", ",", "alpha", ",", "mu", ",", "nu", ",", "k1", ",", 
                "k2"}], "]"}], 
              RowBox[{"flow1", "[", 
               RowBox[{"t", ",", "rho", ",", "beta", ",", "k3"}], "]"}], 
              "\[IndentingNewLine]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"V2Wilson", "[", 
                 RowBox[{"alpha", ",", "beta", ",", "p", ",", "q"}], "]"}], 
                "+", 
                RowBox[{"V2Clover", "[", 
                 RowBox[{"alpha", ",", "beta", ",", "p", ",", "q", ",", 
                  RowBox[{"k1", "+", "k2"}], ",", "k3"}], "]"}]}], ")"}]}]}], 
            ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"beta", ",", "4"}], "}"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"g0", "^", "2"}], "/", "6"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"flow3", "[", 
              RowBox[{
              "t", ",", "nu1", ",", "mu", ",", "nu", ",", "rho", ",", "k1", 
               ",", "k2", ",", "k3"}], "]"}], "+", 
             RowBox[{"flow3", "[", 
              RowBox[{
              "t", ",", "nu1", ",", "rho", ",", "nu", ",", "mu", ",", "k3", 
               ",", "k2", ",", "k1"}], "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"V1Wilson", "[", 
              RowBox[{"nu1", ",", "p", ",", "q"}], "]"}], "+", 
             RowBox[{"V1Clover", "[", 
              RowBox[{"nu1", ",", "p", ",", "q"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}]}], ")"}]}], "//", 
    "myVecExpand"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9194322495567837`*^9, 3.9194322822002172`*^9}, {
  3.9194895366919603`*^9, 3.919489537010888*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"8eba247f-c6ac-4d32-92c2-c3c285371702"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V30", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"V3Wilson", "[", 
      RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q"}], "]"}], "+", 
     RowBox[{"V3Clover", "[", 
      RowBox[{
      "mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", "k1", ",", "k2", 
       ",", "k3"}], "]"}]}], ")"}], "//", "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.919769655696493*^9, 3.9197696943904753`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"721694a1-c6c5-4673-9022-df28982e667f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V3part1", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
       RowBox[{"t", ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
      RowBox[{
       RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
       RowBox[{"t", ",", "nu", ",", "beta", ",", "k2"}], "]"}], 
      RowBox[{
       RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
       RowBox[{"t", ",", "rho", ",", "gamma", ",", "k3"}], "]"}], 
      "\[IndentingNewLine]", " ", 
      RowBox[{"V30", "[", 
       RowBox[{
       "alpha", ",", "beta", ",", "gamma", ",", "p", ",", "q", ",", "k1", ",",
         "k2", ",", "k3"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"alpha", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"beta", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "//", 
   "myVecExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3part2", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "g0"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
        RowBox[{"t", ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
       RowBox[{
        RowBox[{"HoldForm", "[", "flow2", "]"}], "[", 
        RowBox[{
        "t", ",", "beta", ",", "nu", ",", "rho", ",", "k2", ",", "k3"}], 
        "]"}], "\[IndentingNewLine]", 
       RowBox[{"V20", "[", 
        RowBox[{"alpha", ",", "beta", ",", "p", ",", "q", ",", "k1", ",", 
         RowBox[{"k2", "+", "k3"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"alpha", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"beta", ",", "4"}], "}"}]}], "]"}]}], " ", "//", 
   "myVecExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3part3", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "g0"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"HoldForm", "[", "flow2", "]"}], "[", 
        RowBox[{
        "t", ",", "alpha", ",", "mu", ",", "nu", ",", "k1", ",", "k2"}], 
        "]"}], 
       RowBox[{
        RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
        RowBox[{"t", ",", "rho", ",", "beta", ",", "k3"}], "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{"V20", "[", 
        RowBox[{"alpha", ",", "beta", ",", "p", ",", "q", ",", 
         RowBox[{"k1", "+", "k2"}], ",", "k3"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"alpha", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"beta", ",", "4"}], "}"}]}], "]"}]}], " ", "//", 
   "myVecExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3part4", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"g0", "^", "2"}]}], "/", "6"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"flow3", "[", 
        RowBox[{
        "t", ",", "nu1", ",", "mu", ",", "nu", ",", "rho", ",", "k1", ",", 
         "k2", ",", "k3"}], "]"}], 
       RowBox[{"V10", "[", 
        RowBox[{"nu1", ",", "p", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}], " ", "//", 
   "myVecExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3part5", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"g0", "^", "2"}]}], "/", "6"}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"flow3", "[", 
        RowBox[{
        "t", ",", "nu1", ",", "rho", ",", "nu", ",", "mu", ",", "k3", ",", 
         "k2", ",", "k1"}], "]"}], 
       RowBox[{"V10", "[", 
        RowBox[{"nu1", ",", "p", ",", "q"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}], " ", "//", 
   "myVecExpand"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/d2rhtfE8K3jne/ZgiC6yvLqbRBdt+vfMxCtEHz5
FYi+/HLbPxCdttZU2BRIv6sLlQXRGZJKOuZA+nfUfDC9qULxmy2Q1py6GUxv
73wj5Aikb9koCoNogUYnz3AgzRPF5gui2azjPCOB9KQNx7xA9IM0u+1NQDru
ytoDINppMadEC5BOusAHpmc5J2u1AmkHr5lg+oE7m2Kr0VtHLrdKMP1C76Rx
G5Bevv87mGb2S+sKMX7r6C2/qQ9E2ycn/wfR175+ZQ8F0rM6L/OC6F8uLwRB
9IdK5fCdQLopaFkcmM4LSwXRKpvNCkH0hrpF5SD6k8RTMO3xoaoJRPtnNILp
VbbsvHEmbx3X5eWJg2gA/52hyA==
  "],
 CellLabel->"In[40]:=",ExpressionUUID->"e3778869-141f-4ab6-bb2a-f1388d1bfc00"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Calculation", "Section"]], "Section",
 CellChangeTimes->{{3.822990071634878*^9, 3.822990077945579*^9}, {
   3.872647273612833*^9, 3.872647284712113*^9}, 3.8726473372171383`*^9, {
   3.885802109716256*^9, 3.885802110863954*^9}, {3.8859693877544413`*^9, 
   3.885969391534955*^9}},ExpressionUUID->"90fd4921-d02b-4dc9-afe3-\
0ffa023345db"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (a)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}},ExpressionUUID->"9ff24c5e-41dc-40ff-9af3-\
d45c2ab3f668"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]a", "[", "mu_", "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
   " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"V1", "[", 
       RowBox[{"nu", ",", 
        RowBox[{"q", "+", "k"}], ",", "q"}], "]"}], ".", 
      RowBox[{"G", "[", 
       RowBox[{"nu", ",", "rho", ",", "k"}], "]"}], ".", 
      RowBox[{"S", "[", 
       RowBox[{"q", "+", "k"}], "]"}], ".", 
      RowBox[{"V1", "[", 
       RowBox[{"mu", ",", 
        RowBox[{"p", "+", "k"}], ",", 
        RowBox[{"q", "+", "k"}]}], "]"}], ".", 
      RowBox[{"S", "[", 
       RowBox[{"p", "+", "k"}], "]"}], ".", 
      RowBox[{"V1", "[", 
       RowBox[{"rho", ",", "p", ",", 
        RowBox[{"p", "+", "k"}]}], "]"}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"nu", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"rho", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "*)"}]], "Input",\

 CellChangeTimes->{{3.919871245252797*^9, 3.919871247800907*^9}, {
   3.919916861212503*^9, 3.919916862975905*^9}, {3.9200153969707603`*^9, 
   3.92001541031225*^9}, {3.920015792597386*^9, 3.9200157931097193`*^9}, {
   3.920099843043971*^9, 3.920099850308815*^9}, 3.9201005100138206`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"4b04c624-a67b-4dda-a7fc-4b35877438b2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D1a", "=", 
      RowBox[{"D1List", "[", "\[CapitalLambda]a", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9198712615308933`*^9, 3.919871279951573*^9}, {
  3.920015411528233*^9, 3.9200154126295757`*^9}, {3.9201005159511003`*^9, 
  3.9201005277047863`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"9d7b148d-cfe2-4c6b-8074-8d13d6cf4d34"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D2a", "=", 
      RowBox[{"D2List", "[", "\[CapitalLambda]a", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919871295912961*^9, 3.919871299303968*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"99837b97-1546-4707-9fea-c161eb8fbeb6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{
     RowBox[{
     "\"\<csw1_dump/D1D2_a_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"D1a", ",", "D2a"}], "}"}]}], "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919946153541849*^9, 3.919946322854679*^9}, 
   3.919946372436245*^9, {3.922353992506337*^9, 3.922353995846908*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"90030af3-3ea5-4a5c-bb0e-5b9b71603d92"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{
  "\"\<csw1_dump/D1D2_a_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.919946418912372*^9, 3.919946427507638*^9}, {
  3.922354004824376*^9, 3.922354006635625*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"d6db2825-e3b3-4ab3-9916-ca11d8c9bfaf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1aFull", "=", 
   RowBox[{"Plus", "@@", "D1a"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2aFull", "=", 
   RowBox[{"Plus", "@@", "D2a"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.919825208226551*^9, 3.9198252203691673`*^9}, {
  3.919826941915229*^9, 3.919826944272159*^9}, {3.919917078673935*^9, 
  3.9199170905521307`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"a87bdcdd-4709-45dd-ad31-4a806e80202f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand", " ", 
    RowBox[{"(", "divergent", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G1al", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], ")"}], 
      " ", 
      RowBox[{"(", 
       RowBox[{"D1aFull", "-", "D2aFull"}], ")"}]}], "/.", 
     RowBox[{
      RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.919826744741255*^9, 3.919826762514076*^9}, {
  3.9198268405734663`*^9, 3.919826871573698*^9}, {3.9199171928343973`*^9, 
  3.9199171974423227`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"468b6ec4-a938-4f79-91d5-e09806711b6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (b)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 
  3.88597951252439*^9}},ExpressionUUID->"0d40228a-85bc-403e-b35b-\
a619253dff92"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]b", "[", "mu_", "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "c"}], "]"}], 
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], "//", "myColor"}], "*)"}], 
   
   RowBox[{"6", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V1", "[", 
        RowBox[{"nu", ",", 
         RowBox[{"q", "-", "k"}], ",", "q"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", 
         RowBox[{"-", "k"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"sigma", ",", "tau", ",", 
         RowBox[{"p", "-", "q", "+", "k"}]}], "]"}], ".", 
       RowBox[{"S", "[", 
        RowBox[{"q", "-", "k"}], "]"}], ".", 
       RowBox[{"Vg3", "[", 
        RowBox[{"rho", ",", "sigma", ",", "mu", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"p", "-", "q", "+", "k"}], ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"V1", "[", 
        RowBox[{"tau", ",", "p", ",", 
         RowBox[{"q", "-", "k"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sigma", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885995403440551*^9, 
   3.885995404098441*^9}, {3.886436715684569*^9, 3.886436721581298*^9}, 
   3.898701532552126*^9, {3.919916984243822*^9, 3.9199169864176607`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"eb196423-c313-4980-83fc-172d3a459b2f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D1b", "=", 
      RowBox[{"D1List", "[", "\[CapitalLambda]b", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919917019544984*^9, 3.919917022548683*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"e9fe4008-0fb5-458c-8ca1-e17b699c76e7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D2b", "=", 
      RowBox[{"D2List", "[", "\[CapitalLambda]b", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9199171007044163`*^9, 3.919917102498453*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"84f7eaeb-b0e0-46e5-b80f-c19ef6023672"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{
     RowBox[{
     "\"\<csw1_dump/D1D2_b_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"D1b", ",", "D2b"}], "}"}]}], "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919946153541849*^9, 3.919946322854679*^9}, 
   3.919946372436245*^9, {3.9199464674668922`*^9, 3.919946473969595*^9}, {
   3.922354029444735*^9, 3.9223540312515373`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"2971aa1f-616d-459b-922b-dc313ff411e7"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{
  "\"\<csw1_dump/D1D2_b_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.919946418912372*^9, 3.919946427507638*^9}, 
   3.919946469064477*^9, {3.9223540357472143`*^9, 3.9223540372566967`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"f2c31b31-8e68-4f04-a977-e3ed6f24df8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1bFull", "=", 
   RowBox[{"Plus", "@@", "D1b"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2bFull", "=", 
   RowBox[{"Plus", "@@", "D2b"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.919917138188425*^9, 3.919917144856062*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"271ea49e-8300-4c74-af68-f4d1a14fb005"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand", " ", 
    RowBox[{"(", "divergent", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G1bl", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"b", ",", "c"}], "]"}], 
         RowBox[{"f", "[", 
          RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], "//", "myColor"}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{"D1bFull", "-", "D2bFull"}], ")"}]}], "/.", 
     RowBox[{
      RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, {
   3.885979721387331*^9, 3.8859797233204937`*^9}, {3.885995341538106*^9, 
   3.885995342256247*^9}, 3.886561871728746*^9, {3.8865650173870296`*^9, 
   3.886565019024413*^9}, {3.9199172177799187`*^9, 3.919917240786417*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"05cef83f-d3a4-45f5-8068-6b4faef71088"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (c)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 3.88597951252439*^9}, {
  3.8859798285206203`*^9, 3.8859798288698473`*^9}, {3.918016705971917*^9, 
  3.918016706868598*^9}},ExpressionUUID->"4a36d4c7-fbb5-4a41-ae6a-\
c90d7e338c99"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[CapitalLambda]c", "[", "mu_", "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "c"}], "]"}], 
      RowBox[{"f", "[", 
       RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], "//", "myColor"}], "*)"}], 
   
   RowBox[{"6", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V2", "[", 
        RowBox[{"nu", ",", "sigma", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p", "-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"sigma", ",", "tau", ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", 
         RowBox[{"p", "-", "q", "+", "k"}]}], "]"}], ".", 
       RowBox[{"Vg3", "[", 
        RowBox[{"rho", ",", "tau", ",", "mu", ",", 
         RowBox[{"p", "-", "q", "+", "k"}], ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sigma", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885980500854762*^9, 
   3.885980503787004*^9}, {3.8859954221745043`*^9, 3.885995422773106*^9}, {
   3.886436809024164*^9, 3.886436812153802*^9}, {3.919917269778851*^9, 
   3.919917272625285*^9}, {3.919928300641062*^9, 3.919928312353183*^9}, {
   3.920531328279696*^9, 3.920531335313038*^9}, {3.920531423198545*^9, 
   3.920531437486322*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"545697a4-adb1-4d48-9bef-cbd03c3896a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D1c", "=", 
      RowBox[{"D1List", "[", "\[CapitalLambda]c", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919917286732936*^9, 3.9199172888360023`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"49c7639d-906d-43cd-a36b-a78b2ba9bf02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"68.518462`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923801531228606*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"6a72a761-3b96-4c57-9ea4-0011d18f81a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D2c", "=", 
      RowBox[{"D2List", "[", "\[CapitalLambda]c", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919917295148114*^9, 3.919917297521254*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"8ef6e6ce-fc13-415a-a625-7ffa8879579b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"68.935646`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9238016004181967`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"9feb3a0e-69d7-46ed-bd0c-cff947c94d23"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{
     RowBox[{
     "\"\<csw1_dump/D1D2_c_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"D1c", ",", "D2c"}], "}"}]}], "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919946153541849*^9, 3.919946322854679*^9}, 
   3.919946372436245*^9, {3.919946487334948*^9, 3.919946493219097*^9}, {
   3.922354067745783*^9, 3.92235406941013*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"c919154f-49c2-4b41-9c2c-3dd50ceb0bdb"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{
  "\"\<csw1_dump/D1D2_c_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.919946418912372*^9, 3.919946427507638*^9}, 
   3.919946488988819*^9, {3.922354114176361*^9, 3.922354115682804*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"8a3c19de-27bd-40a1-b244-c370cea703d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1cFull", "=", 
   RowBox[{"Plus", "@@", "D1c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2cFull", "=", 
   RowBox[{"Plus", "@@", "D2c"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.919918399689026*^9, 3.919918404593752*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"56c8c4d8-4b6f-43af-878f-ed12739cc817"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand", " ", 
    RowBox[{"(", "divergent", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G1cl", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"b", ",", "c"}], "]"}], 
         RowBox[{"f", "[", 
          RowBox[{"b", ",", "c", ",", "a"}], "]"}]}], "//", "myColor"}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{"D1cFull", "-", "D2cFull"}], ")"}]}], "/.", 
     RowBox[{
      RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, {
   3.885979721387331*^9, 3.8859797233204937`*^9}, {3.885980515174418*^9, 
   3.885980518366723*^9}, {3.88599542886023*^9, 3.885995429601798*^9}, 
   3.886561875172998*^9, {3.886565022292019*^9, 3.886565024279201*^9}, {
   3.919917304454574*^9, 3.919917320342679*^9}, {3.919918381272808*^9, 
   3.919918381419013*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"e2d3800c-6399-4c41-a650-164d95531de6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (d)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 3.88597951252439*^9}, {
  3.8859798285206203`*^9, 3.8859798288698473`*^9}, {3.8859814622045193`*^9, 
  3.88598146236238*^9}},ExpressionUUID->"063256ed-7d97-4094-9eaf-\
1758c25b94b7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]d1abb", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part1", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p"}], ",", 
         RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d1bba", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part1", "[", 
        RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d1bab", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part1", "[", 
        RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d2abb", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part2", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p"}], ",", 
         RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d2bba", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part2", "[", 
        RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d2bab", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part2", "[", 
        RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d3abb", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part3", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p"}], ",", 
         RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d3bba", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part3", "[", 
        RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d3bab", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part3", "[", 
        RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d4abb", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part4", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p"}], ",", 
         RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d4bba", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part4", "[", 
        RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d4bab", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part4", "[", 
        RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d5abb", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part5", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"q", "-", "p"}], ",", 
         RowBox[{"-", "k"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d5bba", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part5", "[", 
        RowBox[{"nu", ",", "rho", ",", "mu", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]d5bab", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V3part5", "[", 
        RowBox[{"nu", ",", "mu", ",", "rho", ",", "p", ",", "q", ",", 
         RowBox[{"-", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885980500854762*^9, 
   3.885980503787004*^9}, {3.88599442466199*^9, 3.885994453633503*^9}, {
   3.8859945861381474`*^9, 3.8859945866449738`*^9}, {3.886436837723291*^9, 
   3.886436852327923*^9}, {3.886438122923983*^9, 3.8864381317206907`*^9}, {
   3.918017267047702*^9, 3.918017326120249*^9}, {3.918017356194725*^9, 
   3.9180174369944353`*^9}, {3.9181052817626963`*^9, 3.918105281854431*^9}, {
   3.918113097192397*^9, 3.918113101613316*^9}, {3.918123958332822*^9, 
   3.918123968300046*^9}, {3.918801363153776*^9, 3.918801363273941*^9}, {
   3.918803464032968*^9, 3.918803476807746*^9}, {3.919227122258451*^9, 
   3.919227181928712*^9}, {3.9194161110319147`*^9, 3.919416177839032*^9}, {
   3.919432770459553*^9, 3.919432839200386*^9}, {3.9201099250239697`*^9, 
   3.920109963949234*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"d07d59e9-c67f-4688-ba98-e189df71dd7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d1abb", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d1abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d1bba", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d1bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d1bab", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d1bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d2abb", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d2abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d2bba", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d2bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d2bab", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d2bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d3abb", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d3abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d3bba", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d3bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d3bab", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d3bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d4abb", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d4abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d4bba", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d4bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d4bab", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d4bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d5abb", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d5abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d5bba", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d5bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D1d5bab", "=", 
       RowBox[{"D1List", "[", "\[CapitalLambda]d5bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, {
   3.885979721387331*^9, 3.8859797233204937`*^9}, {3.885980515174418*^9, 
   3.885980518366723*^9}, {3.885994570762068*^9, 3.885994597377514*^9}, 
   3.8859947276902323`*^9, 3.8859955174144907`*^9, 3.886561877488969*^9, {
   3.8865650289181623`*^9, 3.8865650304328537`*^9}, {3.918017440953342*^9, 
   3.918017463060624*^9}, {3.919227190388386*^9, 3.9192272398554277`*^9}, 
   3.9192272781617517`*^9, {3.919247337758951*^9, 3.919247338463338*^9}, {
   3.9194806574787683`*^9, 3.919480716867743*^9}, {3.919480761250019*^9, 
   3.919480844986435*^9}, {3.919480889740123*^9, 3.919480918822044*^9}, {
   3.919498829682805*^9, 3.919498841992557*^9}, {3.9195747126987963`*^9, 
   3.919574720070271*^9}, 3.920109912876276*^9, {3.920109974826213*^9, 
   3.9201100672891493`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"671c437f-1bb5-46c4-b109-d157eaa9b767"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"25.353778`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923820746540731*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"1080def1-01b8-4c95-8191-5d4e6dab7e30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.827144`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923820771367947*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"095ff3f4-54c6-4f2e-b425-97ede52cce37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.756548`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923820796126342*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"294baaff-48ca-42bb-9b94-f3f3f4ae9cd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.135526`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923820799259923*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"5c327953-eaa1-4cf0-b5ed-c4e0267691c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"88.871807`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923820888141*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"cea1429a-cc59-4c36-b4ae-57966625f670"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"90.726267`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923820978958169*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"26c548bc-0890-4b04-9b4f-089516fa2322"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"104.536914`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923821083416203*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"27ccb313-af78-426a-9beb-87ae21ffc981"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.405737`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923821086923852*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"347ce0fd-fd2f-4925-957e-c92b9e567977"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"96.772026`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.92382118358097*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"39297b05-227d-441c-879e-f2f2edb39d60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"189.749274`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923821373388617*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"727faa65-8fd8-489c-95cb-c5eaa6ae1389"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"277.410718`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923821650995563*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"0f013d3c-79c6-4631-bea2-3e4a998840bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"275.265686`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923821926516006*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"37403c8b-ed68-4148-ab9d-f549a7c2b63b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"291.278724`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923822217551165*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"70975e39-1a85-4e84-bccd-9876e627359a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"192.220094`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.92382240951075*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"93e8648d-8272-4ba1-9e8f-f8e353edfcdf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"288.993447`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9238226985118237`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"6eacf529-0dc9-43d2-acfa-fcf0297517d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d1abb", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d1abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d1bba", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d1bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d1bab", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d1bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d2abb", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d2abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d2bba", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d2bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d2bab", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d2bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d3abb", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d3abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d3bba", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d3bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d3bab", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d3bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d4abb", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d4abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d4bba", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d4bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d4bab", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d4bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d5abb", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d5abb", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d5bba", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d5bba", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"D2d5bab", "=", 
       RowBox[{"D2List", "[", "\[CapitalLambda]d5bab", "]"}]}], ")"}], ";"}], 
    "//", "AbsoluteTiming"}]}], "*)"}]], "Input",
 CellChangeTimes->{
  3.919480659195662*^9, {3.919480862505994*^9, 3.919480878231113*^9}, {
   3.919480933092476*^9, 3.919480987032234*^9}, {3.919499050874413*^9, 
   3.9194990604488297`*^9}, {3.9195747362243958`*^9, 
   3.9195747430171957`*^9}, {3.9201100829133863`*^9, 3.920110128231306*^9}, {
   3.921144365938452*^9, 3.92114439453323*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"e0cb2be1-8c81-43f0-8dd1-4e7f7eccbc26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.676883`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923822722456706*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"544334cf-4567-4cd8-bbc1-571ba8976d89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.948041`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923822747395865*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"51e6c9f6-5c34-4ee3-adfc-1cacc4f75868"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.742039`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923822772138513*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"75da4f4a-75ac-48c8-b4e6-82fbc2a527a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.046089`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923822775186969*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"1107b107-8ffa-45b1-95be-8d3437281195"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"80.599469`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9238228558930063`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"152540dc-6ca6-4cf6-bf8c-8f28acb12e56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"84.552206`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923822942260618*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"b2ac0adf-462e-4637-a52f-422a2c3b3b46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"97.176619`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923823037723793*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"e773b69c-8386-42d8-a5f8-da079f670d58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.755386`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9238230415684032`*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"a6cdbcb3-ab2b-42f0-8980-505fb4cade6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"96.938357`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9238231382353697`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"f6ee3bc9-c4ae-4fef-857d-32d48fab2580"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"194.802949`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923823333407103*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"95a72784-ab31-4864-aee8-5fde007be7d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"286.798222`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923823619867248*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"fc7eeeed-c657-4a49-b5da-ee96db2a44db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"286.804639`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923823906642412*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"dfb31698-900a-4279-9d9f-e7ca4fc02d8b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"299.322101`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9238242060199957`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"a4be7aa8-ae53-45d3-b6be-79b06b2f0e14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"197.740646`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923824403707304*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"29e710cc-beb6-4172-be31-0b57685ce7fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"322.780327`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923824726539522*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"cdd725f7-1493-4022-9a87-1f1134bafcf4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{
     RowBox[{
     "\"\<csw1_dump/D1D2_d_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "D1d1abb", ",", "D1d1bba", ",", "D1d1bab", ",", "D1d2abb", ",", 
       "D1d2bba", ",", "D1d2bab", ",", "D1d3abb", ",", "D1d3bba", ",", 
       "D1d3bab", ",", "D1d4abb", ",", "D1d4bba", ",", "D1d4bab", ",", 
       "D1d5abb", ",", "D1d5bba", ",", "D1d5bab", ",", "D2d1abb", ",", 
       "D2d1bba", ",", "D2d1bab", ",", "D2d2abb", ",", "D2d2bba", ",", 
       "D2d2bab", ",", "D2d3abb", ",", "D2d3bba", ",", "D2d3bab", ",", 
       "D2d4abb", ",", "D2d4bba", ",", "D2d4bab", ",", "D2d5abb", ",", 
       "D2d5bba", ",", "D2d5bab"}], "}"}]}], "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919946153541849*^9, 3.919946322854679*^9}, 
   3.919946372436245*^9, {3.919946487334948*^9, 3.919946493219097*^9}, {
   3.9201232972559013`*^9, 3.920123436864677*^9}, {3.922354099099918*^9, 
   3.922354100595838*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"ba39c612-75ed-4916-9d2e-a29100c0d5e6"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{
  "\"\<csw1_dump/D1D2_d_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.919946418912372*^9, 3.919946427507638*^9}, 
   3.919946488988819*^9, 3.92012347058119*^9, {3.922354106740445*^9, 
   3.9223541083364162`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"8b783134-3ff8-4a8b-96b8-c96771744404"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"D1dFullabb", "=", 
     RowBox[{
      RowBox[{"Plus", "@@", "D1d1abb"}], "+", 
      RowBox[{"Plus", "@@", "D1d2abb"}], "+", 
      RowBox[{"Plus", "@@", "D1d3abb"}], "+", 
      RowBox[{"Plus", "@@", "D1d4abb"}], "+", 
      RowBox[{"Plus", "@@", "D1d5abb"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D1dFullbba", "=", 
     RowBox[{
      RowBox[{"Plus", "@@", "D1d1bba"}], "+", 
      RowBox[{"Plus", "@@", "D1d2bba"}], "+", 
      RowBox[{"Plus", "@@", "D1d3bba"}], "+", 
      RowBox[{"Plus", "@@", "D1d4bba"}], "+", 
      RowBox[{"Plus", "@@", "D1d5bba"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D1dFullbab", "=", 
     RowBox[{
      RowBox[{"Plus", "@@", "D1d1bab"}], "+", 
      RowBox[{"Plus", "@@", "D1d2bab"}], "+", 
      RowBox[{"Plus", "@@", "D1d3bab"}], "+", 
      RowBox[{"Plus", "@@", "D1d4bab"}], "+", 
      RowBox[{"Plus", "@@", "D1d5bab"}]}]}], ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.920203966793599*^9, 3.920204068505723*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"0cbad9ec-c184-42d2-946f-80272dc647a6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"D2dFullabb", "=", 
     RowBox[{
      RowBox[{"Plus", "@@", "D2d1abb"}], "+", 
      RowBox[{"Plus", "@@", "D2d2abb"}], "+", 
      RowBox[{"Plus", "@@", "D2d3abb"}], "+", 
      RowBox[{"Plus", "@@", "D2d4abb"}], "+", 
      RowBox[{"Plus", "@@", "D2d5abb"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D2dFullbba", "=", 
     RowBox[{
      RowBox[{"Plus", "@@", "D2d1bba"}], "+", 
      RowBox[{"Plus", "@@", "D2d2bba"}], "+", 
      RowBox[{"Plus", "@@", "D2d3bba"}], "+", 
      RowBox[{"Plus", "@@", "D2d4bba"}], "+", 
      RowBox[{"Plus", "@@", "D2d5bba"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D2dFullbab", "=", 
     RowBox[{
      RowBox[{"Plus", "@@", "D2d1bab"}], "+", 
      RowBox[{"Plus", "@@", "D2d2bab"}], "+", 
      RowBox[{"Plus", "@@", "D2d3bab"}], "+", 
      RowBox[{"Plus", "@@", "D2d4bab"}], "+", 
      RowBox[{"Plus", "@@", "D2d5bab"}]}]}], ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9202040921625147`*^9, 3.920204126048229*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"a269ee0c-2ba8-4d6a-9040-d78bfc58f14c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"G1dl", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"D1dFullabb", "-", "D2dFullabb"}], ")"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"D1dFullbba", "-", "D2dFullbba"}], ")"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"D1dFullbab", "-", "D2dFullbab"}], ")"}]}]}], ")"}]}], "/.", 
     RowBox[{
      RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.920204154528957*^9, 3.920204261609351*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"a866d927-f1ff-4c14-b5b4-381892cbe777"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (e/f)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.811480161401146*^9, 3.811480161936401*^9}, {
  3.811481864216104*^9, 3.81148188782977*^9}, {3.811562236865663*^9, 
  3.811562237983638*^9}, {3.814677332979495*^9, 3.814677333883437*^9}, {
  3.822578219228778*^9, 3.8225782424824247`*^9}, {3.885969403898128*^9, 
  3.885969411705357*^9}, {3.885979512366873*^9, 3.88597951252439*^9}, {
  3.8859798285206203`*^9, 3.8859798288698473`*^9}, {3.8859814622045193`*^9, 
  3.88598146236238*^9}, {3.9195982195836077`*^9, 
  3.919598223521131*^9}},ExpressionUUID->"01c89026-87aa-405e-b6e6-\
9eec23d85c6b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]e1", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], "*)"}], 
    " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V1", "[", 
        RowBox[{"nu", ",", 
         RowBox[{"q", "+", "k"}], ",", "q"}], "]"}], ".", 
       RowBox[{"S", "[", 
        RowBox[{"q", "+", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}], ".", 
       RowBox[{"V2", "[", 
        RowBox[{"mu", ",", "rho", ",", "p", ",", 
         RowBox[{"q", "+", "k"}], ",", 
         RowBox[{"q", "-", "p"}], ",", "k"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]e2", "[", "mu_", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], "*)"}], 
    " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"V1", "[", 
        RowBox[{"nu", ",", 
         RowBox[{"q", "+", "k"}], ",", "q"}], "]"}], ".", 
       RowBox[{"S", "[", 
        RowBox[{"q", "+", "k"}], "]"}], ".", 
       RowBox[{"G", "[", 
        RowBox[{"nu", ",", "rho", ",", "k"}], "]"}], ".", 
       RowBox[{"V2", "[", 
        RowBox[{"rho", ",", "mu", ",", "p", ",", 
         RowBox[{"q", "+", "k"}], ",", "k", ",", 
         RowBox[{"q", "-", "p"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.821780046394588*^9, 3.821780046873974*^9}, {
   3.8217807843236217`*^9, 3.821780784931179*^9}, 3.822569666712555*^9, 
   3.822578259979045*^9, {3.8587417644351053`*^9, 3.858741774057844*^9}, {
   3.87309459374434*^9, 3.873094597853817*^9}, 3.87309473583177*^9, 
   3.877094456782667*^9, {3.88596951764823*^9, 3.885969530587089*^9}, {
   3.8859795664853573`*^9, 3.885979571746825*^9}, {3.885980500854762*^9, 
   3.885980503787004*^9}, {3.885994801642758*^9, 3.885994819953528*^9}, {
   3.8859951448036737`*^9, 3.885995162860594*^9}, {3.886436867224166*^9, 
   3.8864368730511293`*^9}, {3.919918073779314*^9, 3.919918117422502*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"ad11586e-77c6-4be7-9adc-6e633cda6b5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D1e1", "=", 
      RowBox[{"D1List", "[", "\[CapitalLambda]e1", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9199183096248837`*^9, 3.919918318878347*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"99f19182-0c48-4b78-84e6-ab56293bfa6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"155.989996`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923801757034732*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"23338b06-cc11-4851-952a-f9d37c1229c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D1e2", "=", 
      RowBox[{"D1List", "[", "\[CapitalLambda]e2", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919918327619993*^9, 3.9199183289205008`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"6d65413c-fc8b-4675-9267-e6cd43dc66db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"148.289477`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9238019055314083`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"6c7dbf05-9fb7-403b-b3d0-3b8165646609"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D2e1", "=", 
      RowBox[{"D2List", "[", "\[CapitalLambda]e1", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919918333107284*^9, 3.9199183365299397`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"323b16c8-af1f-4d10-b9d2-912945eb1d7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"142.513663`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923802048285179*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"3c84e68c-56b6-4646-9dda-a08428be6a7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D2e2", "=", 
      RowBox[{"D2List", "[", "\[CapitalLambda]e2", "]"}]}], ";"}], ")"}], "//",
    "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919918340355668*^9, 3.919918346171454*^9}, {
  3.9199332972199173`*^9, 3.9199333213293343`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"9d2ec602-2100-4df0-9dbb-a1c6a90aa247"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"145.246226`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.923802193851098*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"7b729352-be8a-4550-b445-ac1d5da780b2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{
     RowBox[{
     "\"\<csw1_dump/D1D2_e_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"D1e1", ",", "D1e2", ",", "D2e1", ",", "D2e2"}], "}"}]}], "]"}],
    ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919946153541849*^9, 3.919946322854679*^9}, 
   3.919946372436245*^9, {3.919946520905819*^9, 3.919946543980371*^9}, {
   3.9223542556096582`*^9, 3.922354257350274*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"3025fac6-0c0b-4455-ac4e-7778680a9346"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{
  "\"\<csw1_dump/D1D2_e_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.919946418912372*^9, 3.919946427507638*^9}, 
   3.919946545465495*^9, 3.919947106870655*^9, 3.919947346368422*^9, {
   3.922354261700157*^9, 3.9223542633304996`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"6d34967d-8b4f-4aa5-a091-44ac7d4cfc63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1e1Full", "=", 
   RowBox[{"Plus", "@@", "D1e1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1e2Full", "=", 
   RowBox[{"Plus", "@@", "D1e2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2e1Full", "=", 
   RowBox[{"Plus", "@@", "D2e1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2e2Full", "=", 
   RowBox[{"Plus", "@@", "D2e2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.919918420479146*^9, 3.919918495732436*^9}, {
  3.920535958488924*^9, 3.920535984427615*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"66a07231-534c-4f7b-a35f-1279fb73458e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lattice", " ", "integrand", " ", 
    RowBox[{"(", "divergent", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G1el", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"D1e1Full", "-", "D2e1Full"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{"D1e2Full", "-", "D2e2Full"}], ")"}]}]}], ")"}]}], "/.", 
     RowBox[{
      RowBox[{"T", "[", "a", "]"}], "->", "1"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885969959198709*^9, 3.8859699655000353`*^9}, {
   3.885970099532461*^9, 3.885970103478855*^9}, {3.885970317996303*^9, 
   3.885970346108306*^9}, {3.885970391952385*^9, 3.885970417927925*^9}, 
   3.8859704694317427`*^9, {3.88597198052976*^9, 3.8859720060317917`*^9}, {
   3.885979721387331*^9, 3.8859797233204937`*^9}, {3.885980515174418*^9, 
   3.885980518366723*^9}, {3.885994846075617*^9, 3.885994851216668*^9}, 
   3.885995536178638*^9, {3.88599583157288*^9, 3.8859958354636717`*^9}, 
   3.885995901437801*^9, 3.886561879671715*^9, {3.8865650356572113`*^9, 
   3.8865650371718616`*^9}, {3.919918371173553*^9, 3.919918373346683*^9}, {
   3.919918464023637*^9, 3.919918464111966*^9}, {3.919918498860166*^9, 
   3.919918501740172*^9}, {3.920535937744007*^9, 3.920535947764997*^9}, {
   3.920535992324979*^9, 3.920536033117797*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"6d2daec6-93dc-4bec-a601-214d26f2da63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G1fl", "=", "G1el"}], ";"}]], "Input",
 CellChangeTimes->{{3.886436951096345*^9, 3.886436955335101*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"6965ea05-00ee-42a1-b815-e58d0127df75"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrating each diagram", "Section",
 CellChangeTimes->{{3.871541911095768*^9, 3.8715419165968227`*^9}, {
  3.8717001201491756`*^9, 3.871700128221017*^9}, {3.8859963723158283`*^9, 
  3.8859963865678368`*^9}},ExpressionUUID->"6b6b1cc6-d7a5-4252-84f9-\
736dcafa4f35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"csw", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.9204466940122147`*^9, 3.920446696515006*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"d4afdc90-ade1-42cc-a84d-551d718ee697"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (a)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 
  3.8859964566900673`*^9}},ExpressionUUID->"3f3f332d-9a1f-4546-a2bf-\
c32f65ae79df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1aNc", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"G1al", "-", 
               RowBox[{"G1ac", " ", "B2"}]}], ")"}]}], ",", "Nc"}], "]"}], 
          ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.920445331963901*^9, 3.920445406125353*^9}, {
   3.9204454800763397`*^9, 3.920445493305655*^9}, {3.920445583429809*^9, 
   3.920445594339347*^9}, {3.920446617496747*^9, 3.9204466898005667`*^9}, 
   3.920516192308754*^9, 3.921144013909356*^9, {3.922162763791912*^9, 
   3.922162774110214*^9}, {3.922163106282352*^9, 3.9221631099812937`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"264b194e-e47d-4566-9607-b80f9b75dd87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.259093`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.920445476611926*^9, 3.9204454899386253`*^9}, 
   3.920445565271538*^9, 3.920445852688691*^9, 3.92044707783932*^9, 
   3.920451068734318*^9, 3.920532713724551*^9, 3.9206277422487707`*^9, 
   3.921152901766296*^9, 3.9211664659185953`*^9, 3.9221641225057497`*^9, 
   3.923653407268149*^9, 3.923709027618987*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"9ad32a37-bd22-4ee7-8d56-ce5b7d40b7d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1aNcInv", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"G1al", "-", 
               RowBox[{"G1ac", " ", "B2"}]}], ")"}]}], ",", 
            RowBox[{"1", "/", "Nc"}]}], "]"}], ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9204468496768017`*^9, 3.9204468558416357`*^9}, {
  3.922162767655465*^9, 3.9221627789813843`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"cd66c29f-e98d-4f35-90b4-84cdcc11a8dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3058.42028`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.01743400226791062`", ",", "6.142222085201571`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.023430593756748504`", ",", "9.36589530993806`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.029556893031403898`", ",", "0.000010152927781434395`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03571714074845092`", ",", "0.000010371012924538514`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04187304500642197`", ",", "9.313833369592461`*^-6"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.02180360882287337`", ",", "7.477189569997378`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.028916451575420134`", ",", "4.667969552604734`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03607555508707507`", ",", "8.894651824492561`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.043242647155324825`", ",", "0.000010389869622762227`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05040428580580482`", ",", "0.000011546680021866373`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.02371443667177992`", ",", "4.138943655689065`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03152207656258941`", ",", "4.345321990346929`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03934244686632685`", ",", "9.957006461412676`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.047159397857655244`", ",", "0.000012517741968157137`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.054969484574074086`", ",", "0.000010431107190442268`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.02492609836803989`", ",", "4.4004286054513675`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.033192474043576746`", ",", "4.820152087477159`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04146187124590104`", ",", "0.00002452850981074506`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.049726640236375345`", ",", "0.000022068313068210332`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05797881063864466`", ",", "0.000023609744401964505`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.02583858130485826`", ",", "4.506246434589356`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.034439097594584966`", ",", "0.000018211157496970942`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.043040216701571744`", ",", "0.00001658648781393407`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05163189166887829`", ",", "0.00001857349999311031`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06021754344024741`", ",", "0.0000190105536422569`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.026581196679373864`", ",", "0.000013560894967970527`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03544130160177904`", ",", "0.000013571072286396035`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04429988817561243`", ",", "0.000014467552530372796`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05315351999283914`", ",", "0.000015363369739986033`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06200100757182152`", ",", "0.000016276616093290064`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.02720771693927511`", ",", "9.827327743114345`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03628087100359386`", ",", "0.000010958304971359079`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.045352798680658765`", ",", "0.000012287977552663532`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05442098134981156`", ",", "0.000013538616822267313`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06348437691974884`", ",", "0.000014786970242208763`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.027748678855439964`", ",", "7.935786787600929`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03700311455258333`", ",", "9.497942712634322`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04625665309529393`", ",", "0.00001111579006196628`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.055507474410631336`", ",", "0.000012615929602520504`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06475459573198492`", ",", "0.000014113614665481333`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.02822381757567063`", ",", "7.015556844701398`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03763612917229294`", ",", "8.994258731596927`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0470482983438461`", ",", "0.000010566084073279636`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05645831885058705`", ",", "0.000012217022746348338`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06586537664152757`", ",", "0.000013966744529511632`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.02864683236101207`", ",", "6.678985263800646`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03819949985650152`", ",", "8.787248636094036`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04775207932995489`", ",", "0.000010684689389979518`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05730320484636241`", ",", "0.000012529219910191458`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06685211479739321`", ",", "0.000014359053170195923`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.029027659625643177`", ",", "6.749658320003016`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.038706745292519266`", ",", "8.84755485907468`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04838577616914858`", ",", "0.000010880983194176685`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.058063739341292324`", ",", "0.00001288002369461555`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06774070763284422`", ",", "0.000014120090391769868`"}], 
        "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.920447498873703*^9, 3.9204525456841097`*^9, 
  3.9205328175434647`*^9, 3.92064663846977*^9, 3.922164490716806*^9, 
  3.923656501003913*^9, 3.9237120869677477`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"ac77d903-2dc1-453c-8747-0dbe31184760"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{
    "\"\<csw1_dump/csw1_a_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"csw1aNc", ",", "csw1aNcInv"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921636711629492*^9, 3.921636713515521*^9}, {
   3.921636751661848*^9, 3.921636805167687*^9}, 3.9216748447049437`*^9, {
   3.922354337289193*^9, 3.922354344261435*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"0a1569d9-c1b4-4724-ad41-50932904b1c3"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{
  "\"\<csw1_dump/csw1_a_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.921636813520582*^9, {3.922354346312461*^9, 3.922354350183152*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"6ceca2ab-cda0-4ec6-9bfc-75627d562a00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1aN", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1aNc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1aNcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9186395639638367`*^9, {3.9186395998416452`*^9, 3.91863964349253*^9}, {
   3.918713701246089*^9, 3.918713725178253*^9}, {3.9187213454151506`*^9, 
   3.9187213623376017`*^9}, {3.9204472499816303`*^9, 3.920447251420195*^9}, {
   3.920447543770515*^9, 3.920447561084547*^9}, 3.92044760096487*^9, {
   3.920447742516616*^9, 3.9204477593002377`*^9}, {3.920448355253976*^9, 
   3.920448358881493*^9}, {3.9204485339300423`*^9, 3.9204485796783524`*^9}, {
   3.920452975756517*^9, 3.920452991243951*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"7e6a1029-c87e-49e6-89b4-a4e2212407f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.00581133408930354`", ",", "2.0474073617338566`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.007810197918916168`", ",", "3.1219651033126865`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.009852297677134633`", ",", "3.3843092604781315`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.011905713582816974`", ",", "3.4570043081795046`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.013957681668807323`", ",", "3.104611123197487`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.007267869607624456`", ",", "2.492396523332459`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.00963881719180671`", ",", "1.5559898508682446`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.012025185029025023`", ",", "2.9648839414975203`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.014414215718441608`", ",", "3.4632898742540754`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.01680142860193494`", ",", "3.848893340622124`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.007904812223926638`", ",", "1.379647885229688`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.010507358854196468`", ",", "1.4484406634489762`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.013114148955442282`", ",", "3.319002153804225`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01571979928588508`", ",", "4.172580656052379`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.01832316152469136`", ",", "3.4770357301474224`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.008308699456013296`", ",", "1.4668095351504558`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.011064158014525581`", ",", "1.606717362492386`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01382062374863368`", ",", "8.176169936915018`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.01657554674545845`", ",", "7.3561043560701105`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.019326270212881552`", ",", "7.869914800654835`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.008612860434952753`", ",", "1.5020821448631185`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.011479699198194988`", ",", "6.070385832323647`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.014346738900523914`", ",", "5.528829271311356`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.017210630556292763`", ",", "6.191166664370103`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.02007251448008247`", ",", "6.336851214085633`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.008860398893124621`", ",", "4.520298322656842`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.011813767200593012`", ",", "4.5236907621320115`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.01476662939187081`", ",", "4.822517510124265`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.017717839997613047`", ",", "5.12112324666201`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.020667002523940506`", ",", "5.425538697763355`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.009069238979758368`", ",", "3.2757759143714482`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.012093623667864619`", ",", "3.6527683237863595`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.015117599560219588`", ",", "4.09599251755451`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.018140327116603853`", ",", "4.512872274089104`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.021161458973249614`", ",", "4.928990080736254`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.009249559618479987`", ",", "2.645262262533643`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.012334371517527776`", ",", "3.1659809042114406`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.015418884365097975`", ",", "3.7052633539887596`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.018502491470210443`", ",", "4.2053098675068346`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.021584865243994972`", ",", "4.704538221827111`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.00940793919189021`", ",", "2.338518948233799`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.012545376390764314`", ",", "2.998086243865642`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.015682766114615367`", ",", "3.522028024426545`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01881943961686235`", ",", "4.072340915449446`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.021955125547175856`", ",", "4.6555815098372104`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.009548944120337357`", ",", "2.226328421266882`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.012733166618833839`", ",", "2.929082878698012`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01591735977665163`", ",", "3.5615631299931727`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0191010682821208`", ",", "4.176406636730486`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.022284038265797737`", ",", "4.7863510567319745`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.009675886541881059`", ",", "2.2498861066676717`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.012902248430839754`", ",", "2.949184953024893`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01612859205638286`", ",", "3.626994398058895`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.019354579780430772`", ",", "4.293341231538517`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.02258023587761474`", ",", "4.7066967972566225`*^-6"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918719997095512*^9, 3.918752106764377*^9, 3.918878582105524*^9, 
   3.920447603284388*^9, 3.920447760863513*^9, {3.920448110221294*^9, 
   3.920448125699903*^9}, 3.9204483597290277`*^9, {3.920448547167297*^9, 
   3.920448580066297*^9}, 3.920452548342945*^9, {3.920452987120343*^9, 
   3.920452991612948*^9}, 3.920532818017849*^9, 3.9206466396578074`*^9, 
   3.9211664703245373`*^9, 3.922164491305884*^9, 3.923656501555519*^9, 
   3.9237120900340223`*^9, 3.923833593465692*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"216294d6-8e83-4f55-838f-71e97c2b7e59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{"trange", ",", "rrange", ",", "G1ac", ",", "csw1aN"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.920464244036419*^9, 3.920464245577428*^9}, 
   3.920464451049685*^9, {3.920464798792899*^9, 3.9204648044497633`*^9}, {
   3.920465252231945*^9, 3.920465253186616*^9}, 3.920465300305559*^9},
 CellLabel->
  "In[159]:=",ExpressionUUID->"be3ad7dc-5a68-44ad-abcc-f091d726d09e"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"0.1\"\>", "\<\"0.2\"\>", "\
\<\"0.3\"\>"},
    {"\<\"0.6\"\>", "\<\"-1/5\"\>", "\<\"0.005811(3)\"\>", "\<\"0.007268(3)\"\
\>", "\<\"0.007905(2)\"\>", "\<\"0.008309(2)\"\>"},
    {"\<\"0.8\"\>", "\<\"-4/15\"\>", "\<\"0.007810(4)\"\>", \
"\<\"0.009639(2)\"\>", "\<\"0.010507(2)\"\>", "\<\"0.011064(2)\"\>"},
    {"\<\"1.\"\>", "\<\"-1/3\"\>", "\<\"0.009852(4)\"\>", \
"\<\"0.012025(3)\"\>", "\<\"0.013114(4)\"\>", "\<\"0.013821(9)\"\>"},
    {"\<\"1.2\"\>", "\<\"-2/5\"\>", "\<\"0.011906(4)\"\>", "\<\"0.014414(4)\"\
\>", "\<\"0.015720(5)\"\>", "\<\"0.016576(8)\"\>"},
    {"\<\"1.4\"\>", "\<\"-7/15\"\>", "\<\"0.013958(4)\"\>", \
"\<\"0.016801(4)\"\>", "\<\"0.018323(4)\"\>", "\<\"0.019326(8)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.921144142977236*^9, 3.9211441945478*^9, 
  3.9211442454211693`*^9, 3.921144279407878*^9, 3.921166470963479*^9, 
  3.922164491857369*^9, 3.922185687970005*^9, 3.922185765583992*^9, 
  3.923656501830819*^9, 3.923712090877017*^9, 3.923833595353754*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"31f59091-0b58-4d3f-8624-e9c5b1817f78"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.4\"\>", "\<\"0.5\"\>", "\<\"0.6\"\>", "\<\"0.7\"\>", \
"\<\"0.8\"\>"},
    {"\<\"0.008613(2)\"\>", "\<\"0.008860(5)\"\>", "\<\"0.009069(4)\"\>", "\<\
\"0.009250(3)\"\>", "\<\"0.009408(3)\"\>"},
    {"\<\"0.011480(7)\"\>", "\<\"0.011814(5)\"\>", "\<\"0.012094(4)\"\>", "\<\
\"0.012334(4)\"\>", "\<\"0.012545(3)\"\>"},
    {"\<\"0.014347(6)\"\>", "\<\"0.014767(5)\"\>", "\<\"0.015118(5)\"\>", "\<\
\"0.015419(4)\"\>", "\<\"0.015683(4)\"\>"},
    {"\<\"0.017211(7)\"\>", "\<\"0.017718(6)\"\>", "\<\"0.018140(5)\"\>", "\<\
\"0.018502(5)\"\>", "\<\"0.018819(5)\"\>"},
    {"\<\"0.020073(7)\"\>", "\<\"0.020667(6)\"\>", "\<\"0.021161(5)\"\>", "\<\
\"0.021585(5)\"\>", "\<\"0.021955(5)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.921144142977236*^9, 3.9211441945478*^9, 
  3.9211442454211693`*^9, 3.921144279407878*^9, 3.921166470963479*^9, 
  3.922164491857369*^9, 3.922185687970005*^9, 3.922185765583992*^9, 
  3.923656501830819*^9, 3.923712090877017*^9, 3.923833595414362*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"5b9f4a09-d633-43b5-9dd5-786d53c84bc2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.9\"\>", "\<\"1.\"\>"},
    {"\<\"0.009549(3)\"\>", "\<\"0.009676(3)\"\>"},
    {"\<\"0.012733(3)\"\>", "\<\"0.012902(3)\"\>"},
    {"\<\"0.015917(4)\"\>", "\<\"0.016129(4)\"\>"},
    {"\<\"0.019101(5)\"\>", "\<\"0.019355(5)\"\>"},
    {"\<\"0.022284(5)\"\>", "\<\"0.022580(5)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.921144142977236*^9, 3.9211441945478*^9, 
  3.9211442454211693`*^9, 3.921144279407878*^9, 3.921166470963479*^9, 
  3.922164491857369*^9, 3.922185687970005*^9, 3.922185765583992*^9, 
  3.923656501830819*^9, 3.923712090877017*^9, 3.923833595475123*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"796da402-bcc1-48d1-a885-14f97916d6e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Prepend", "[", 
      RowBox[{"csw1aN", ",", "rrange"}], "]"}], "]"}], ",", "trange"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<csw1_data/csw1_a_flow_\>\"", "<>", "glue", "<>", "\"\<.txt\>\""}], 
   ",", "%", ",", "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.920464628769209*^9, 3.920464640095356*^9}, {
   3.920464691657844*^9, 3.920464691781131*^9}, {3.9204647906482267`*^9, 
   3.9204647961614237`*^9}, 3.9205325478128*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"d13de7b4-4414-4a0a-bb5c-fd0785f752d9"],

Cell[BoxData["\<\"csw1_data/csw1_a_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.920464640802431*^9, 3.920464693220867*^9, {3.9204647932798862`*^9, 
   3.920464796502756*^9}, 3.920532548559691*^9, 3.92053281844871*^9, 
   3.9206466465619917`*^9, 3.9211664722305603`*^9, 3.9221644925442553`*^9, 
   3.9236565035851088`*^9, 3.923712092373852*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"07a70634-b2c0-4fe7-823f-447ae0f10642"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (b)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997182754674*^9, 
  3.885997182923547*^9}},ExpressionUUID->"ae9e59c6-fcf2-4ad7-9686-\
0a099d407749"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1bNc", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"G1bl", "-", 
               RowBox[{"G1bc", " ", "B2"}]}], ")"}]}], ",", "Nc"}], "]"}], 
          ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.920445331963901*^9, 3.920445406125353*^9}, {
  3.9204454800763397`*^9, 3.920445493305655*^9}, {3.920445583429809*^9, 
  3.920445594339347*^9}, {3.920446617496747*^9, 3.9204466898005667`*^9}, {
  3.920448925403379*^9, 3.920448929656229*^9}, {3.9221627926729097`*^9, 
  3.922162797950976*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"2fdc4e01-5ba5-4ba6-b2b9-9b07d5586b58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1116.542737`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.02604135764518382`", ",", "1.1620802689675525`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.033981240476559746`", ",", "3.959560058469647`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04196539354425869`", ",", "2.8299456058603067`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04999476346579513`", ",", "2.3387025894980318`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05806014867378587`", ",", "9.98420833269592`*^-6"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.027841842949918753`", ",", "5.142308643780319`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03677022735478451`", ",", "6.303087143319508`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04570309254959525`", ",", "6.872220041712063`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.054649601229547325`", ",", "7.547181306855055`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06360969045673116`", ",", "6.086620508438667`*^-7"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.029161771623027903`", ",", "0.00002105339273828985`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.03871698979567409`", ",", "9.184730468153601`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0482656531670427`", ",", "1.477503420478643`*^-6"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0.057817062565339264`", ",", "0.000025915663878897655`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06737294555907368`", ",", "0.000028169153057588936`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.03029248465280706`", ",", "0.00001834578240825918`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04030649225474001`", ",", "0.000011931987279993617`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.050314234665009`", ",", "0.000013117063581292998`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06032115284404565`", ",", "0.00002916692497732104`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0703291283484252`", ",", "0.000015117172188050532`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.03128662389766727`", ",", "8.153553431568261`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0416712770064293`", ",", "9.471440229245898`*^-6"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0.0520498868140531`", ",", "0.000027003422214968986`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06242822611134805`", ",", "0.000011789844373104319`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.07280544967295315`", ",", "0.000012863348627351057`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.03216728515242466`", ",", "6.363285092576831`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04286509035356904`", ",", "7.431933022244985`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05355698662133326`", ",", "0.000010167343221414993`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06424935982656002`", ",", "0.00001041707889462562`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0749400044716434`", ",", "0.000011573082928803546`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.032951418390457586`", ",", "5.5798807823970176`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04391913368911443`", ",", "8.237695367126208`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05488478995516052`", ",", "9.690415730179147`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06585084118321022`", ",", "8.954352478107719`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.07681412391810834`", ",", "0.000010064248548227739`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.03365442240894453`", ",", "5.192519990600275`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04486189131150777`", ",", "7.995646597036554`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05606992127211657`", ",", "7.734596606884248`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06727492771827266`", ",", "8.974505257053345`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.07847688064589736`", ",", "0.000012383265101140184`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.034287977238314546`", ",", "6.110277270980624`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04571110149133674`", ",", "8.03050783215048`*^-6"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0.05713437171842287`", ",", "7.872182628307356`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06855275811838102`", ",", "0.000011328709869404263`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.079972064984651`", ",", "0.000013065158984706948`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.034864602467254056`", ",", "6.2859499613474035`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.04648192432256603`", ",", "8.257239188243226`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05809977178783654`", ",", "8.194023514075666`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.06971268161499602`", ",", "0.000012015381454899554`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0813267988080912`", ",", "0.000013924693595401827`"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.03539203626459135`", ",", "6.5850411430853906`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.047186457429017385`", ",", "8.616880351593192`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05897958394877722`", ",", "0.000010749977534987853`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.07077189025557669`", ",", "0.000012827531530007485`"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.08256357815995546`", ",", "0.000014908986162576188`"}], 
        "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.920445476611926*^9, 3.9204454899386253`*^9}, 
   3.920445565271538*^9, 3.920445852688691*^9, 3.92044707783932*^9, 
   3.920452915189764*^9, 3.920456483614583*^9, 3.920481734663672*^9, 
   3.920532850327175*^9, 3.920760835536127*^9, 3.9221646998743896`*^9, 
   3.923657631333284*^9, 3.923713209554694*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"b4028ed3-d662-4f1b-b457-3e82e1d72a91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1bNcInv", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"G1bl", "-", 
               RowBox[{"G1bc", " ", "B2"}]}], ")"}]}], ",", 
            RowBox[{"1", "/", "Nc"}]}], "]"}], ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9204468496768017`*^9, 3.9204468558416357`*^9}, {
  3.9204489327053633`*^9, 3.920448937306859*^9}, {3.9221628016578627`*^9, 
  3.922162805475833*^9}, {3.9221630797004547`*^9, 3.922163083379547*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"4986062d-4bbb-4694-a530-2b8621059f4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.484862`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.920447498873703*^9, 3.9204817524520073`*^9, 
  3.9205328508499937`*^9, 3.920761348822653*^9, 3.922164705453273*^9, 
  3.923657636833102*^9, 3.923713216424508*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"3570de18-30c3-4111-9b75-a981030ac2d6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{
    "\"\<csw1_dump/csw1_b_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"csw1bNc", ",", "csw1bNcInv"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921636711629492*^9, 3.921636713515521*^9}, {
   3.921636751661848*^9, 3.921636805167687*^9}, {3.9216368524103813`*^9, 
   3.921636857383051*^9}, 3.9216748348047657`*^9, {3.922354387935498*^9, 
   3.922354396231031*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"0b32da3f-67e6-4d75-aaf4-30f688de2165"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{
  "\"\<csw1_dump/csw1_b_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.921636813520582*^9, 3.921636859421682*^9, 3.923659726126622*^9, {
   3.923708818407233*^9, 3.923708818830801*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"94bba875-b6e7-4acd-b504-2a7275a3565f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1bN", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1bNc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1bNcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9186395639638367`*^9, {3.9186395998416452`*^9, 3.91863964349253*^9}, {
   3.918713701246089*^9, 3.918713725178253*^9}, {3.9187213454151506`*^9, 
   3.9187213623376017`*^9}, {3.9204472499816303`*^9, 3.920447251420195*^9}, {
   3.920447543770515*^9, 3.920447561084547*^9}, 3.92044760096487*^9, {
   3.920447742516616*^9, 3.9204477593002377`*^9}, {3.920448355253976*^9, 
   3.920448358881493*^9}, {3.9204485339300423`*^9, 3.9204485796783524`*^9}, {
   3.920448950965029*^9, 3.920448958075158*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"37c1fa3c-95c8-4b0b-9ea1-0881d373628f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.07812407293555146`", ",", "3.4862408069026574`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.10194372142967924`", ",", "0.00001187868017540894`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.12589618063277608`", ",", "8.48983681758092`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.1499842903973854`", ",", "7.016107768494095`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.17418044602135763`", ",", "0.000029952624998087762`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.08352552884975625`", ",", "0.000015426925931340957`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11031068206435353`", ",", "0.000018909261429958524`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13710927764878575`", ",", "0.000020616660125136188`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16394880368864198`", ",", "0.000022641543920565166`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1908290713701935`", ",", "1.8259861525316001`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0874853148690837`", ",", "0.00006316017821486955`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.11615096938702227`", ",", "0.000027554191404460804`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1447969595011281`", ",", "4.432510261435929`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.1734511876960178`", ",", "0.00007774699163669296`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.20211883667722103`", ",", "0.00008450745917276681`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.09087745395842117`", ",", "0.000055037347224777544`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12091947676422005`", ",", "0.00003579596183998085`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.150942703995027`", ",", "0.000039351190743878994`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.18096345853213694`", ",", "0.00008750077493196312`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.2109873850452756`", ",", "0.000045351516564151595`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.09385987169300182`", ",", "0.000024460660294704784`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1250138310192879`", ",", "0.000028414320687737693`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.1561496604421593`", ",", "0.00008101026664490696`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.18728467833404416`", ",", "0.00003536953311931296`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.21841634901885942`", ",", "0.00003859004588205317`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.09650185545727398`", ",", "0.000019089855277730494`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12859527106070712`", ",", "0.000022295799066734956`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16067095986399976`", ",", "0.00003050202966424498`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.19274807947968006`", ",", "0.00003125123668387686`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.2248200134149302`", ",", "0.00003471924878641064`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.09885425517137275`", ",", "0.000016739642347191053`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1317574010673433`", ",", "0.000024713086101378623`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.16465436986548157`", ",", "0.00002907124719053744`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.19755252354963065`", ",", "0.000026863057434323157`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23044237175432503`", ",", "0.000030192745644683217`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.10096326722683358`", ",", "0.000015577559971800825`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1345856739345233`", ",", "0.000023986939791109663`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.1682097638163497`", ",", "0.000023203789820652743`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.201824783154818`", ",", "0.000026923515771160034`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.2354306419376921`", ",", "0.00003714979530342055`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.10286393171494364`", ",", "0.000018330831812941872`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13713330447401023`", ",", "0.00002409152349645144`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.17140311515526863`", ",", "0.000023616547884922068`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20565827435514306`", ",", "0.00003398612960821279`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.239916194953953`", ",", "0.000039195476954120845`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.10459380740176216`", ",", "0.00001885784988404221`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.13944577296769808`", ",", "0.00002477171756472968`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.17429931536350962`", ",", "0.000024582070542226997`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.20913804484498807`", ",", "0.00003604614436469866`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.2439803964242736`", ",", "0.00004177408078620548`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.10617610879377405`", ",", "0.000019755123429256172`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14155937228705215`", ",", "0.000025850641054779577`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.17693875184633165`", ",", "0.00003224993260496356`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.21231567076673008`", ",", "0.000038482594590022456`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2476907344798664`", ",", "0.00004472695848772856`"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918719997095512*^9, 3.918752106764377*^9, 3.918878582105524*^9, 
   3.920447603284388*^9, 3.920447760863513*^9, {3.920448110221294*^9, 
   3.920448125699903*^9}, 3.9204483597290277`*^9, {3.920448547167297*^9, 
   3.920448580066297*^9}, 3.920481753084326*^9, 3.920532851010892*^9, 
   3.920761349484722*^9, 3.922164705765811*^9, 3.923657637582138*^9, 
   3.923713217578817*^9, 3.923833603352128*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"7fbe531f-5762-41b1-834d-92ad63cc9912"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{"trange", ",", "rrange", ",", "G1bc", ",", "csw1bN"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.920464244036419*^9, 3.920464245577428*^9}, 
   3.920464451049685*^9, {3.920464742235998*^9, 3.9204647437096252`*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"c6786e13-8c6f-47c6-b83d-ebfabb0aad28"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"0.1\"\>", "\<\"0.2\"\>", "\
\<\"0.3\"\>"},
    {"\<\"0.6\"\>", "\<\"-27/10\"\>", "\<\"0.078124(4)\"\>", \
"\<\"0.08353(2)\"\>", "\<\"0.08749(7)\"\>", "\<\"0.09088(6)\"\>"},
    {"\<\"0.8\"\>", "\<\"-18/5\"\>", "\<\"0.10194(2)\"\>", \
"\<\"0.11031(2)\"\>", "\<\"0.11615(3)\"\>", "\<\"0.12092(4)\"\>"},
    {"\<\"1.\"\>", "\<\"-9/2\"\>", "\<\"0.125896(9)\"\>", \
"\<\"0.13711(3)\"\>", "\<\"0.144797(5)\"\>", "\<\"0.15094(4)\"\>"},
    {"\<\"1.2\"\>", "\<\"-27/5\"\>", "\<\"0.149984(8)\"\>", "\<\"0.16395(3)\"\
\>", "\<\"0.17345(8)\"\>", "\<\"0.18096(9)\"\>"},
    {"\<\"1.4\"\>", "\<\"-63/10\"\>", "\<\"0.17418(3)\"\>", \
"\<\"0.190829(2)\"\>", "\<\"0.20212(9)\"\>", "\<\"0.21099(5)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.9204817537653103`*^9, 3.920532851157439*^9, 
  3.920761350002527*^9, 3.921144320284401*^9, 3.922164706163623*^9, 
  3.9221858135114717`*^9, 3.9236576376713448`*^9, 3.923713217687676*^9, 
  3.9238336052844973`*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"def77557-5d49-4825-b7e8-cb96d8c850a4"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.4\"\>", "\<\"0.5\"\>", "\<\"0.6\"\>", "\<\"0.7\"\>", \
"\<\"0.8\"\>"},
    {"\<\"0.09386(3)\"\>", "\<\"0.09650(2)\"\>", "\<\"0.09885(2)\"\>", \
"\<\"0.10096(2)\"\>", "\<\"0.10286(2)\"\>"},
    {"\<\"0.12501(3)\"\>", "\<\"0.12860(3)\"\>", "\<\"0.13176(3)\"\>", \
"\<\"0.13459(3)\"\>", "\<\"0.13713(3)\"\>"},
    {"\<\"0.15615(9)\"\>", "\<\"0.16067(4)\"\>", "\<\"0.16465(3)\"\>", \
"\<\"0.16821(3)\"\>", "\<\"0.17140(3)\"\>"},
    {"\<\"0.18728(4)\"\>", "\<\"0.19275(4)\"\>", "\<\"0.19755(3)\"\>", \
"\<\"0.20182(3)\"\>", "\<\"0.20566(4)\"\>"},
    {"\<\"0.21842(4)\"\>", "\<\"0.22482(4)\"\>", "\<\"0.23044(4)\"\>", \
"\<\"0.23543(4)\"\>", "\<\"0.23992(4)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.9204817537653103`*^9, 3.920532851157439*^9, 
  3.920761350002527*^9, 3.921144320284401*^9, 3.922164706163623*^9, 
  3.9221858135114717`*^9, 3.9236576376713448`*^9, 3.923713217687676*^9, 
  3.923833605358124*^9},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"db14957f-6021-4aad-ad8b-371257248cc7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.9\"\>", "\<\"1.\"\>"},
    {"\<\"0.10459(2)\"\>", "\<\"0.10618(2)\"\>"},
    {"\<\"0.13945(3)\"\>", "\<\"0.14156(3)\"\>"},
    {"\<\"0.17430(3)\"\>", "\<\"0.17694(4)\"\>"},
    {"\<\"0.20914(4)\"\>", "\<\"0.21232(4)\"\>"},
    {"\<\"0.24398(5)\"\>", "\<\"0.24769(5)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.9204817537653103`*^9, 3.920532851157439*^9, 3.920761350002527*^9, 
   3.921144320284401*^9, 3.922164706163623*^9, 3.9221858135114717`*^9, 
   3.9236576376713448`*^9, 3.923713217687676*^9, {3.923833605417547*^9, 
   3.9238336118201847`*^9}},ExpressionUUID->"364afe74-ab10-4b6d-8ff6-\
b703a30e965c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Prepend", "[", 
      RowBox[{"csw1bN", ",", "rrange"}], "]"}], "]"}], ",", "trange"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<csw1_data/csw1_b_flow_\>\"", "<>", "glue", "<>", "\"\<.txt\>\""}], 
   ",", "%", ",", "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.920464628769209*^9, 3.920464640095356*^9}, {
   3.920464691657844*^9, 3.920464691781131*^9}, {3.9204647616201773`*^9, 
   3.920464764263583*^9}, 3.920532539802093*^9},
 CellLabel->
  "In[163]:=",ExpressionUUID->"698a2906-8b27-4534-a4e8-97d1f0f5469b"],

Cell[BoxData["\<\"csw1_data/csw1_b_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.920464640802431*^9, 3.920464693220867*^9, 
  3.92053254067418*^9, 3.920532851246592*^9, 3.920761350531735*^9, 
  3.9221647067101097`*^9, 3.923657637905273*^9, 3.9237132182269793`*^9, 
  3.9238336130330677`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"4fa7cddf-8538-4604-8d67-55a8e80d7933"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (c)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997213107757*^9, 
  3.8859972132657146`*^9}},ExpressionUUID->"c6b2a835-378a-4318-b884-\
790cc57f0021"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1cNc", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"G1cl", "-", 
               RowBox[{"G1cc", " ", "B2"}]}], ")"}]}], ",", "Nc"}], "]"}], 
          ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.920445331963901*^9, 3.920445406125353*^9}, {
   3.9204454800763397`*^9, 3.920445493305655*^9}, {3.920445583429809*^9, 
   3.920445594339347*^9}, {3.920446617496747*^9, 3.9204466898005667`*^9}, {
   3.9204490020080547`*^9, 3.9204490147543163`*^9}, 3.9205305205792093`*^9, {
   3.920531052805098*^9, 3.920531057221348*^9}, {3.920531090729364*^9, 
   3.920531091073759*^9}, {3.922162815533308*^9, 3.922162819821645*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"df707bdb-a437-4f25-bf52-b98a6aaea19f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"643.758464`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.02482510449291417`"}], ",", 
         "2.8594251855543207`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03310014248845231`"}], ",", 
         "3.6535856147851264`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04137517811056539`"}], ",", 
         "4.566982018491816`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04965020898582834`"}], ",", 
         "5.718850371108641`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05792530844129466`"}], ",", 
         "6.334688322777449`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.027234087052799737`"}], ",", 
         "1.7411368433001284`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03631211607039961`"}], ",", 
         "2.321515791110784`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.045391763146136695`"}], ",", 
         "8.399436336549437`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.054468174105599475`"}], ",", 
         "3.482273686600257`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06354620312319939`"}], ",", 
         "4.062652634390096`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.02895961556858244`"}], ",", 
         "2.05192998477266`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0386128207581099`"}], ",", 
         "0.000010845373963827565`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04826602594763738`"}], ",", 
         "3.4198833079521207`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05791923113716488`"}], ",", 
         "4.10385996954532`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06757243632669235`"}], ",", 
         "0.000018979404436667013`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.030276376318262615`"}], ",", 
         "9.611927046359464`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.040367615146370224`"}], ",", 
         "3.1760579627601593`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05045951893296279`"}], ",", 
         "3.970072453444995`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06055275263652523`"}], ",", 
         "0.00001922385409271893`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07064332650614794`"}], ",", 
         "5.558101434807727`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03134784790172474`"}], ",", 
         "2.7365985740476773`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04179783306560416`"}], ",", 
         "2.9462681275307934`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.052247291332005216`"}], ",", 
         "0.000019862142749953182`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06269569580344948`"}], ",", 
         "5.4731971480953545`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07314620786480731`"}], ",", 
         "5.155969223194501`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03225889318292593`"}], ",", 
         "2.7105810901581484`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04301185757723454`"}], ",", 
         "3.614108120233994`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05376362073883108`"}], ",", "5.7188678623879`*^-6"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06451778636585186`"}], ",", 
         "5.421162180316297`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07527075076016049`"}], ",", 
         "6.324689210371326`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03305236424512973`"}], ",", 
         "3.205370769719662`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04406870677170108`"}], ",", 
         "5.386049498193324`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05508588346462634`"}], ",", 
         "6.732561872752063`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06610472849025946`"}], ",", 
         "6.410741539439324`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07712218323863607`"}], ",", 
         "7.4791984626815244`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.033755691581777506`"}], ",", 
         "3.6839314680042756`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04500632531826232`"}], ",", 
         "6.175366064987975`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.056259485969629146`"}], ",", 
         "6.139885780014065`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06751138316355501`"}], ",", 
         "7.367862936008551`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07876106930695906`"}], ",", 
         "0.000010806890613820896`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.034385806387870414`"}], ",", 
         "5.20438382668742`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04584774185049386`"}], ",", 
         "6.9391784355832264`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05731144567946374`"}], ",", 
         "6.905606698089095`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06877161277574083`"}], ",", 
         "0.00001040876765337484`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0802335482383643`"}], ",", 
         "0.000012143562262215135`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03495762895796464`"}], ",", 
         "5.76066681969023`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04661017194395287`"}], ",", 
         "7.680889092892551`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05826467234083296`"}], ",", 
         "7.64370047425661`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06991525791592929`"}], ",", 
         "0.00001152133363938046`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.08156780090191751`"}], ",", 
         "0.000013441555912610537`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.035479922888455306`"}], ",", 
         "6.305404508959167`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04730656385127374`"}], ",", 
         "8.407206011938617`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05913320481409216`"}], ",", 
         "0.000010509007514918067`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07095984577691061`"}], ",", 
         "0.000012610809017918334`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.08278648673972908`"}], ",", 
         "0.000014712610520883906`"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.920445476611926*^9, 3.9204454899386253`*^9}, 
   3.920445565271538*^9, 3.920445852688691*^9, 3.92044707783932*^9, 
   3.920466750553639*^9, 3.920471593372512*^9, 3.920530532843779*^9, 
   3.92053101559774*^9, 3.920531092023692*^9, 3.92053235590882*^9, 
   3.920532859748334*^9, 3.920535494212326*^9, 3.9207698447033663`*^9, 
   3.9221649224437838`*^9, 3.9236581970581837`*^9, 3.923713801766086*^9, 
   3.923802991595644*^9, 3.923803648850831*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"94ec644a-ae82-4930-b4e0-beb6db8dae6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1cNcInv", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"G1cl", "-", 
               RowBox[{"G1cc", " ", "B2"}]}], ")"}]}], ",", 
            RowBox[{"1", "/", "Nc"}]}], "]"}], ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9204468496768017`*^9, 3.9204468558416357`*^9}, {
  3.9204490204696093`*^9, 3.920449023891933*^9}, {3.922162822306252*^9, 
  3.9221628276294413`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"151ac640-d03e-466f-9f05-811859b5b505"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.043873`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.920447498873703*^9, 3.920471534000367*^9, 
  3.920471632706792*^9, 3.9205310041696873`*^9, 3.92053238515798*^9, 
  3.920532860461029*^9, 3.920535495023981*^9, 3.920770018768754*^9, 
  3.922164933265216*^9, 3.92365820748309*^9, 3.9237138155051727`*^9, 
  3.923803664854342*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"204867f4-4d84-4114-b4c4-2333a81c7e9c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{
    "\"\<csw1_dump/csw1_c_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"csw1cNc", ",", "csw1cNcInv"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921636711629492*^9, 3.921636713515521*^9}, {
   3.921636751661848*^9, 3.921636805167687*^9}, {3.921636869949541*^9, 
   3.921636876114655*^9}, 3.921674815330411*^9, {3.922354439745224*^9, 
   3.922354447769175*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"da71b45f-6912-4ce8-a03e-a4f1e92895d6"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{
  "\"\<csw1_dump/csw1_c_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.921636813520582*^9, 3.92163687763334*^9, {3.922354453541716*^9, 
   3.922354458678864*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"fab73d86-ab6a-414a-a31f-badb04d7ac4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1cN", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1cNc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1cNcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9186395639638367`*^9, {3.9186395998416452`*^9, 3.91863964349253*^9}, {
   3.918713701246089*^9, 3.918713725178253*^9}, {3.9187213454151506`*^9, 
   3.9187213623376017`*^9}, {3.9204472499816303`*^9, 3.920447251420195*^9}, {
   3.920447543770515*^9, 3.920447561084547*^9}, 3.92044760096487*^9, {
   3.920447742516616*^9, 3.9204477593002377`*^9}, {3.920448355253976*^9, 
   3.920448358881493*^9}, {3.9204485339300423`*^9, 3.9204485796783524`*^9}, {
   3.9204490357133703`*^9, 3.920449039223473*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"ea828756-2f3c-4d86-80ee-99cd18e9f741"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0744753134787425`"}], ",", "8.578275556662962`*^-7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09930042746535694`"}], ",", 
       "0.00001096075684435538`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.12412553433169617`"}], ",", 
       "0.00001370094605547545`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.148950626957485`"}], ",", "1.7156551113325924`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.17377592532388397`"}], ",", 
       "0.000019004064968332346`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08170226115839921`"}], ",", "5.223410529900385`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.10893634821119882`"}], ",", "6.964547373332353`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1361752894384101`"}], ",", 
       "0.000025198309009648312`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.16340452231679842`"}], ",", 
       "0.00001044682105980077`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.19063860936959817`"}], ",", 
       "0.000012187957903170288`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08687884670574732`"}], ",", "6.155789954317981`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1158384622743297`"}], ",", 
       "0.000032536121891482694`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.14479807784291215`"}], ",", 
       "0.000010259649923856362`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.17375769341149463`"}], ",", 
       "0.000012311579908635961`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.20271730898007706`"}], ",", 
       "0.00005693821331000104`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09082912895478784`"}], ",", 
       "0.000028835781139078392`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.12110284543911068`"}], ",", "9.528173888280478`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.15137855679888837`"}], ",", 
       "0.000011910217360334985`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.18165825790957568`"}], ",", 
       "0.000057671562278156785`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2119299795184438`"}], ",", 
       "0.000016674304304423182`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09404354370517423`"}], ",", "8.209795722143032`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.12539349919681247`"}], ",", "8.83880438259238`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.15674187399601563`"}], ",", 
       "0.000059586428249859547`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.18808708741034846`"}], ",", 
       "0.000016419591444286064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.21943862359442196`"}], ",", 
       "0.000015467907669583503`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09677667954877778`"}], ",", "8.131743270474445`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.12903557273170363`"}], ",", 
       "0.000010842324360701983`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.16129086221649325`"}], ",", "0.0000171566035871637`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.19355335909755556`"}], ",", 
       "0.00001626348654094889`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.22581225228048146`"}], ",", 
       "0.000018974067631113978`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0991570927353892`"}], ",", "9.616112309158986`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.13220612031510323`"}], ",", 
       "0.00001615814849457997`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.16525765039387902`"}], ",", 
       "0.00002019768561825619`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1983141854707784`"}], ",", 
       "0.000019232224618317972`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2313665497159082`"}], ",", 
       "0.000022437595388044573`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.10126707474533252`"}], ",", 
       "0.000011051794404012827`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.13501897595478696`"}], ",", 
       "0.000018526098194963925`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.16877845790888743`"}], ",", 
       "0.000018419657340042195`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.20253414949066503`"}], ",", 
       "0.000022103588808025654`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.23628320792087718`"}], ",", 
       "0.00003242067184146269`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.10315741916361124`"}], ",", 
       "0.00001561315148006226`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.13754322555148157`"}], ",", 
       "0.00002081753530674968`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.17193433703839123`"}], ",", 
       "0.000020716820094267285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.20631483832722247`"}], ",", 
       "0.00003122630296012452`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2407006447150929`"}], ",", 
       "0.000036430686786645405`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.10487288687389393`"}], ",", 
       "0.00001728200045907069`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.13983051583185863`"}], ",", 
       "0.000023042667278677653`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1747940170224989`"}], ",", "0.00002293110142276983`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.20974577374778786`"}], ",", 
       "0.00003456400091814138`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.24470340270575253`"}], ",", 
       "0.00004032466773783161`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.10643976866536592`"}], ",", "0.0000189162135268775`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.14191969155382123`"}], ",", 
       "0.00002522161803581585`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.17739961444227648`"}], ",", "0.0000315270225447542`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.21287953733073184`"}], ",", "0.000037832427053755`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.24835946021918723`"}], ",", 
       "0.00004413783156265172`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918719997095512*^9, 3.918752106764377*^9, 3.918878582105524*^9, 
   3.920447603284388*^9, 3.920447760863513*^9, {3.920448110221294*^9, 
   3.920448125699903*^9}, 3.9204483597290277`*^9, {3.920448547167297*^9, 
   3.920448580066297*^9}, 3.920532385389975*^9, 3.9205328608580217`*^9, 
   3.920535495418442*^9, 3.92077001932082*^9, 3.922164934012753*^9, 
   3.923658207908256*^9, 3.923713816710629*^9, 3.923819260383614*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"8d43bc21-853c-4699-9afa-6dc9899d5f8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{"trange", ",", "rrange", ",", "G1cc", ",", "csw1cN"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.920464244036419*^9, 3.920464245577428*^9}, 
   3.920464451049685*^9, {3.920464742235998*^9, 3.9204647437096252`*^9}, {
   3.920466457370083*^9, 3.920466460126596*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"52d509a6-9f9a-44cd-a270-ab1040bb991f"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"0.1\"\>", "\<\"0.2\"\>", "\
\<\"0.3\"\>"},
    {"\<\"0.6\"\>", "\<\"27/10\"\>", "\<\"-0.0744753(9)\"\>", \
"\<\"-0.081702(6)\"\>", "\<\"-0.086879(7)\"\>", "\<\"-0.09083(3)\"\>"},
    {"\<\"0.8\"\>", "\<\"18/5\"\>", "\<\"-0.09930(2)\"\>", \
"\<\"-0.108936(7)\"\>", "\<\"-0.11584(4)\"\>", "\<\"-0.121103(1)\"\>"},
    {"\<\"1.\"\>", "\<\"9/2\"\>", "\<\"-0.12413(2)\"\>", \
"\<\"-0.13618(3)\"\>", "\<\"-0.14480(2)\"\>", "\<\"-0.15138(2)\"\>"},
    {"\<\"1.2\"\>", "\<\"27/5\"\>", "\<\"-0.148951(2)\"\>", \
"\<\"-0.16340(2)\"\>", "\<\"-0.17376(2)\"\>", "\<\"-0.18166(6)\"\>"},
    {"\<\"1.4\"\>", "\<\"63/10\"\>", "\<\"-0.17378(2)\"\>", \
"\<\"-0.19064(2)\"\>", "\<\"-0.20272(6)\"\>", "\<\"-0.21193(2)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.920532385615203*^9, 3.920532861454487*^9, 
  3.920535496020134*^9, 3.92077001973555*^9, 3.921144336495738*^9, 
  3.922164934827959*^9, 3.922185821224566*^9, 3.923658208062662*^9, 
  3.923713817285039*^9, 3.923819261777886*^9},
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"069cfa35-7ad0-4033-831f-9d05e68497c0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.4\"\>", "\<\"0.5\"\>", "\<\"0.6\"\>", "\<\"0.7\"\>", \
"\<\"0.8\"\>"},
    {"\<\"-0.094044(9)\"\>", "\<\"-0.096777(9)\"\>", "\<\"-0.099157(1)\"\>", \
"\<\"-0.10127(2)\"\>", "\<\"-0.10316(2)\"\>"},
    {"\<\"-0.125393(9)\"\>", "\<\"-0.12904(2)\"\>", "\<\"-0.13221(2)\"\>", \
"\<\"-0.13502(2)\"\>", "\<\"-0.13754(3)\"\>"},
    {"\<\"-0.15674(6)\"\>", "\<\"-0.16129(2)\"\>", "\<\"-0.16526(3)\"\>", "\<\
\"-0.16878(2)\"\>", "\<\"-0.17193(3)\"\>"},
    {"\<\"-0.18809(2)\"\>", "\<\"-0.19355(2)\"\>", "\<\"-0.19831(2)\"\>", "\<\
\"-0.20253(3)\"\>", "\<\"-0.20631(4)\"\>"},
    {"\<\"-0.21944(2)\"\>", "\<\"-0.22581(2)\"\>", "\<\"-0.23137(3)\"\>", "\<\
\"-0.23628(4)\"\>", "\<\"-0.24070(4)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.920532385615203*^9, 3.920532861454487*^9, 
  3.920535496020134*^9, 3.92077001973555*^9, 3.921144336495738*^9, 
  3.922164934827959*^9, 3.922185821224566*^9, 3.923658208062662*^9, 
  3.923713817285039*^9, 3.9238192618499737`*^9},
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"8ee29397-dfab-4c4c-8056-46502552e8ee"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.9\"\>", "\<\"1.\"\>"},
    {"\<\"-0.10487(2)\"\>", "\<\"-0.10644(2)\"\>"},
    {"\<\"-0.13983(3)\"\>", "\<\"-0.14192(3)\"\>"},
    {"\<\"-0.17479(3)\"\>", "\<\"-0.17740(4)\"\>"},
    {"\<\"-0.20975(4)\"\>", "\<\"-0.21288(4)\"\>"},
    {"\<\"-0.24470(5)\"\>", "\<\"-0.24836(5)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.920532385615203*^9, 3.920532861454487*^9, 
  3.920535496020134*^9, 3.92077001973555*^9, 3.921144336495738*^9, 
  3.922164934827959*^9, 3.922185821224566*^9, 3.923658208062662*^9, 
  3.923713817285039*^9, 3.923819261922124*^9},
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"414ea426-cb7d-4583-abf7-03abb0a23dcb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Prepend", "[", 
      RowBox[{"csw1cN", ",", "rrange"}], "]"}], "]"}], ",", "trange"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<csw1_data/csw1_c_flow_\>\"", "<>", "glue", "<>", "\"\<.txt\>\""}], 
   ",", "%", ",", "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.920464628769209*^9, 3.920464640095356*^9}, {
   3.920464691657844*^9, 3.920464691781131*^9}, {3.9204647616201773`*^9, 
   3.920464764263583*^9}, {3.920466463220327*^9, 3.920466465594076*^9}, 
   3.920532534426033*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"3f8c88da-b73e-443c-ad1c-3cde6115bfe8"],

Cell[BoxData["\<\"csw1_data/csw1_c_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.920464640802431*^9, 3.920464693220867*^9, 
  3.920532385894541*^9, 3.9205325375769167`*^9, 3.920532861747839*^9, 
  3.920535496516206*^9, 3.920770020115309*^9, 3.922164935498818*^9, 
  3.923658208456725*^9, 3.923713818201507*^9, 3.923819265397313*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"4d7e0411-128a-4c08-a3b9-86ec286ac6e2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (d)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997230916728*^9, 
  3.8859972310413733`*^9}, {3.920449420746603*^9, 
  3.9204494254367456`*^9}},ExpressionUUID->"0053c970-66fd-4eb9-b4b8-\
cc138dee27e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"cswd1abb", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"cswfromLists", "[", 
         RowBox[{"D1d1abb", ",", "D2d1abb", ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9195768224998093`*^9, 3.919576881145872*^9}, {
  3.919576916991076*^9, 3.91957696926834*^9}, {3.919577138383923*^9, 
  3.919577138549283*^9}, {3.919577275799182*^9, 3.919577302215396*^9}, {
  3.919595625352107*^9, 3.919595637033095*^9}, {3.9196660355771112`*^9, 
  3.9196660791121483`*^9}, {3.919667271474617*^9, 3.919667272003015*^9}, {
  3.9204502844312162`*^9, 3.920450319412754*^9}, {3.920450654763997*^9, 
  3.920450657226391*^9}, {3.922162836010706*^9, 3.9221628408931293`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"22f7a3ab-032a-4c73-b46a-c620c53a7970"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cswd1bba", "=", "cswd1abb"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"cswd1bba", "=", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"cswfromLists", "[", 
           RowBox[{"D1d1bba", ",", "D2d1bba", ",", "prec"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "1", ",", "dr"}], "}"}]}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
    "AbsoluteTiming"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.919666851092826*^9, 3.919666852115493*^9}, {
   3.919666888972801*^9, 3.919666893549049*^9}, 3.919667275717079*^9, {
   3.920450324420369*^9, 3.9204503324971113`*^9}, {3.920450659965485*^9, 
   3.92045066218773*^9}, {3.922162843653103*^9, 3.9221628506250277`*^9}, 
   3.922167576549354*^9, {3.922199693826477*^9, 3.922199707466055*^9}, {
   3.923820745202403*^9, 3.9238207576301603`*^9}, {3.923820921928529*^9, 
   3.9238209246127653`*^9}},ExpressionUUID->"7b3e0aed-4077-4043-b601-\
c26aaf466326"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"cswd1bab", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"cswfromLists", "[", 
         RowBox[{"D1d1bab", ",", "D2d1bab", ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.91966686021157*^9, 3.919666860845578*^9}, {
   3.919666895744677*^9, 3.919666898532831*^9}, 3.919667276999463*^9, {
   3.9204503399790297`*^9, 3.9204503487090063`*^9}, {3.9204506645337067`*^9, 
   3.9204506664746103`*^9}, {3.922162855224433*^9, 3.9221628616633987`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"5f073ced-3500-4b9f-9641-14f86e7c6bc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1406.352076`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.02693997127798901`"}], ",", 
         "9.996792929005444`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03592041894369222`"}], ",", 
         "2.5826849554663454`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.044900420789617215`"}], ",", 
         "0.000016107120176607198`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05387994255597802`"}], ",", 
         "0.000019993585858010887`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06285993298197436`"}], ",", 
         "5.1722802539491706`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.037077730025273904`"}], ",", 
         "9.679402334308247`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04943696366046038`"}], ",", 
         "2.0768251748289774`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06179620457557545`"}], ",", 
         "0.000016133106877913207`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07415546005054781`"}], ",", 
         "0.000019358804668616495`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.08651398834158457`"}], ",", 
         "4.343729224302788`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03539809753416657`"}], ",", 
         "9.758709946746201`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04719712537889038`"}], ",", 
         "2.5169699328876486`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.058996829223610964`"}], ",", 
         "3.3945711020016086`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07079619506833314`"}], ",", 
         "0.000019517419893492402`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.082594384609354`"}], ",", "4.985866799371363`*^-6"}],
         "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03345875652732546`"}], ",", 
         "2.1710630240253174`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04461129882438456`"}], ",", 
         "2.6549204750898287`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05576429131758239`"}], ",", 
         "3.2938721499520722`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06691751305465092`"}], ",", 
         "4.342126048050635`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07806902069144961`"}], ",", 
         "5.389146018053865`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0321104466656688`"}], ",", 
         "2.0859481339259953`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04281325232669831`"}], ",", 
         "3.323359187378477`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.053517222837631884`"}], ",", 
         "3.50628124972407`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0642208933313376`"}], ",", 
         "4.1718962678519906`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0749230498039148`"}], ",", 
         "6.052960728748659`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03119524074763255`"}], ",", 
         "2.6117293453779867`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04159348386989789`"}], ",", 
         "3.582424831674811`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0519920679127209`"}], ",", 
         "4.3528822422928625`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0623904814952651`"}], ",", 
         "5.2234586907559734`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07278859296666548`"}], ",", 
         "6.26995713212113`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.030551811497007263`"}], ",", 
         "2.7332739507830675`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04073498859621358`"}], ",", 
         "4.32182337701958`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05091884077238167`"}], ",", 
         "5.3921084485720705`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06110362299401453`"}], ",", 
         "5.466547901566135`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07128624162554012`"}], ",", 
         "7.490627358805434`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.030079714090224054`"}], ",", 
         "2.792284461539236`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.040105467472902424`"}], ",", 
         "4.464422719922968`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05013182891876858`"}], ",", 
         "5.6398951212003694`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06015942818044811`"}], ",", 
         "5.584568923078472`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.07018468379350128`"}], ",", 
         "7.697553904390068`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.029720361781982653`"}], ",", 
         "2.6786113804802324`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03962603340751679`"}], ",", 
         "4.604390213120991`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.049533831276190966`"}], ",", 
         "4.475947361852579`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.059440723563965306`"}], ",", 
         "5.357222760960465`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0693455585454224`"}], ",", 
         "8.057675355279978`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.029437999178473707`"}], ",", 
         "2.6655673738208893`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03925063983662335`"}], ",", 
         "3.557042171148003`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04906331091055034`"}], ",", 
         "4.448157129387113`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.058875998356947415`"}], ",", 
         "5.331134747641779`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06868861971409086`"}], ",", 
         "6.224823799474609`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.02921059602793906`"}], ",", 
         "3.6387385649893753`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.038947436354287227`"}], ",", 
         "4.868939323189624`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04868430522864374`"}], ",", 
         "6.098457732814199`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.05842119205587812`"}], ",", 
         "7.2774771299787505`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.06815801362000264`"}], ",", 
         "8.520643815576353`*^-6"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9196668693411016`*^9, 3.919667421410677*^9, 
  3.920450358034039*^9, 3.920482043381692*^9, 3.920532866462715*^9, 
  3.9207890377983303`*^9, 3.921187481558269*^9, 3.922165235105871*^9, 
  3.923661743388256*^9, 3.9237166647483797`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"22e10fd0-7581-4db9-aea4-e62a8b748af3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"cswd2abb", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"cswfromLists", "[", 
         RowBox[{"D1d2abb", ",", "D2d2abb", ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9195768224998093`*^9, 3.919576881145872*^9}, {
   3.919576916991076*^9, 3.91957696926834*^9}, {3.919577138383923*^9, 
   3.919577138549283*^9}, {3.919577275799182*^9, 3.919577302215396*^9}, {
   3.919595625352107*^9, 3.919595637033095*^9}, {3.9196660355771112`*^9, 
   3.9196660791121483`*^9}, {3.919666934961965*^9, 3.919666939359165*^9}, 
   3.919667278360106*^9, {3.920450363308798*^9, 3.9204503721525707`*^9}, {
   3.920450668584545*^9, 3.9204506712664003`*^9}, {3.922162865321259*^9, 
   3.92216286987399*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"549ed361-2ff3-4cc2-b016-db40643fb004"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.559002`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.919576777089875*^9, 3.9195768229995203`*^9, {3.91957686204401*^9, 
   3.9195768889387913`*^9}, 3.919577075768643*^9, {3.919577273311625*^9, 
   3.919577287079377*^9}, 3.919577456562674*^9, 3.919602660518499*^9, 
   3.919666086358307*^9, 3.919667422081069*^9, 3.9204503769336147`*^9, 
   3.920482043918067*^9, 3.920532867694461*^9, 3.920789044909884*^9, 
   3.921187489828642*^9, 3.9221652391118593`*^9, 3.923661784932918*^9, 
   3.923716669651244*^9, 3.923825149545518*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"121a4008-f60b-40e7-a925-565e2728303a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"cswd2bba", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"cswfromLists", "[", 
         RowBox[{"D1d2bba", ",", "D2d2bba", ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.919666851092826*^9, 3.919666852115493*^9}, {
   3.919666888972801*^9, 3.919666893549049*^9}, {3.919666941283424*^9, 
   3.9196669466040287`*^9}, 3.9196672795983343`*^9, {3.920450382527912*^9, 
   3.920450391943678*^9}, {3.9204506731736526`*^9, 3.920450675621044*^9}, {
   3.92216287249356*^9, 3.922162878120577*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"0fc4edb4-aa3d-4550-832b-f6f5e36ad5f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3446.88295`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.00005730195455703856`", ",", "3.4307803984710643`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00007625136846705918`", ",", "6.086749954559915`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00009539845345054241`", ",", "6.766008776002111`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00011460390911407712`", ",", "6.861560796942129`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00013343989481735233`", ",", "1.0651812420471856`*^-6"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.00019186100315790545`", ",", "8.012924479435012`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0002556607594882255`", ",", "1.2223013195738076`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00031957594936028115`", ",", "1.527876649466914`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0003837220063158109`", ",", "1.6025848958870024`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00044740632910439344`", ",", "2.1390273092534518`*^-6"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.0002799135911203426`", ",", "1.4351737228514142`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00037321812149378983`", ",", "1.9135649638018495`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.00046628582099797716`", ",", "2.628787074012806`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0005598271822406852`", ",", "2.8703474457028285`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0006531317126141343`", ",", "3.3487386866524506`*^-6"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.0003757672867996182`", ",", "1.9840333732107297`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0005012194583278437`", ",", "2.448968569263585`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0006262788113326969`", ",", "3.3067222886860132`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0007515345735992364`", ",", "3.9680667464214595`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0008771340520737233`", ",", "4.285694996211437`*^-6"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.0004825448761354155`", ",", "4.133761881544096`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0006436486245230284`", ",", "2.8239506665677077`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0008039332089929908`", ",", "4.157509994005381`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.000965089752270831`", ",", "8.267523763088192`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0011259380443159692`", ",", "5.388962265823714`*^-6"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.0005922876892711666`", ",", "1.29590257394853`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0007898674006410188`", ",", "3.305880065360698`*^-6"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0009869510583479205`", ",", "2.089332496824168`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.001184575378542333`", ",", "2.59180514789706`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0013822679511217824`", ",", "5.7852901143790395`*^-6"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.0006992118642566303`", ",", "3.9103376906954833`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0009320178232398144`", ",", "2.5671592306574995`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.001164495333742709`", ",", "2.0605040322628845`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0013984237285132606`", ",", "7.820675381390967`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0016314943499321382`", ",", "6.497099175902139`*^-6"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.0007998549126229046`", ",", "1.323497657815145`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0010661707205352781`", ",", "1.260299408874753`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0013330915210381772`", ",", "2.205829429692812`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0015997098252458091`", ",", "2.64699531563029`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0018657987609367347`", ",", "2.2055239655340703`*^-7"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.0008941458298865467`", ",", "2.2862008933319158`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0011918541344495448`", ",", "3.547861340466845`*^-8"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0014902430498109104`", ",", "3.8103348222180526`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0017882916597730934`", ",", "4.5724017866638315`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0020857447352867035`", ",", "6.208757345944373`*^-8"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.0009819226467837662`", ",", "4.960153037013434`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0013092301957116892`", ",", "6.613537382690361`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0016365132280703365`", ",", "8.021756035599559`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0019638452935675323`", ",", "9.920306074026868`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.0022911528424954526`", ",", "1.1573690419683196`*^-6"}], 
        "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9196668600164547`*^9, 3.9196674232876*^9, 
  3.920450397734355*^9, 3.9204821779286747`*^9, 3.9205328689009*^9, 
  3.920792067588504*^9, 3.9211952285857677`*^9, 3.922166549500619*^9, 
  3.923667522550083*^9, 3.9237199499116993`*^9, 3.923828599696175*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"0926a360-8bf2-49e0-993b-b0e508ed6e49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"cswd2bab", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"cswfromLists", "[", 
         RowBox[{"D1d2bab", ",", "D2d2bab", ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.91966686021157*^9, 3.919666860845578*^9}, {
   3.919666895744677*^9, 3.919666898532831*^9}, {3.9196669505982733`*^9, 
   3.919666954693112*^9}, 3.919667281376116*^9, {3.920450487535714*^9, 
   3.92045049575039*^9}, {3.920450680630074*^9, 3.920450682956272*^9}, {
   3.9221628814204473`*^9, 3.922162885457931*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"483b7a96-2324-440c-a945-437c933ec654"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3333.839338`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00005730195455703856`"}], ",", 
         "3.4307803984710643`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00007625136846705918`"}], ",", 
         "6.086749954559915`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00009539845345054241`"}], ",", 
         "6.766008776002111`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00011460390911407712`"}], ",", 
         "6.861560796942129`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00013343989481735233`"}], ",", 
         "1.0651812420471856`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00019186100315790545`"}], ",", 
         "8.012924479435012`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0002556607594882255`"}], ",", 
         "1.2223013195738076`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00031957594936028115`"}], ",", 
         "1.527876649466914`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0003837220063158109`"}], ",", 
         "1.6025848958870024`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00044740632910439344`"}], ",", 
         "2.1390273092534518`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0002799135911203426`"}], ",", 
         "1.4351737228514142`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00037321812149378983`"}], ",", 
         "1.9135649638018495`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00046628582099797716`"}], ",", 
         "2.628787074012807`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0005598271822406852`"}], ",", 
         "2.8703474457028297`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0006531317126141343`"}], ",", 
         "3.3487386866524523`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0003757672867996182`"}], ",", 
         "1.9840333732107357`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0005012194583278437`"}], ",", 
         "2.448968569263594`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0006262788113326969`"}], ",", 
         "3.306722288686023`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0007515345735992364`"}], ",", 
         "3.968066746421471`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0008771340520737233`"}], ",", 
         "4.285694996211452`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0004825448761354155`"}], ",", 
         "4.133761881614335`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0006436486245230284`"}], ",", 
         "2.823950666567726`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0008039332089929908`"}], ",", 
         "4.157509994005401`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.000965089752270831`"}], ",", 
         "8.267523763186837`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0011259380443159692`"}], ",", 
         "5.388962265823743`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0005922876892711666`"}], ",", 
         "1.2959025739501947`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0007898674006410188`"}], ",", 
         "3.30588006536071`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0009869510583479205`"}], ",", 
         "2.089332497236387`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.001184575378542333`"}], ",", 
         "2.591805147901845`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0013822679511217824`"}], ",", 
         "5.78529011437906`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0006992118642566303`"}], ",", 
         "3.9103376906955373`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0009320178232398144`"}], ",", 
         "2.5671592306653266`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.001164495333742709`"}], ",", 
         "2.0605040322631678`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0013984237285132606`"}], ",", 
         "7.820675381391075`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0016314943499321382`"}], ",", 
         "6.497099175902141`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0007998549126229046`"}], ",", 
         "1.3234976578168776`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0010661707205352781`"}], ",", 
         "1.260299408888545`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0013330915210381772`"}], ",", 
         "2.2058294296956993`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0015997098252458091`"}], ",", 
         "2.646995315633755`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0018657987609367347`"}], ",", 
         "2.2055239655582065`*^-7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0008941458298865467`"}], ",", 
         "2.286200893334585`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0011918541344495448`"}], ",", 
         "3.547861340564984`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0014902430498109104`"}], ",", 
         "3.810334822222501`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0017882916597730934`"}], ",", 
         "4.57240178666917`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0020857447352867035`"}], ",", 
         "6.208757346116115`*^-8"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0009819226467837662`"}], ",", 
         "4.960153037013506`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0013092301957116892`"}], ",", 
         "6.613537382690457`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0016365132280703365`"}], ",", 
         "8.021756035599682`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0019638452935675323`"}], ",", 
         "9.920306074027012`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0022911528424954526`"}], ",", 
         "1.1573690419683363`*^-6"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9196668693411016`*^9, 3.9196674246148357`*^9, 
  3.920450499120357*^9, 3.92049004609838*^9, 3.920532870050066*^9, 
  3.920795262816629*^9, 3.921203018999106*^9, 3.92216775966406*^9, 
  3.923672043321191*^9, 3.92372312302563*^9, 3.923831933962427*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"d89c6b25-2ece-4a64-8f02-a38fe9140bb3"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cswd3abb", "=", 
   RowBox[{"-", "cswd2bab"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"cswd3abb", "=", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"cswfromLists", "[", 
           RowBox[{"D1d3abb", ",", "D2d3abb", ",", "prec"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "1", ",", "dr"}], "}"}]}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
    "AbsoluteTiming"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9195768224998093`*^9, 3.919576881145872*^9}, {
   3.919576916991076*^9, 3.91957696926834*^9}, {3.919577138383923*^9, 
   3.919577138549283*^9}, {3.919577275799182*^9, 3.919577302215396*^9}, {
   3.919595625352107*^9, 3.919595637033095*^9}, {3.9196660355771112`*^9, 
   3.9196660791121483`*^9}, {3.919666956698771*^9, 3.919666961522098*^9}, 
   3.919667282984502*^9, {3.920450499476034*^9, 3.9204505065396748`*^9}, {
   3.920450684887721*^9, 3.920450687183077*^9}, {3.9221628893518*^9, 
   3.9221628982154493`*^9}, {3.922199749174284*^9, 3.922199764870491*^9}, {
   3.9238208018875513`*^9, 3.923820809428969*^9}, {3.9238333417482967`*^9, 
   3.923833346981773*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"ebcba754-a33a-435e-a4de-2a0bdf1fe0f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"cswd3bba", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"cswfromLists", "[", 
         RowBox[{"D1d3bba", ",", "D2d3bba", ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.919666851092826*^9, 3.919666852115493*^9}, {
   3.919666888972801*^9, 3.919666893549049*^9}, {3.9196669654849453`*^9, 
   3.919666971230591*^9}, 3.919667285009933*^9, {3.920450511512711*^9, 
   3.9204505182620707`*^9}, {3.920450689471273*^9, 3.920450691809388*^9}, {
   3.9212040919128113`*^9, 3.9212041150378227`*^9}, {3.921204158529211*^9, 
   3.921204160171261*^9}, {3.922170016700185*^9, 3.922170017195525*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"3fbf7060-e3da-40f4-8df7-a0c88b910261"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.855927`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.9196668600164547`*^9, 3.919667426607654*^9, 
  3.920450519832155*^9, 3.920497988897232*^9, 3.920532872601666*^9, 
  3.9207984683820763`*^9, 3.9212107831924343`*^9, 3.9221690492775927`*^9, 
  3.923672046068754*^9, 3.923723130006435*^9, 3.923832595173656*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"0fc42fda-3b22-4aca-8823-63e8b8223081"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cswd3bab", "=", 
   RowBox[{"-", "cswd2bba"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"cswd3bab", "=", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"cswfromLists", "[", 
           RowBox[{"D1d3bab", ",", "D2d3bab", ",", "prec"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "1", ",", "dr"}], "}"}]}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
    "AbsoluteTiming"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.91966686021157*^9, 3.919666860845578*^9}, {
   3.919666895744677*^9, 3.919666898532831*^9}, {3.9196669737627153`*^9, 
   3.919666978734367*^9}, 3.919667286483511*^9, {3.920450522876502*^9, 
   3.9204505332365294`*^9}, {3.920450695298666*^9, 3.920450697434854*^9}, {
   3.9212041840141697`*^9, 3.921204210776629*^9}, {3.922170019902598*^9, 
   3.9221700204311733`*^9}, {3.92219982513743*^9, 3.922199847352043*^9}, {
   3.9238208401157293`*^9, 3.923820848382835*^9}, {3.9238334667042847`*^9, 
   3.923833470277128*^9}},ExpressionUUID->"719be0de-f1d8-4d51-84bf-\
b7945ba6336d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"654.450195`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.`"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.00009539845345054241`"}], ",", 
        "6.766008776002111`*^-7"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.00031957594936028115`"}], ",", 
        "1.527876649466914`*^-6"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.00046628582099797716`"}], ",", 
        "2.628787074012807`*^-6"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0006262788113326969`"}], ",", 
        "3.306722288686023`*^-6"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0008039332089929908`"}], ",", 
        "4.157509994005401`*^-6"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0009869510583479205`"}], ",", 
        "2.089332497236387`*^-8"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.001164495333742709`"}], ",", 
        "2.0605040322631678`*^-7"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0013330915210381772`"}], ",", 
        "2.2058294296956993`*^-7"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0014902430498109104`"}], ",", 
        "3.810334822222501`*^-7"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.0016365132280703365`"}], ",", 
        "8.021756035599682`*^-7"}], "}"}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.9238332500674143`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"aa828d4b-5593-4a02-a841-1075f5ce3ed6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"cswd4abb", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"cswfromLists", "[", 
          RowBox[{"D1d4abb", ",", "D2d4abb", ",", "4", ",", "0", ",", "t"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "tmin", ",", "tmax", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
   "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9195768224998093`*^9, 3.919576881145872*^9}, {
   3.919576916991076*^9, 3.91957696926834*^9}, {3.919577138383923*^9, 
   3.919577138549283*^9}, {3.919577275799182*^9, 3.919577302215396*^9}, {
   3.919595625352107*^9, 3.919595637033095*^9}, {3.9196660355771112`*^9, 
   3.9196660791121483`*^9}, {3.919666984585903*^9, 3.919667018874655*^9}, {
   3.919667050183989*^9, 3.919667075992028*^9}, {3.91966721371579*^9, 
   3.919667215346607*^9}, 3.919667289363493*^9, 3.9196689325140142`*^9, {
   3.920450538188249*^9, 3.920450552193174*^9}, {3.920450699517778*^9, 
   3.9204507019573603`*^9}, {3.921204186984453*^9, 3.9212042124866457`*^9}, {
   3.921211372740221*^9, 3.921211373166608*^9}, {3.92217125336029*^9, 
   3.922171275910213*^9}, 3.922171308060169*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"139ee5b7-3c11-4c31-91f5-8479c424a34a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"58.766565`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.`"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2.3318711782349677`*^-7", ",", "0.00130986347475674`"}], 
       "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "6.460363729754448`*^-6"}], ",", 
        "0.002650398798779744`"}], "}"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.919576777089875*^9, 3.9195768229995203`*^9, {3.91957686204401*^9, 
   3.9195768889387913`*^9}, 3.919577075768643*^9, {3.919577273311625*^9, 
   3.919577287079377*^9}, 3.919577456562674*^9, 3.919602660518499*^9, 
   3.919666086358307*^9, 3.919667656542884*^9, 3.919668950052102*^9, 
   3.919669007862846*^9, 3.9204505548631487`*^9, 3.920532874612163*^9, 
   3.920840747832102*^9, 3.921267474094384*^9, 3.9221708636818542`*^9, 
   3.922171297720684*^9, 3.922171370813302*^9, 3.9236721031991453`*^9, 
   3.923723189188859*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"d5762b46-841b-400e-a947-7cf7a6b8616a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"cswd4bba", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"cswfromLists", "[", 
          RowBox[{"D1d4bba", ",", "D2d4bba", ",", "4", ",", "0", ",", "t"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "tmin", ",", "tmax", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
   "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919666851092826*^9, 3.919666852115493*^9}, {
   3.919666888972801*^9, 3.919666893549049*^9}, {3.919667253417645*^9, 
   3.919667292131254*^9}, 3.919669031653673*^9, {3.920450555997204*^9, 
   3.92045056591875*^9}, {3.920450706164671*^9, 3.9204507082351027`*^9}, {
   3.921204189031777*^9, 3.9212042147053213`*^9}, {3.921211404307411*^9, 
   3.921211404780079*^9}, {3.9221713530926743`*^9, 3.92217136499704*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"6917d996-c05b-44c5-b08b-d1cb628c1c1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"118.746862`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.3077957644798206`*^-8"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"8.326672684688674`*^-17", ",", "0.0005148436742409702`"}], 
       "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5.551115123125783`*^-17"}], ",", 
        "0.00018774014623829815`"}], "}"}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.9196668600164547`*^9, 3.919668929099231*^9, 
  3.919669196003887*^9, 3.920450626372385*^9, 3.920532875551466*^9, 
  3.9209814632300177`*^9, 3.9214178850631943`*^9, 3.922171241118532*^9, 
  3.922171516153555*^9, 3.9236722209372597`*^9, 3.923723308159335*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"023b2172-13f9-4d15-a182-7dfba8e85402"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"cswd4bab", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"cswfromLists", "[", 
          RowBox[{"D1d4bab", ",", "D2d4bab", ",", "4", ",", "0", ",", "t"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "tmin", ",", "tmax", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
   "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.91966686021157*^9, 3.919666860845578*^9}, {
   3.919666895744677*^9, 3.919666898532831*^9}, {3.9196672951124573`*^9, 
   3.919667318476665*^9}, 3.91966903666614*^9, {3.9204505730964193`*^9, 
   3.920450585955571*^9}, {3.9204507107250834`*^9, 3.920450713522646*^9}, {
   3.921204191068272*^9, 3.921204217324144*^9}, {3.921211410697439*^9, 
   3.92121141110255*^9}, {3.9221713721023693`*^9, 3.9221714035184183`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"b12dbfb5-161e-4e23-9836-80dc8098cde1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"305.735569`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2.183278928065778`*^-9"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1.6128632851775127`*^-6", ",", "0.0012939613069058`"}], "}"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0.00002530999427288738`", ",", "0.002603604886414393`"}], 
       "}"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9196668693411016`*^9, 3.919669356032054*^9, 
  3.920450703412612*^9, 3.92053287684709*^9, 3.921142759955289*^9, 
  3.921674309783147*^9, 3.922171816323471*^9, 3.9236725436965227`*^9, 
  3.92372361410292*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"4b5a46a6-9883-4e54-902e-d42159bc8627"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"cswd5abb", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"cswfromLists", "[", 
          RowBox[{"D1d5abb", ",", "D2d5abb", ",", "4", ",", "0", ",", "t"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "tmin", ",", "tmax", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
   "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9195768224998093`*^9, 3.919576881145872*^9}, {
   3.919576916991076*^9, 3.91957696926834*^9}, {3.919577138383923*^9, 
   3.919577138549283*^9}, {3.919577275799182*^9, 3.919577302215396*^9}, {
   3.919595625352107*^9, 3.919595637033095*^9}, {3.9196660355771112`*^9, 
   3.9196660791121483`*^9}, 3.9196672969800863`*^9, {3.919667329490678*^9, 
   3.9196673389858932`*^9}, 3.919669039691969*^9, {3.920450594843347*^9, 
   3.9204506032247887`*^9}, {3.920450717055722*^9, 3.9204507194068413`*^9}, {
   3.921204192197648*^9, 3.921204219135487*^9}, {3.921211413982605*^9, 
   3.921211414365221*^9}, {3.9216748688636827`*^9, 3.921674870737343*^9}, {
   3.922171410246241*^9, 3.922171431714665*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"81f38f67-9e6d-41f9-a933-ac1febe24805"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"119.256549`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.089467871689764`*^-8"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"8.326672684688674`*^-17", ",", "0.0005148436742409702`"}], 
       "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5.551115123125783`*^-17"}], ",", 
        "0.00018774014623829815`"}], "}"}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.919576777089875*^9, 3.9195768229995203`*^9, {3.91957686204401*^9, 
   3.9195768889387913`*^9}, 3.919577075768643*^9, {3.919577273311625*^9, 
   3.919577287079377*^9}, 3.919577456562674*^9, 3.919602660518499*^9, 
   3.919666086358307*^9, 3.9196695150910883`*^9, 3.92053287790483*^9, 
   3.9216748968923073`*^9, 3.921821082589017*^9, 3.922171932883946*^9, 
   3.923672673671599*^9, 3.923723733557106*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"031dd187-fb26-4590-b538-47743da64fc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"cswd5bba", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"cswfromLists", "[", 
          RowBox[{"D1d5bba", ",", "D2d5bba", ",", "4", ",", "0", ",", "t"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "tmin", ",", "tmax", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
   "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.919666851092826*^9, 3.919666852115493*^9}, {
   3.919666888972801*^9, 3.919666893549049*^9}, {3.919667298127369*^9, 
   3.919667300285297*^9}, {3.9196673457586193`*^9, 3.91966735516355*^9}, 
   3.919669041548246*^9, {3.920450608062191*^9, 3.9204506177827473`*^9}, {
   3.920450721416422*^9, 3.9204507234115963`*^9}, {3.921204193512149*^9, 
   3.9212042220382357`*^9}, {3.921211417267564*^9, 3.92121141768393*^9}, {
   3.922171429844396*^9, 3.922171450071904*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"b08c1e01-f5a9-48c6-bee4-fc9564292784"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"56.326898`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2.183278928065778`*^-9"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2.3318711782349677`*^-7", ",", "0.00130986347475674`"}], 
       "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "6.460363729754448`*^-6"}], ",", 
        "0.002650398798779744`"}], "}"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9196668600164547`*^9, 3.919669538197516*^9, 
  3.920532878964795*^9, 3.9218774553550453`*^9, 3.922171990530164*^9, 
  3.923672734913495*^9, 3.923723790072068*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"f7152270-751f-4bec-8ce9-f3ed4a9911ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"cswd5bab", "=", 
     RowBox[{"Monitor", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"cswfromLists", "[", 
          RowBox[{"D1d5bab", ",", "D2d5bab", ",", "5", ",", "0", ",", "t"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "tmin", ",", "tmax", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
   "AbsoluteTiming"}], "*)"}]], "Input",
 CellChangeTimes->{{3.91966686021157*^9, 3.919666860845578*^9}, {
   3.919666895744677*^9, 3.919666898532831*^9}, 3.919667301884675*^9, {
   3.919667358628587*^9, 3.9196673676740103`*^9}, 3.91966904400105*^9, {
   3.9204506229217367`*^9, 3.920450630263158*^9}, {3.920450725482242*^9, 
   3.920450727979347*^9}, {3.92120419609064*^9, 3.921204223883103*^9}, 
   3.921204289783853*^9, {3.9212114203839207`*^9, 3.9212114207439423`*^9}, {
   3.922171459061306*^9, 3.922171466131613*^9}, {3.9222003905122232`*^9, 
   3.922200401059753*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"16021fb2-87d1-4f10-966b-d0054787bedd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"683.356406`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.3077957644798206`*^-8"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"3.139222278653042`*^-7", ",", "0.0003383783284102176`"}], 
       "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"5.3802221648691084`*^-6", ",", "0.0006890102681965332`"}], 
       "}"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.922201134475062*^9, 3.9236734402449083`*^9, 
  3.923724473922474*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"78a4422e-db68-4cc3-a6ba-51c1c8c79fa8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{
    "\"\<csw1_dump/csw1_d_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
     "cswd1abb", ",", "cswd1bba", ",", "cswd1bab", ",", "cswd2abb", ",", 
      "cswd2bba", ",", "cswd2bab", ",", "cswd3abb", ",", "cswd3bba", ",", 
      "cswd3bab"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921636711629492*^9, 3.921636713515521*^9}, {
   3.921636751661848*^9, 3.921636805167687*^9}, {3.9216369372374687`*^9, 
   3.921637011174261*^9}, 3.921674801374422*^9, {3.9218243132890387`*^9, 
   3.921824315948666*^9}, {3.922160927223131*^9, 3.9221609438152237`*^9}, 
   3.922171485037916*^9, {3.922354493455217*^9, 3.922354498830908*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"88711289-cfe1-4b9f-990b-dd6f1af95f03"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{
  "\"\<csw1_dump/csw1_d_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.921636813520582*^9, 3.921637014443454*^9, {3.922354509034154*^9, 
   3.922354512780881*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"a4038cdd-2363-4fdd-bf9a-bf9a7f79046a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "b"}], "]"}], "//", "myColor"}], ")"}], "/.", 
   RowBox[{"CF", "->", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "Nc"}], ")"}]}]}]}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"b", ",", "b", ",", "a"}], "]"}], "//", "myColor"}], ")"}], "/.", 
   RowBox[{"CF", "->", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Nc", "^", "2"}], "-", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "Nc"}], ")"}]}]}]}], "//", 
  "Expand"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"b", ",", "a", ",", "b"}], "]"}], "//", "myColor"}], 
  ")"}]}], "Input",
 CellChangeTimes->{{3.92218613824441*^9, 3.922186196560079*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"ad9a35be-3e58-4464-9129-92a5ef5d8c6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"T", "[", "a", "]"}], 
    RowBox[{"2", " ", "Nc"}]]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "Nc", " ", 
   RowBox[{"T", "[", "a", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.922186095534404*^9, {3.922186160113606*^9, 3.922186197012231*^9}, 
   3.9236734414596357`*^9, 3.9237244779480953`*^9, 3.9238334906948957`*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"744f5a60-53d1-4bfe-a406-5c6ba3a815db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"T", "[", "a", "]"}], 
    RowBox[{"2", " ", "Nc"}]]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "Nc", " ", 
   RowBox[{"T", "[", "a", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.922186095534404*^9, {3.922186160113606*^9, 3.922186197012231*^9}, 
   3.9236734414596357`*^9, 3.9237244779480953`*^9, 3.923833490771226*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"c5f5c182-de77-4008-bccb-22d1f87a0a05"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"T", "[", "a", "]"}], 
   RowBox[{"2", " ", "Nc"}]]}]], "Output",
 CellChangeTimes->{
  3.922186095534404*^9, {3.922186160113606*^9, 3.922186197012231*^9}, 
   3.9236734414596357`*^9, 3.9237244779480953`*^9, 3.92383349082865*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"ae9d6dd1-3a47-4a72-9cf6-4695933481f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1dNc", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "cswd1abb"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "cswd2abb"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "cswd3abb"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "cswd1bba"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "cswd2bba"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "cswd3bba"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.92218623324579*^9, 3.922186304514312*^9}, {
  3.922186340066489*^9, 3.922186350873885*^9}, {3.922186512697304*^9, 
  3.922186518540567*^9}, {3.922186621560441*^9, 3.922186624743886*^9}, {
  3.922199060332334*^9, 3.922199073784075*^9}, {3.9221991273078203`*^9, 
  3.9221991274650803`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"1d910ab0-3e0e-45a0-8e0d-4a7d88fe00d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.06523010473592304`", ",", "3.491957646245722`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.08697314373323697`", ",", "4.882132333133618`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.10871652571565105`", ",", "6.1245956513770095`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.13046020947184608`", ",", "6.983915292491444`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.15220357771715382`", ",", "8.147901174544691`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.024715719293460482`", ",", "3.672562115890494`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.03295446932281994`", ",", "4.551920488598087`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.04119266353660964`", ",", "6.202245853392686`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.049431438586920964`", ",", "7.345124231780988`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.057670304328434695`", ",", "1.5148877591431016`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.015030432961543235`", ",", "3.767928851672978`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.02004083267798616`", ",", "1.1571964814836869`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.02505104084748268`", ",", "5.956161116416553`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.03006086592308647`", ",", "7.535857703345956`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.035070740898670155`", ",", "2.3810578715580098`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.011921837615577543`", ",", "3.684296743103961`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.015895439752242786`", ",", "1.7806583364463442`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.01986949252842665`", ",", "2.1140290295029387`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.023843675231155086`", ",", "7.368593486207922`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.027817019566424905`", ",", "3.1161520887695834`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.010680688490823965`", ",", "1.6821348162182955`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.014241265014479853`", ",", "2.1438674235281975`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.017801335756522717`", ",", "2.821991617233536`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.02136137698164793`", ",", "3.364269632436591`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.02492151148855945`", ",", "3.989301768717913`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.010108735704304761`", ",", "1.0280942131054624`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.013478317663669704`", ",", "2.5681428010625345`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.01684758458927524`", ",", "3.4023698418662894`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.020217471408609522`", ",", "2.0561884262109206`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.02358661266847846`", ",", "4.744676854697006`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.009820473885796656`", ",", "1.097940151939909`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.013093860850443655`", ",", "2.8880759071957746`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.016367257951950397`", ",", "1.8230071111886072`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.019640947771593312`", ",", "2.1958803038798223`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.02291425648827642`", ",", "5.0084384807233916`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.009668606507279886`", ",", "1.1305566430734432`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.012890954277636995`", ",", "1.7136112900863684`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.016113171324098608`", ",", "2.211566402186092`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.019337213014559772`", ",", "2.2611132861468865`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0225596331451272`", ",", "5.477057122320434`*^-6"}], "}"}]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.00958797242345023`", ",", "1.1251257979814898`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01278403879487455`", ",", "1.3030415081152611`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01598042661396225`", ",", "1.6366011084752712`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01917594484690046`", ",", "2.2502515959629796`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.022370965090042508`", ",", "3.0432588426932322`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.009548520246278369`", ",", "9.5889742959209`*^-7"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.01273099642729865`", ",", "1.2985583236587933`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.015914159801101144`", ",", "1.6476129163898026`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.019097040492556738`", ",", "1.91779485918418`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.022279243747772657`", ",", "2.2724770664011894`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.009533066117441683`", ",", "2.027930706565243`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.012710731426153544`", ",", "2.7349568980572207`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.01588837998033793`", ",", "3.2055883793849694`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.019066132234883366`", ",", "4.055861413130486`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.022243779995768702`", ",", "4.786174571598548`*^-6"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9221863067719793`*^9, 3.922186351331747*^9, 
  3.922186519776129*^9, 3.922199074956183*^9, 3.922199128235516*^9, 
  3.9223550779798326`*^9, 3.923673441909007*^9, 3.923724479215165*^9, 
  3.923833492744672*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"0f9081d0-3bd6-44b7-94eb-4c4b72edc831"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1dNcInv", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "cswd1abb"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], " ", "cswd2abb"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "cswd3abb"}], ","}], "*)"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "cswd1bba"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], " ", "cswd2bba", " ", "0"}], ","}], 
       "*)"}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "cswd3bba"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "cswd1bab"}]}], " ", 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], " ", "cswd2bab"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "cswd3bab"}]}], "*)"}], "}"}], ",", 
    "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9221990988038054`*^9, 3.922199113102647*^9}, {
  3.922199164449518*^9, 3.922199195906542*^9}, {3.9222000170676813`*^9, 
  3.922200064271131*^9}, {3.92220014478267*^9, 3.922200153551214*^9}, {
  3.922200186533813*^9, 3.922200214516958*^9}, {3.9222002498972473`*^9, 
  3.922200308133856*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"278aeaa0-c82d-4868-a673-6420e48a2924"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.051760119096928535`"}], ",", 
       "6.097354788720046`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.06901293426139087`"}], ",", "5.050027872499988`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08626631532084245`"}], ",", 
       "0.000010117830893466389`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.10352023819385707`"}], ",", 
       "0.000012194709577440092`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.12077361122616664`"}], ",", "8.54847438473643`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00611955232626649`"}], ",", "6.070549284184619`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.008159736124122685`"}], ",", 
       "4.648982492026962`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.010199162795371374`"}], ",", 
       "0.000010164066294337354`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01223910465253298`"}], ",", 
       "0.000012141098568369237`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01427987026282506`"}], ",", 
       "2.5386168039136074`*^-6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.002860476808697954`", ",", "6.138758668809584`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0038133907709472573`", ",", "1.4750857092411285`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.004766949713683079`", ",", "6.098313697929573`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.005720953617395908`", ",", "0.000012277517337619168`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.006673857735111241`", ",", "3.097811260892235`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.005087454239205531`", ",", "3.704397298810881`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.006783427781443283`", ",", "1.7612578908478098`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008478938951362525`", ",", "1.930351375369314`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.010174908478411062`", ",", "7.408794597621762`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.011870622491914035`", ",", "3.371068398234913`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.005750302128810052`", ",", "1.3961297329704407`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.007666580607197146`", ",", "2.087731562037655`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.009583554473625923`", ",", "2.3600704631496802`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.011500604257620103`", ",", "2.7922594659408814`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.013417147465471672`", ",", "3.986291659871783`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.005971429545646929`", ",", "1.661747831361122`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.00796207289580227`", ",", "2.411731884288813`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.009952382576078202`", ",", "2.7695797189340876`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.011942859091293858`", ",", "3.323495662722244`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.013933621859170249`", ",", "4.22132584787299`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.006047719551978142`", ",", "1.7506491317060958`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00806350084830415`", ",", "2.747016612251969`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.010079113492588361`", ",", "3.2545114905651585`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.012095439103956284`", ",", "3.5012982634121916`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.01411113227561542`", ",", "4.7304375821424775`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0060704624020887716`", ",", "1.7750824621576003`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008093797282054033`", ",", "2.8082520678305774`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.010117238469028388`", ",", "3.580768326976545`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.012140924804177543`", ",", "3.5501649243152006`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.014164203101555577`", ",", "4.8687873128895815`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.006072063380164003`", ",", "1.7466795822193078`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008095148629419124`", ",", "2.6438755090855255`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.010119580545171408`", ",", "2.7681511821822025`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.012144126760328005`", ",", "3.4933591644386157`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.014167612943605428`", ",", "5.0466459888315065`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.006064625172845031`", ",", "1.6339103598268561`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00808617762546257`", ",", "2.2019903736779334`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.010107738703984938`", ",", "2.7547342025859302`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.012129250345690063`", ",", "3.2678207196537122`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.014150810844559478`", ",", "3.85348315392148`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0060541545433116135`", ",", "2.7017757023784326`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008072216946701759`", ",", "3.631519982582378`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01009028586205428`", ",", "4.3876930941332816`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.012108309086623227`", ",", "5.403551404756865`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01412637965672807`", ",", "6.355159969516353`*^-6"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.922199203828863*^9, 3.922200077758637*^9, 
  3.9222001541187*^9, 3.922200217741139*^9, 3.922200310600894*^9, 
  3.922355081132668*^9, 3.92367344212401*^9, 3.9237244794966183`*^9, 
  3.9238334959641848`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"588cd7f2-e330-477d-8589-74d9c2685c95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1dN", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1dNc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1dNcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9186395639638367`*^9, {3.9186395998416452`*^9, 3.91863964349253*^9}, {
   3.918713701246089*^9, 3.918713725178253*^9}, {3.9187213454151506`*^9, 
   3.9187213623376017`*^9}, {3.9204472499816303`*^9, 3.920447251420195*^9}, {
   3.920447543770515*^9, 3.920447561084547*^9}, 3.92044760096487*^9, {
   3.920447742516616*^9, 3.9204477593002377`*^9}, {3.920448355253976*^9, 
   3.920448358881493*^9}, {3.9204485339300423`*^9, 3.9204485796783524`*^9}, {
   3.9204490357133703`*^9, 3.920449039223473*^9}, {3.920449315687202*^9, 
   3.920449323517503*^9}, {3.922185896798161*^9, 3.922185897415873*^9}, {
   3.9221992305833483`*^9, 3.922199232569577*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"ae916163-93a9-4da9-97ec-d928f1ad25fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1784369411754596`", ",", "0.00001067121236409548`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.23791511977924734`", ",", "0.000014742814773793865`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2973941387066723`", ",", "0.000018680753391037833`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.3568738823509192`", ",", "0.00002134242472819096`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.41635286274273925`", ",", "0.0000246092308604095`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.07210730710495929`", ",", "0.00001120196550567361`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.09614349592708558`", ",", "0.000013743408234524715`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12017826967803848`", ",", "0.000018912677662632523`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14421461420991857`", ",", "0.00002240393101134722`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.16825095623102906`", ",", "4.62277278534146`*^-6"}], "}"}]}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.04604479115419569`", ",", "0.000011487503704880196`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.06139362829094089`", ",", "3.5062369395601258`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0767421057803424`", ",", "0.000017983738657094468`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.09208958230839139`", ",", "0.000022975007409760393`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10743684194104755`", ",", "7.217423349186851`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.037461330926467806`", ",", "0.000011121650562645817`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.04994746185054279`", ",", "5.374138715094504`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.06243479056906745`", ",", "6.374644863105554`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.07492266185293561`", ",", "0.000022243301125291633`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08740793286324607`", ",", "9.415748115750691`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.03395883284874191`", ",", "5.0678174018442495`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.04527932191250528`", ",", "6.469142077569552`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.05659852542744346`", ",", "8.502447388171871`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.06791766569748382`", ",", "0.000010135634803688499`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0792369169541689`", ",", "0.000012041443886987089`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.03231668362812993`", ",", "3.133627653689881`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.043088977289609864`", ",", "7.746256471213048`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.05386021462651845`", ",", "0.000010248774103535351`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.06463336725625986`", ",", "6.2672553073797485`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0754043786251588`", ",", "0.000014303411507629205`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.03147732817471602`", ",", "3.345113370258366`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.04196941616743235`", ",", "8.712479417298746`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.05246147835338064`", ",", "5.575577639882339`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.06295465634943204`", ",", "6.690226740516745`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.07344648022336774`", ",", "0.000015107827172800945`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.03102930698920258`", ",", "3.44289513065928`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.04137079526026233`", ",", "5.225363736524883`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.05171192679530529`", ",", "6.741208298097305`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.06205861397840516`", ",", "6.88579026131856`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.07240030046923346`", ",", "0.00001651112629011182`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.030787938397072022`", ",", "3.425224121246245`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.04105049926109668`", ",", "4.007234688370482`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.05131447335694389`", ",", "4.995755745482338`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.061575876794144044`", ",", "6.85044824249249`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.071835432917996`", ",", "9.283462062606361`*^-6"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.030667102463116783`", ",", "2.927795715830013`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.040888381823716805`", ",", "3.9642193139408725`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.05111172563796508`", ",", "5.027407710954823`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.061334204926233565`", ",", "5.855591431660026`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.07155466819150447`", ",", "6.937383799390601`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.030617249866762255`", ",", "6.150088806468201`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.04082293326069455`", ",", "8.29368612162682`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.05102856856169855`", ",", "9.727346310446359`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.06123449973352451`", ",", "0.000012300177612936402`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.07144013320621545`", ",", "0.000014513950712842085`"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.922199235290051*^9, 3.922200089930895*^9, 
  3.922200223672525*^9, 3.922355088037546*^9, 3.923673442403315*^9, 
  3.923724480482533*^9, 3.923833499164641*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"f798102c-c8be-4cd7-afa8-d44909f8f0a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{"trange", ",", "rrange", ",", "0", ",", "csw1dN"}], "]"}]], "Input",\

 CellLabel->
  "In[154]:=",ExpressionUUID->"22ec5622-d742-4ad1-b82d-580912749455"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"0.1\"\>", "\<\"0.2\"\>", "\
\<\"0.3\"\>"},
    {"\<\"0.6\"\>", "\<\"0\"\>", "\<\"0.17844(2)\"\>", "\<\"0.07211(2)\"\>", \
"\<\"0.04604(2)\"\>", "\<\"0.03746(2)\"\>"},
    {"\<\"0.8\"\>", "\<\"0\"\>", "\<\"0.23792(2)\"\>", "\<\"0.09614(2)\"\>", \
"\<\"0.061394(4)\"\>", "\<\"0.049947(6)\"\>"},
    {"\<\"1.\"\>", "\<\"0\"\>", "\<\"0.29739(2)\"\>", "\<\"0.12018(2)\"\>", "\
\<\"0.07674(2)\"\>", "\<\"0.062435(7)\"\>"},
    {"\<\"1.2\"\>", "\<\"0\"\>", "\<\"0.35687(3)\"\>", "\<\"0.14421(3)\"\>", \
"\<\"0.09209(3)\"\>", "\<\"0.07492(3)\"\>"},
    {"\<\"1.4\"\>", "\<\"0\"\>", "\<\"0.41635(3)\"\>", "\<\"0.168251(5)\"\>", \
"\<\"0.107437(8)\"\>", "\<\"0.087408(1)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.923833509375251*^9},
 CellLabel->
  "During evaluation of \
In[154]:=",ExpressionUUID->"cbbeb694-4be3-4d7f-b45e-ffc07c7382d3"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.4\"\>", "\<\"0.5\"\>", "\<\"0.6\"\>", "\<\"0.7\"\>", \
"\<\"0.8\"\>"},
    {"\<\"0.033959(6)\"\>", "\<\"0.032317(4)\"\>", "\<\"0.031477(4)\"\>", "\<\
\"0.031029(4)\"\>", "\<\"0.030788(4)\"\>"},
    {"\<\"0.045279(7)\"\>", "\<\"0.043089(8)\"\>", "\<\"0.041969(9)\"\>", "\<\
\"0.041371(6)\"\>", "\<\"0.041050(5)\"\>"},
    {"\<\"0.056599(9)\"\>", "\<\"0.05386(2)\"\>", "\<\"0.052461(6)\"\>", \
"\<\"0.051712(7)\"\>", "\<\"0.051314(5)\"\>"},
    {"\<\"0.06792(2)\"\>", "\<\"0.064633(7)\"\>", "\<\"0.062955(7)\"\>", \
"\<\"0.062059(7)\"\>", "\<\"0.061576(7)\"\>"},
    {"\<\"0.07924(2)\"\>", "\<\"0.07540(2)\"\>", "\<\"0.07345(2)\"\>", \
"\<\"0.07240(2)\"\>", "\<\"0.071835(1)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.923833509488246*^9},
 CellLabel->
  "During evaluation of \
In[154]:=",ExpressionUUID->"a5ec2bcc-295c-4d56-a226-824f0aa1eca0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.9\"\>", "\<\"1.\"\>"},
    {"\<\"0.030667(3)\"\>", "\<\"0.030617(7)\"\>"},
    {"\<\"0.040888(4)\"\>", "\<\"0.040823(9)\"\>"},
    {"\<\"0.051112(6)\"\>", "\<\"0.051029(1)\"\>"},
    {"\<\"0.061334(6)\"\>", "\<\"0.06123(2)\"\>"},
    {"\<\"0.071555(7)\"\>", "\<\"0.07144(2)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.923833509557004*^9},
 CellLabel->
  "During evaluation of \
In[154]:=",ExpressionUUID->"925a59e4-1c79-4639-8efb-b35775a31336"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Prepend", "[", 
      RowBox[{"csw1dN", ",", "rrange"}], "]"}], "]"}], ",", "trange"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<csw1_data/csw1_d_flow_\>\"", "<>", "glue", "<>", "\"\<.txt\>\""}], 
   ",", "%", ",", "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.920464628769209*^9, 3.920464640095356*^9}, {
  3.920464691657844*^9, 3.920464691781131*^9}, {3.9204647616201773`*^9, 
  3.920464764263583*^9}, {3.920466485855836*^9, 3.920466488403667*^9}, {
  3.922185847975007*^9, 3.922185854553632*^9}, {3.922199442857335*^9, 
  3.922199448991192*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"b5f930c1-f274-468c-a55e-0ac380d8f84a"],

Cell[BoxData["\<\"csw1_data/csw1_d_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.922185855082901*^9, 3.922199512266264*^9, 
  3.923673443375022*^9, 3.923724482023417*^9, 3.92383356494738*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"38e68541-3ab2-4661-9915-e47dee9fd5d5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Diagram (e/f)", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.8717001465250473`*^9, 3.8717001472113934`*^9}, {
  3.885996447925661*^9, 3.8859964566900673`*^9}, {3.885997213107757*^9, 
  3.8859972132657146`*^9}, {3.885997579676539*^9, 
  3.88599758082469*^9}},ExpressionUUID->"ba9596d1-4306-4e38-8b03-\
66c6e60f5fac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1eNc", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"G1el", "-", 
                RowBox[{"G1ec", " ", "B2"}]}], ")"}]}], "/.", 
             RowBox[{"CF", "->", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Nc", "/", "2"}], "-", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "Nc"}], ")"}]}]}], ")"}]}]}], ",", "Nc"}], 
           "]"}], ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.920445331963901*^9, 3.920445406125353*^9}, {
   3.9204454800763397`*^9, 3.920445493305655*^9}, {3.920445583429809*^9, 
   3.920445594339347*^9}, {3.920446617496747*^9, 3.9204466898005667`*^9}, {
   3.9204490020080547`*^9, 3.9204490147543163`*^9}, {3.920449300016409*^9, 
   3.920449304358447*^9}, {3.920537837732695*^9, 3.920537889818399*^9}, {
   3.920544751376649*^9, 3.920544757471177*^9}, 3.922162503363912*^9, 
   3.922162715261499*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"23271d37-c9b1-46f0-997a-0739c0f48f50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5118.076785`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0004096820495198857`"}], ",", 
         "2.0228321436351017`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.002799195168343575`"}], ",", 
         "2.3522131280566058`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005232268627768704`"}], ",", 
         "3.6046455552558865`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00763634668952187`"}], ",", 
         "1.0400211568695542`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.009994372371552483`"}], ",", 
         "9.009504680010383`*^-7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0026913457712804327`"}], ",", 
         "2.4677232852423833`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.004202192123255204`"}], ",", 
         "1.1730359062069734`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005748749082700671`"}], ",", 
         "1.5869482996961823`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00730296500423434`"}], ",", 
         "1.8102280019633224`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.008854604514935834`"}], ",", 
         "2.001351449260058`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.003313925724162125`"}], ",", 
         "7.14322064563136`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.004662733146517082`"}], ",", 
         "1.6600901898535317`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.006031674694856959`"}], ",", 
         "7.795951799480921`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.007408100742941379`"}], ",", 
         "7.461991123666051`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.008786773482036226`"}], ",", 
         "1.5455789084788119`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.003619143989632041`"}], ",", 
         "1.0013850241432504`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.004944833719505975`"}], ",", 
         "1.1693541353647793`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.006282744997810827`"}], ",", 
         "1.5738462499715125`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.007626276323334944`"}], ",", 
         "2.4122114246948392`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.008971066207569791`"}], ",", 
         "2.0177464472789786`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.003815072770072385`"}], ",", 
         "9.532096349003025`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005150806998737134`"}], ",", 
         "2.5013148695785664`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.006495934879416934`"}], ",", 
         "2.4703843129253097`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.007844659677235702`"}], ",", 
         "1.239459086910949`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00919570560072644`"}], ",", 
         "2.0126476083306977`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.003955343437935721`"}], ",", 
         "2.001605325140446`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005311112191165438`"}], ",", 
         "2.4407603937976613`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.006672668097091213`"}], ",", 
         "3.296164147693556`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.008037498552856119`"}], ",", 
         "1.0239747455370596`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.009404297025845628`"}], ",", 
         "6.12533995629494`*^-7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.004062273910943535`"}], ",", 
         "1.0851813131689675`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005438954299486936`"}], ",", 
         "7.386415311156844`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.006819900849970779`"}], ",", 
         "3.4986915030286656`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.008203453282515016`"}], ",", 
         "2.112922221943203`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.009588677289148556`"}], ",", 
         "7.222147546115387`*^-7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0041476710488556985`"}], ",", 
         "2.4930073356556337`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005544497124146733`"}], ",", 
         "2.6571243297449434`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.006944553634165017`"}], ",", 
         "2.816773831126884`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00834670972799654`"}], ",", 
         "1.3650867639030534`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.009750278661315519`"}], ",", 
         "1.9629437816998108`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.004218471284186689`"}], ",", 
         "2.635082117698889`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005634013289950987`"}], ",", 
         "2.090509492258877`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00705205083498393`"}], ",", 
         "2.227250568478771`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.008471795870136497`"}], ",", 
         "2.4185109932378657`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.009892387029593419`"}], ",", 
         "2.1069896585911713`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.00427877625955846`"}], ",", 
         "1.2768648544889474`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005711665201378338`"}], ",", 
         "1.6118746384357827`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.007146350674198979`"}], ",", 
         "1.7301977362675983`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.008582110516261576`"}], ",", 
         "1.5085383632939403`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.010019151813038092`"}], ",", 
         "1.560765533549155`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.004331615900905796`"}], ",", 
         "9.002953167205896`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.005780027800797479`"}], ",", 
         "9.779199189466695`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.007230295392186593`"}], ",", 
         "1.314371631041568`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.008681130350836947`"}], ",", 
         "1.0526553259025684`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.010133118485447052`"}], ",", 
         "1.0891097587620996`*^-6"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9221746342957172`*^9, 3.923678264241519*^9, 
  3.9237292394783907`*^9, 3.923808788217607*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"527e2d6a-4d7c-445b-a3a8-e9112f08a2d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"csw1eNcInv", "=", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"G1el", "-", 
                RowBox[{"G1ec", " ", "B2"}]}], ")"}]}], "/.", 
             RowBox[{"CF", "->", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Nc", "/", "2"}], "-", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "Nc"}], ")"}]}]}], ")"}]}]}], ",", 
            RowBox[{"1", "/", "Nc"}]}], "]"}], ",", "prec"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"r", "//", "N"}]}], "}"}]}], "]"}]}], ")"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9204468496768017`*^9, 3.9204468558416357`*^9}, {
   3.9204490204696093`*^9, 3.920449023891933*^9}, {3.92044930863356*^9, 
   3.92044931199736*^9}, 3.920537975015418*^9, {3.9205447604766083`*^9, 
   3.920544763681353*^9}, {3.922162729357709*^9, 3.922162737581945*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"a2ad0e5c-7e81-457d-b7e2-e9ff089a65d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9203.557337`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.009790135491649126`"}], ",", 
         "3.7622044604616184`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.01167083704880343`"}], ",", 
         "6.005004244639262`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.013554537827271127`"}], ",", 
         "1.2041763883460788`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.015459650277976906`"}], ",", 
         "1.9369116431178918`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.017387167851198117`"}], ",", 
         "2.4288357943977323`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.011680642606277013`"}], ",", 
         "6.425774565291253`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.015530091773074841`"}], ",", 
         "4.119634210309614`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.019354338385749813`"}], ",", 
         "8.389992543628155`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.023157585629898787`"}], ",", 
         "3.595633758964045`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.02694448245836044`"}], ",", 
         "1.6318154028374665`*^-7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.013389473208118867`"}], ",", 
         "5.309277984998084`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.017919531489778588`"}], ",", 
         "3.1696294454375273`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.022437979072831363`"}], ",", 
         "6.74688984403371`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.026942717975947425`"}], ",", 
         "9.73039659749042`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.031434958192735125`"}], ",", 
         "3.888077311817173`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.014485936133372332`"}], ",", 
         "9.19924828405097`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.01936291620816014`"}], ",", "5.835147056793`*^-7"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.024235534490672443`"}], ",", 
         "2.186916506011216`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.02910085643235249`"}], ",", 
         "8.148340125795073`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0339584921956871`"}], ",", 
         "1.7548109952358892`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.015218049220226766`"}], ",", 
         "1.9755860498904543`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.020318824639103606`"}], ",", 
         "4.5138353476498194`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.025418150848043365`"}], ",", 
         "1.1796566679843357`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03051351908517909`"}], ",", 
         "3.257860390990658`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.035604148726976495`"}], ",", 
         "2.4672370113054676`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.01574706054420324`"}], ",", 
         "2.7233227690368067`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.021012033873492007`"}], ",", 
         "2.294365001445642`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.026276654911786254`"}], ",", 
         "1.6634765251516415`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03153802177512345`"}], ",", 
         "6.883800704460263`*^-8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03679734379759613`"}], ",", 
         "8.192347369997965`*^-7"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.016156154254182625`"}], ",", 
         "1.0671001685301496`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.0215500796997618`"}], ",", 
         "2.0606911017503893`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.026944624400085274`"}], ",", 
         "1.0598811673832864`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.032338208587680176`"}], ",", 
         "1.5919087798937914`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03772692887822161`"}], ",", 
         "4.937945907119989`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.016488281227302677`"}], ",", 
         "7.85742275279111`*^-7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.021988725935734442`"}], ",", 
         "2.9264053229560716`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.027490585339358296`"}], ",", 
         "3.937177069576747`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.032992027967631524`"}], ",", 
         "4.55397566305471`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03849238056748177`"}], ",", 
         "4.807533491475724`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.016768145523216194`"}], ",", 
         "2.518515076588984`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.022361478287647764`"}], ",", 
         "3.3950408886811168`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.027955068766463545`"}], ",", 
         "4.291427817187943`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03354879749636735`"}], ",", 
         "4.508843607850532`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03914079609594269`"}], ",", 
         "5.385824529066663`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.017011942645012983`"}], ",", 
         "2.4595450592197754`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.022684857981092946`"}], ",", 
         "3.6761161476203674`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.028358606598162587`"}], ",", 
         "4.302743057255781`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03403286071197805`"}], ",", 
         "4.046564830342825`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.03970478023279008`"}], ",", 
         "5.311229023766129`*^-6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.01722728218975855`"}], ",", 
         "2.2192891978196905`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.022970814033830632`"}], ",", 
         "3.7067580778531173`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.028715716145630597`"}], ",", 
         "4.02952839693646`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.034459994480410316`"}], ",", 
         "4.70284359946338`*^-6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.04020093461098022`"}], ",", 
         "8.079812936524766`*^-6"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.920447498873703*^9, 3.920534756012857*^9, 3.920537783665188*^9, 
   3.920541619758881*^9, 3.920544732840775*^9, 3.9205448566935596`*^9, {
   3.920555553590592*^9, 3.9205555575756397`*^9}, 3.920555633998831*^9, 
   3.920604226450021*^9, 3.92217871920855*^9, 3.923687846208991*^9, 
   3.923738994681014*^9, 3.923817997312468*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"c5177b94-5b82-470b-a87b-884dac7ff662"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{
    "\"\<csw1_dump/csw1_e_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"csw1eNc", ",", "csw1eNcInv"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921636711629492*^9, 3.921636713515521*^9}, {
   3.921636751661848*^9, 3.921636805167687*^9}, {3.921636887515091*^9, 
   3.921636892742611*^9}, 3.9221844168494253`*^9, {3.9223545344039803`*^9, 
   3.922354541974592*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"2f5b46ff-cdd0-4ef7-a019-81c1f0537add"],

Cell[BoxData[
 RowBox[{"DumpGet", "[", 
  RowBox[{
  "\"\<csw1_dump/csw1_e_flow_\>\"", "<>", "glue", "<>", "\"\<.mx\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.921636813520582*^9, 3.921636895076983*^9, {3.922354546619616*^9, 
   3.922354551717551*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"ad8f828b-0bf0-4116-951b-4e74555927d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1eN", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1eNc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1eNcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9186395639638367`*^9, {3.9186395998416452`*^9, 3.91863964349253*^9}, {
   3.918713701246089*^9, 3.918713725178253*^9}, {3.9187213454151506`*^9, 
   3.9187213623376017`*^9}, {3.9204472499816303`*^9, 3.920447251420195*^9}, {
   3.920447543770515*^9, 3.920447561084547*^9}, 3.92044760096487*^9, {
   3.920447742516616*^9, 3.9204477593002377`*^9}, {3.920448355253976*^9, 
   3.920448358881493*^9}, {3.9204485339300423`*^9, 3.9204485796783524`*^9}, {
   3.9204490357133703`*^9, 3.920449039223473*^9}, {3.920449315687202*^9, 
   3.920449323517503*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"b1871692-0735-42ac-a8e7-1bf769d9caaa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0044924246457760325`"}], ",", 
       "1.3931810445559167`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.012287864521298535`"}], ",", 
       "7.335041547728159`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.020214985159063156`"}], ",", 
       "1.1534851120390317`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.028062256827891246`"}], ",", 
       "3.186164382640893`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03577883973172349`"}], ",", "2.821502647826787`*^-6"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.011967584849266969`"}], ",", 
       "7.706799984275562`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.017783273627457227`"}], ",", 
       "3.521785943359224`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.023697693376685286`"}], ",", 
       "4.769052050313776`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02962809022266928`"}], ",", "5.432006430692356`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.035545307697594314`"}], ",", 
       "6.004300733779372`*^-6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.014404934908525997`"}], ",", 
       "2.779271880819913`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.019961376602810776`"}], ",", 
       "4.981391149094538`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.025574350442181332`"}], ",", 
       "2.338893666879443`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.031205208220806614`"}], ",", 
       "2.2388322948663293`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03683863984368705`"}], ",", "4.814458459586619`*^-6"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0156860773466869`"}], ",", "3.0197643576714316`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02128880656123797`"}], ",", 
       "3.5134504410782345`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.026926746490323294`"}], ",", 
       "4.722101457102705`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03257911444745566`"}], ",", "7.241729650817385`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03823269602127174`"}], ",", "6.081435506660714`*^-6"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.016517901383626077`"}], ",", 
       "2.934473973189327`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02222536254257927`"}], ",", "7.505452901533354`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02796052158759859`"}], ",", "7.421577256678767`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.033705152060100135`"}], ",", 
       "1.147849388976715`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03945516637783815`"}], ",", "6.093694742115885`*^-6"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.017115050495208242`"}], ",", 
       "6.073044458849212`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02293734786466032`"}], ",", "7.362112665188009`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.028776889261869058`"}], ",", 
       "1.1337038414687151`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.034625169583609505`"}], ",", 
       "3.072009933985067`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.04047867234340226`"}], ",", 
       "1.8577816853637147`*^-6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.017572206484224813`"}], ",", 
       "3.2749181473777695`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.023500222798381407`"}], ",", 
       "2.2169889667637816`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02944124401660743`"}], ",", 
       "0.00001050201868950038`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.035389762710105105`"}], ",", 
       "8.266646652830528`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.04134167482685287`"}], ",", 
       "2.7209564510319217`*^-6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01793910688900132`"}], ",", "7.924371856931392`*^-7"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.023963066684351678`"}], ",", 
       "8.030835947325846`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.029997189348947816`"}], ",", 
       "8.551625988018759`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.036037471839866796`"}], ",", 
       "4.367545790020635`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.04208162950644048`"}], ",", "6.102980963530046`*^-6"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01824479569363213`"}], ",", "1.153125269396625`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.024355865965735548`"}], ",", 
       "6.372814898291706`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03047450876043964`"}], ",", 
       "6.8331593911848885`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.036598320109198605`"}], ",", 
       "7.4095621407405385`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.04272409312076115`"}], ",", "6.570971051121723`*^-6"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.018506976327013043`"}], ",", 
       "3.917346810240148`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.024696614931165994`"}], ",", 
       "4.988466228137624`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.030891920888651135`"}], ",", 
       "5.385102068053534`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03709061845277741`"}], ",", "4.722351278783599`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.04329238218337764`"}], ",", "5.005821797898133`*^-6"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01873727509930357`"}], ",", "2.800363245993283`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.024997021413669315`"}], ",", 
       "3.183334594160568`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03126279155843664`"}], ",", "4.165606460384235`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.03753005587931428`"}], ",", "3.525643833531183`*^-6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.04379966699333456`"}], ",", 
       "4.2342826033636295`*^-6"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918719997095512*^9, 3.918752106764377*^9, 3.918878582105524*^9, 
   3.920447603284388*^9, 3.920447760863513*^9, {3.920448110221294*^9, 
   3.920448125699903*^9}, 3.9204483597290277`*^9, {3.920448547167297*^9, 
   3.920448580066297*^9}, 3.920535122215919*^9, 3.920537919936741*^9, 
   3.92060423239355*^9, 3.922178723910452*^9, 3.923687847624217*^9, 
   3.9237389989812813`*^9, 3.923819229493823*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"8c49a565-d889-4f41-a1f7-8e433bf2eede"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{"trange", ",", "rrange", ",", "G1ec", ",", "csw1eN"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.920464244036419*^9, 3.920464245577428*^9}, 
   3.920464451049685*^9, {3.920464742235998*^9, 3.9204647437096252`*^9}, {
   3.920466481119066*^9, 3.920466483054296*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"d85274db-73cb-471a-981d-b4963d0a3524"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"0.1\"\>", "\<\"0.2\"\>", "\
\<\"0.3\"\>"},
    {"\<\"0.6\"\>", "\<\"1/10\"\>", "\<\"-0.004492(2)\"\>", \
"\<\"-0.0119676(8)\"\>", "\<\"-0.0144049(3)\"\>", "\<\"-0.015686(4)\"\>"},
    {"\<\"0.8\"\>", "\<\"2/15\"\>", "\<\"-0.0122879(8)\"\>", \
"\<\"-0.017783(4)\"\>", "\<\"-0.019961(5)\"\>", "\<\"-0.021289(4)\"\>"},
    {"\<\"1.\"\>", "\<\"1/6\"\>", "\<\"-0.020215(2)\"\>", "\<\"-0.023698(5)\"\
\>", "\<\"-0.025574(3)\"\>", "\<\"-0.026927(5)\"\>"},
    {"\<\"1.2\"\>", "\<\"1/5\"\>", "\<\"-0.028062(4)\"\>", \
"\<\"-0.029628(6)\"\>", "\<\"-0.031205(3)\"\>", "\<\"-0.032579(8)\"\>"},
    {"\<\"1.4\"\>", "\<\"7/30\"\>", "\<\"-0.035779(3)\"\>", "\<\"-0.035545(7)\
\"\>", "\<\"-0.036839(5)\"\>", "\<\"-0.038233(7)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.920604237056266*^9, 3.9221787304105043`*^9, 
  3.923687847999466*^9, 3.923739000135148*^9, 3.92381923189915*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"842880b1-a4f6-4a07-84f0-bd381f19d825"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.4\"\>", "\<\"0.5\"\>", "\<\"0.6\"\>", "\<\"0.7\"\>", \
"\<\"0.8\"\>"},
    {"\<\"-0.0165179(3)\"\>", "\<\"-0.017115(7)\"\>", "\<\"-0.017572(4)\"\>", \
"\<\"-0.0179391(8)\"\>", "\<\"-0.018245(2)\"\>"},
    {"\<\"-0.022225(8)\"\>", "\<\"-0.022937(8)\"\>", "\<\"-0.023500(3)\"\>", \
"\<\"-0.023963(9)\"\>", "\<\"-0.024356(7)\"\>"},
    {"\<\"-0.027961(8)\"\>", "\<\"-0.028777(2)\"\>", "\<\"-0.02944(2)\"\>", "\
\<\"-0.029997(9)\"\>", "\<\"-0.030475(7)\"\>"},
    {"\<\"-0.033705(2)\"\>", "\<\"-0.034625(4)\"\>", "\<\"-0.0353898(9)\"\>", \
"\<\"-0.036037(5)\"\>", "\<\"-0.036598(8)\"\>"},
    {"\<\"-0.039455(7)\"\>", "\<\"-0.040479(2)\"\>", "\<\"-0.041342(3)\"\>", \
"\<\"-0.042082(7)\"\>", "\<\"-0.042724(7)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.920604237056266*^9, 3.9221787304105043`*^9, 
  3.923687847999466*^9, 3.923739000135148*^9, 3.923819231967278*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"5106719e-b249-40de-bda3-77d4bb67865c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.9\"\>", "\<\"1.\"\>"},
    {"\<\"-0.018507(4)\"\>", "\<\"-0.018737(3)\"\>"},
    {"\<\"-0.024697(5)\"\>", "\<\"-0.024997(4)\"\>"},
    {"\<\"-0.030892(6)\"\>", "\<\"-0.031263(5)\"\>"},
    {"\<\"-0.037091(5)\"\>", "\<\"-0.037530(4)\"\>"},
    {"\<\"-0.043292(6)\"\>", "\<\"-0.043800(5)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.920604237056266*^9, 3.9221787304105043`*^9, 
  3.923687847999466*^9, 3.923739000135148*^9, 3.923819232022257*^9},
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"c2b55075-4f46-4f4d-98bd-835ddc717b06"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Prepend", "[", 
      RowBox[{"csw1eN", ",", "rrange"}], "]"}], "]"}], ",", "trange"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<csw1_data/csw1_e_flow_\>\"", "<>", "glue", "<>", "\"\<.txt\>\""}], 
   ",", "%", ",", "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.920464628769209*^9, 3.920464640095356*^9}, {
  3.920464691657844*^9, 3.920464691781131*^9}, {3.9204647616201773`*^9, 
  3.920464764263583*^9}, {3.920466485855836*^9, 3.920466488403667*^9}, {
  3.922185847975007*^9, 3.922185854553632*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"7d7065db-d5f9-47b2-87e3-64448a990dbe"],

Cell[BoxData["\<\"csw1_data/csw1_e_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.922185855082901*^9, 3.923687848436932*^9, 
  3.9237390023095284`*^9, 3.923819236273879*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"d46e26d6-1bc9-4511-967b-e40725511a33"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sum", "Section",
 CellChangeTimes->{{3.921228818020101*^9, 
  3.921228819635706*^9}},ExpressionUUID->"faf5839b-f21e-49e8-bc6a-\
e6e2fccacff2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1Nc", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
     "csw1aNc", ",", " ", "csw1bNc", ",", "csw1cNc", ",", "csw1dNc", ",", 
      RowBox[{"2", "csw1eNc"}]}], "}"}], ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921228912698388*^9, 3.921228965248333*^9}, {
  3.921229024212352*^9, 3.9212290300950537`*^9}, {3.921229707455654*^9, 
  3.921229722831192*^9}, {3.921229795870049*^9, 3.921229815385968*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"c6a5e658-74fd-4dbb-b9cb-562ca4bf1ae3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.06562699378915293`", ",", "3.713439897705148`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.08225585138465727`", ",", "7.285831186859447`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.09884220389380693`", ",", "8.179017518344295`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.11553207057276912`", ",", "7.674518300026202`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.13234967320654006`", ",", "0.000014472312624826744`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.019940783648018632`", ",", "6.573141906164059`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.02500819636069443`", ",", "8.446441628767627`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.03000649477466686`", ",", "0.000012896488371762957`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.035006935702400134`", ",", "0.000011668107274258138`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.040024582632094796`", ",", "5.932295621129918`*^-6"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.008604737567664451`", ",", "0.000021486587921930077`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.010819535422516183`", ",", "0.00001464049560767831`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.012987318677174078`", ",", "7.196217619044138`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.015142495865378094`", ",", "0.000027340075067927347`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.017297703166979025`", ",", "0.00003418981822106538`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.004699657970857907`", ",", "0.000021131540504025934`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.005944649421600626`", ",", "0.000012692516106725113`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.007158718264851198`", ",", "0.000014219561142773168`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008359522792005615`", ",", "0.00003602550908183699`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.009560688993562584`", ",", "0.000016894288776540757`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0029893189466217267`", ",", "8.765576261785347`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0038130949578307274`", ",", "0.000011314201153075112`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00461206147973673`", ",", "0.000034000946416847344`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.005404587935075096`", ",", "0.000013428926907121014`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.006189342095252404`", ",", "0.000014972217161211502`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0021064407979320514`", ",", "8.057376759049856`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0027093260576733294`", ",", "9.935794311390075`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.003295614277594991`", ",", "0.000012169265642342163`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0038740477636054482`", ",", "0.000012096550749871665`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.004447272328270108`", ",", "0.0000140694950912766`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0015949802092374427`", ",", "6.879347194624145`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0020663791688831368`", ",", "0.000010363035358920741`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0025263627425430243`", ",", "0.00001383901261850145`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.002980153899514032`", ",", "0.000011237370836156173`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0034288425894515723`", ",", "0.00001357933507602589`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0012719952367355111`", ",", "6.485397185983171`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0016575260225889857`", ",", "0.000011543102399689125`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0020344993582559964`", ",", "0.000011582317008138202`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.002407338113284349`", ",", "0.000012140577813160702`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0027748871614344667`", ",", "0.000017763583174174725`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.001053200705520986`", ",", "8.121868856101541`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0013793718558154505`", ",", "0.000011481293059749962`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0016992509829535304`", ",", "0.000011496943366370716`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0020134984492676533`", ",", "0.000016283197637744976`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0023247077771423597`", ",", "0.00001857911541977269`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0008979412364508652`", ",", "8.952065059584744`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0011794184031551289`", ",", "0.000011800714782980262`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0014565578997067646`", ",", "0.000011843020874674342`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0017302431591003226`", ",", "0.000017026191865261457`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0019999380278701573`", ",", "0.00001973526349704607`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0007819476917661355`", ",", "9.511862197151315`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0010305694023022283`", ",", "0.000012499481534310574`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0012741683306497983`", ",", "0.000015594465170288573`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0015159160118755483`", ",", "0.000018559644769845987`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0017546344451009888`", ",", "0.000021596084923695125`"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.921228921907115*^9, 3.921228965612275*^9}, 
   3.921229030957032*^9, 3.921229337269886*^9, 3.921229377300448*^9, 
   3.921229485754816*^9, 3.921229666344779*^9, 3.9212297241472063`*^9, {
   3.92122979639994*^9, 3.921229818010339*^9}, 3.921231023461769*^9, 
   3.921231848791854*^9, 3.921255718004236*^9, 3.921302002079431*^9, 
   3.921302038777487*^9, 3.9223230117331343`*^9, 3.922355105374525*^9, 
   3.923687848792242*^9, 3.923739002710238*^9, 3.923833622474881*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"4eb99414-bf32-4310-be6a-08edd675864a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1NcInv", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
     "csw1aNcInv", ",", " ", "csw1bNcInv", ",", "csw1cNcInv", ",", 
      "csw1dNcInv", ",", 
      RowBox[{"2", "csw1eNcInv"}]}], "}"}], ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921229825470599*^9, 3.921229839315221*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"9157dff2-718b-44d6-aabd-ceb7fbe5e7d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.053906387812316166`"}], ",", 
       "0.000011468276120356293`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.06892401460224923`"}], ",", 
       "0.00001070818282944739`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0838184979439808`"}], ",", "0.00001453453155835461`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09872239800135996`"}], ",", 
       "0.00001647043890162119`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.11367490192214091`"}], ",", 
       "0.00001354329648230517`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0076772287159471465`"}], ",", 
       "9.716560895087815`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.010303468094852237`"}], ",", 
       "6.639415139625492`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.012832284479795932`"}], ",", 
       "0.000013610244439756361`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01531162875700573`"}], ",", 
       "0.000015996024772111317`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.017764549373741126`"}], ",", 
       "0.000011826956821804926`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.00020403293575986178`"}], ",", 
       "7.4794886113779855`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0005035956460205104`"}], ",", 
       "4.632446770579818`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0007665615656528013`"}], ",", 
       "0.000011676883824034402`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0010050844768436998`"}], ",", 
       "0.000017534798778545466`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.001226574076284924`"}], ",", 
       "0.000013374341574719741`"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0010416803405007592`", ",", "6.03915375021837`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.001250069408699754`", ",", "5.26287498915375`*^-6"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.0014697412159186754`", ",", "0.00002460823752568187`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0016998358500814326`", ",", "0.000023335734334674753`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0019324487391844947`", ",", "0.00002410604860585151`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0011527849932147782`", ",", "4.73408415326072`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0014680289235749003`", ",", "0.00001835265291004101`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0017874694791109383`", ",", "0.00001691886136860559`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.002105457756140218`", ",", "0.00001988029758901884`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0024263934517660957`", ",", "0.000020040975646472718`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0010585051366143114`", ",", "0.000014707998701549404`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0013793067505972895`", ",", "0.00001452745320845042`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0016989609281181234`", ",", "0.000015101300097592579`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0020203355338861`", ",", "0.000015719341839673426`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.002339941835799504`", ",", "0.00001689474491016358`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0009431279828880021`", ",", "0.000010207641942762123`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0012442124523744102`", ",", "0.000011304884166853489`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0015426633730765762`", ",", "0.000012887188589171747`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0018400032784074982`", ",", "0.000014341894199985037`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.002141651438921033`", ",", "0.000018400129559029896`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0008425788029233806`", ",", "8.28234226401953`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0011194599631684787`", ",", "0.000011504459479082912`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0013927208856057208`", ",", "0.000014085032609901565`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0016643432795458296`", ",", "0.000015959953887288318`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0019340376985769459`", ",", "0.000017758060758722708`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.000759589909402246`", ",", "8.811390365214931`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0010083212264165378`", ",", "0.000011575490416466875`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0012577413560904208`", ",", "0.000013891371582805212`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.001504850618180363`", ",", "0.000015581331321706062`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0017513973932476168`", ",", "0.0000183457627783861`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0006875722438311367`", ",", "8.454345321273869`*^-6"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0009159615197781995`", ",", "0.000011667039895427103`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0011426048376146566`", ",", "0.000013993053246317936`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0013667337680963662`", ",", "0.00001526953671590615`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.001593365176372527`", ",", "0.00001827206488970672`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0006272497894376922`", ",", "8.51812523722122`*^-6"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.0008373341715597615`", ",", "0.00001210071841500117`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0010446297399416687`", ",", "0.000014233623655525308`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0012520594670949181`", ",", "0.00001683924968167414`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.001465218067611851`", ",", "0.000022380762258395637`"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9212298402297907`*^9, 3.921231024343728*^9, 
  3.9212318496183968`*^9, 3.921255718351493*^9, 3.921302042176804*^9, 
  3.9223230180413094`*^9, 3.9223551073870173`*^9, 3.9236878492638063`*^9, 
  3.923739003478693*^9, 3.9238336263422213`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"edf3fd9c-64e4-4970-9cd0-4ad909dbd8f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"csw1", "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{"myAddResults", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", " ", "csw1Nc"}], ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], " ", "csw1NcInv"}]}], "}"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[167]:=",ExpressionUUID->"8b16bc86-2390-419f-9902-ed82cc7954c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.17891218543002008`", ",", "0.000011777954278868619`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22379288261988872`", ",", "0.000022147022378904783`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2685871123667605`", ",", "0.000025010786873793337`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.31368874571785405`", ",", "0.000023669089265078852`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3591573856455732`", ",", "0.000043651009061998276`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.05726327470540685`", ",", "0.000019983641397770347`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.07159009971713254`", ",", "0.000025435789100833592`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0857420561640686`", ",", "0.000038954547804495186`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.09991693085486517`", ",", "0.00003540809029486097`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.11415223143837068`", ",", "0.00001822830383381079`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.025746201724406732`", ",", "0.00006450796079430909`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.03229074105220838`", ",", "0.000043948622283799285`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.03870643550963797`", ",", "0.000021936724675788014`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.045092459437186386`", ",", "0.00008222822254792261`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.051484251475508766`", ",", "0.00010266629344180338`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.014446200692740642`", ",", "0.00006342657496661014`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.018250638067701795`", ",", "0.00003811793836652684`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.02196606853319315`", ",", "0.00004344016932729764`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.02564518032604399`", ",", "0.00010835608897928759`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.029326216560415917`", ",", "0.00005131588235176849`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.009352218504270106`", ",", "0.000026344033809206022`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.011928627848017148`", ",", "0.00003448948766596759`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.014432007598913837`", ",", "0.0001021586243743617`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.01691558305727203`", ",", "0.00004082816095165559`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.019376824103012575`", ",", "0.00004541070716788068`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.006672157439334258`", ",", "0.000024664306565075405`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008587747089885751`", ",", "0.00003019817432521023`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.010453163142157681`", ",", "0.0000368531958403468`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.012295588468778379`", ",", "0.000036665980980640756`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.014121797596743492`", ",", "0.00004258251919323424`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.005099316622008329`", ",", "0.000020916646209260823`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.006613874990774214`", ",", "0.00003131664991288453`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008093309351987932`", ",", "0.00004173868378959647`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00955379612467793`", ",", "0.000034049390102706064`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.011000411581328395`", ",", "0.00004119712826757472`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.004096845311180993`", ",", "0.00001965108903636131`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.005345731388823116`", ",", "0.000034840992525874326`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.006567738369969896`", ",", "0.00003506271142627417`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00777679543303499`", ",", "0.000036808217875774806`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008969340717162383`", ",", "0.00005361849244012138`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.0034127987530303736`", ",", "0.000024541994963601306`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.004474222642918531`", ",", "0.00003465932501524997`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.005517000067557398`", ",", "0.00003480026572820633`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.006542112220529747`", ",", "0.00004912492288470704`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.007557922462509618`", ",", "0.00005607181201538779`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.002923014457296308`", ",", "0.000027003647757963332`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0038435757160581196`", ",", "0.0000356151126481296`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.004750541978325179`", ",", "0.00003583392892160854`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.005646307399999756`", ",", "0.0000513315440332818`"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"0.006530935809067981`", ",", "0.00005951825023979211`"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.002554926338444304`", ",", "0.00002867650175593305`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.0033708195974266053`", ",", "0.000037714759142971844`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.004170714905263284`", ",", "0.00004702336405341728`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.004965101191324951`", ",", "0.00005596115107073473`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.00575230935784025`", ",", "0.00006521635797338513`"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9212300190510807`*^9, 3.921231025007683*^9, 
  3.921231850325856*^9, 3.9212557185837803`*^9, 3.921302046878051*^9, 
  3.9223230204026318`*^9, 3.922355109577408*^9, 3.9236878494322023`*^9, 
  3.923739003918475*^9, 3.923833628418367*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"690f27ca-bf66-49e5-af91-69bdcd7fcc35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{"trange", ",", "rrange", ",", "0", ",", "csw1Nc"}], "]"}]], "Input",\

 CellChangeTimes->{{3.9212298645943604`*^9, 3.9212298691277637`*^9}, {
  3.9223230336349154`*^9, 3.9223230350698833`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"5d50e441-eb9b-479c-bdd6-cf9c22f9fb73"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"0.1\"\>", "\<\"0.2\"\>", "\
\<\"0.3\"\>"},
    {"\<\"0.6\"\>", "\<\"0\"\>", "\<\"0.065627(4)\"\>", \
"\<\"0.019941(7)\"\>", "\<\"0.00860(3)\"\>", "\<\"0.00470(3)\"\>"},
    {"\<\"0.8\"\>", "\<\"0\"\>", "\<\"0.082256(8)\"\>", \
"\<\"0.025008(9)\"\>", "\<\"0.01082(2)\"\>", "\<\"0.00594(2)\"\>"},
    {"\<\"1.\"\>", "\<\"0\"\>", "\<\"0.098842(9)\"\>", "\<\"0.03001(2)\"\>", \
"\<\"0.012987(8)\"\>", "\<\"0.00716(2)\"\>"},
    {"\<\"1.2\"\>", "\<\"0\"\>", "\<\"0.115532(8)\"\>", "\<\"0.03501(2)\"\>", \
"\<\"0.01514(3)\"\>", "\<\"0.00836(4)\"\>"},
    {"\<\"1.4\"\>", "\<\"0\"\>", "\<\"0.13235(2)\"\>", "\<\"0.040025(6)\"\>", \
"\<\"0.01730(4)\"\>", "\<\"0.00956(2)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.9212298697617903`*^9, 3.921231026087573*^9, 3.921231851765308*^9, 
   3.921255718951033*^9, 3.921302050345031*^9, {3.92232302407148*^9, 
   3.922323037144706*^9}, 3.92235511943607*^9, 3.923687849698617*^9, 
   3.9237390041384773`*^9, 3.92383363221721*^9},
 CellLabel->
  "During evaluation of \
In[168]:=",ExpressionUUID->"31e1f0b3-aee2-41c3-9157-79d93bc1fe9f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.4\"\>", "\<\"0.5\"\>", "\<\"0.6\"\>", "\<\"0.7\"\>", \
"\<\"0.8\"\>"},
    {"\<\"0.002989(9)\"\>", "\<\"0.002106(9)\"\>", "\<\"0.001595(7)\"\>", "\<\
\"0.001272(7)\"\>", "\<\"0.001053(9)\"\>"},
    {"\<\"0.00381(2)\"\>", "\<\"0.002709(1)\"\>", "\<\"0.00207(2)\"\>", \
"\<\"0.00166(2)\"\>", "\<\"0.00138(2)\"\>"},
    {"\<\"0.00461(4)\"\>", "\<\"0.00330(2)\"\>", "\<\"0.00253(2)\"\>", \
"\<\"0.00203(2)\"\>", "\<\"0.00170(2)\"\>"},
    {"\<\"0.00540(2)\"\>", "\<\"0.00387(2)\"\>", "\<\"0.00298(2)\"\>", \
"\<\"0.00241(2)\"\>", "\<\"0.00201(2)\"\>"},
    {"\<\"0.00619(2)\"\>", "\<\"0.00445(2)\"\>", "\<\"0.00343(2)\"\>", \
"\<\"0.00277(2)\"\>", "\<\"0.00232(2)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.9212298697617903`*^9, 3.921231026087573*^9, 3.921231851765308*^9, 
   3.921255718951033*^9, 3.921302050345031*^9, {3.92232302407148*^9, 
   3.922323037144706*^9}, 3.92235511943607*^9, 3.923687849698617*^9, 
   3.9237390041384773`*^9, 3.923833632356553*^9},
 CellLabel->
  "During evaluation of \
In[168]:=",ExpressionUUID->"e6e291ad-ba36-43d2-928f-64541d285693"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.9\"\>", "\<\"1.\"\>"},
    {"\<\"0.000898(9)\"\>", "\<\"0.000782(1)\"\>"},
    {"\<\"0.00118(2)\"\>", "\<\"0.00103(2)\"\>"},
    {"\<\"0.00146(2)\"\>", "\<\"0.00127(2)\"\>"},
    {"\<\"0.00173(2)\"\>", "\<\"0.00152(2)\"\>"},
    {"\<\"0.00200(2)\"\>", "\<\"0.00175(3)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.9212298697617903`*^9, 3.921231026087573*^9, 3.921231851765308*^9, 
   3.921255718951033*^9, 3.921302050345031*^9, {3.92232302407148*^9, 
   3.922323037144706*^9}, 3.92235511943607*^9, 3.923687849698617*^9, 
   3.9237390041384773`*^9, 3.923833632425617*^9},
 CellLabel->
  "During evaluation of \
In[168]:=",ExpressionUUID->"6efcab25-fb3e-4040-a526-43e3305ee985"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{"trange", ",", "rrange", ",", "0", ",", "csw1NcInv"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.921229934761836*^9, 3.92122993740477*^9}, {
  3.922323043272498*^9, 3.922323044691828*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"9096c119-97e2-4bd0-a0d9-7bfaead6158f"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"0.1\"\>", "\<\"0.2\"\>", "\
\<\"0.3\"\>"},
    {"\<\"0.6\"\>", "\<\"0\"\>", "\<\"-0.05391(2)\"\>", \
"\<\"-0.007677(1)\"\>", "\<\"-0.000204(8)\"\>", "\<\"0.001042(7)\"\>"},
    {"\<\"0.8\"\>", "\<\"0\"\>", "\<\"-0.06892(2)\"\>", \
"\<\"-0.010303(7)\"\>", "\<\"-0.000504(5)\"\>", "\<\"0.001250(6)\"\>"},
    {"\<\"1.\"\>", "\<\"0\"\>", "\<\"-0.08382(2)\"\>", "\<\"-0.01283(2)\"\>", \
"\<\"-0.00077(2)\"\>", "\<\"0.00147(3)\"\>"},
    {"\<\"1.2\"\>", "\<\"0\"\>", "\<\"-0.09872(2)\"\>", \
"\<\"-0.01531(2)\"\>", "\<\"-0.00101(2)\"\>", "\<\"0.00170(3)\"\>"},
    {"\<\"1.4\"\>", "\<\"0\"\>", "\<\"-0.11367(2)\"\>", \
"\<\"-0.01776(2)\"\>", "\<\"-0.00123(2)\"\>", "\<\"0.00193(3)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.9212299377993307`*^9, 3.921231027064176*^9, 
  3.9212318530712423`*^9, 3.921255719458222*^9, 3.921302051091714*^9, 
  3.922323046474024*^9, 3.922355125028307*^9, 3.92368784993508*^9, 
  3.9237390048278313`*^9, 3.92383363478267*^9},
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"fcde3d4c-4eea-4b82-9dcc-29ff3f3c67ca"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.4\"\>", "\<\"0.5\"\>", "\<\"0.6\"\>", "\<\"0.7\"\>", \
"\<\"0.8\"\>"},
    {"\<\"0.001153(5)\"\>", "\<\"0.00106(2)\"\>", "\<\"0.00094(2)\"\>", \
"\<\"0.000843(9)\"\>", "\<\"0.000760(9)\"\>"},
    {"\<\"0.00147(2)\"\>", "\<\"0.00138(2)\"\>", "\<\"0.00124(2)\"\>", \
"\<\"0.00112(2)\"\>", "\<\"0.00101(2)\"\>"},
    {"\<\"0.00179(2)\"\>", "\<\"0.00170(2)\"\>", "\<\"0.00154(2)\"\>", \
"\<\"0.00139(2)\"\>", "\<\"0.00126(2)\"\>"},
    {"\<\"0.00211(2)\"\>", "\<\"0.00202(2)\"\>", "\<\"0.00184(2)\"\>", \
"\<\"0.00166(2)\"\>", "\<\"0.00150(2)\"\>"},
    {"\<\"0.00243(3)\"\>", "\<\"0.00234(2)\"\>", "\<\"0.00214(2)\"\>", \
"\<\"0.00193(2)\"\>", "\<\"0.00175(2)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.9212299377993307`*^9, 3.921231027064176*^9, 
  3.9212318530712423`*^9, 3.921255719458222*^9, 3.921302051091714*^9, 
  3.922323046474024*^9, 3.922355125028307*^9, 3.92368784993508*^9, 
  3.9237390048278313`*^9, 3.92383363486854*^9},
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"2b7ba380-01a2-4176-b6a5-1da99e2cd7a4"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.9\"\>", "\<\"1.\"\>"},
    {"\<\"0.000688(9)\"\>", "\<\"0.000627(9)\"\>"},
    {"\<\"0.00092(2)\"\>", "\<\"0.00084(2)\"\>"},
    {"\<\"0.00114(2)\"\>", "\<\"0.00104(2)\"\>"},
    {"\<\"0.00137(2)\"\>", "\<\"0.00125(2)\"\>"},
    {"\<\"0.00159(2)\"\>", "\<\"0.00147(3)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.9212299377993307`*^9, 3.921231027064176*^9, 
  3.9212318530712423`*^9, 3.921255719458222*^9, 3.921302051091714*^9, 
  3.922323046474024*^9, 3.922355125028307*^9, 3.92368784993508*^9, 
  3.9237390048278313`*^9, 3.923833634928108*^9},
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"5c4c5d2a-e13c-4b17-88a8-4ac04d125405"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"myPrintcsw1Diag", "[", 
  RowBox[{"trange", ",", "rrange", ",", "0", ",", "csw1"}], "]"}]], "Input",
 CellChangeTimes->{{3.921229999381441*^9, 3.921230054181596*^9}, {
  3.922323051855468*^9, 3.9223230532728567`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"4ed784da-99ee-408c-8a64-35b08d3d139c"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"r\"\>", "\<\"B2\"\>", "\<\"0.\"\>", "\<\"0.1\"\>", "\<\"0.2\"\>", "\
\<\"0.3\"\>"},
    {"\<\"0.6\"\>", "\<\"0\"\>", "\<\"0.17891(2)\"\>", "\<\"0.05726(2)\"\>", \
"\<\"0.02575(7)\"\>", "\<\"0.01445(7)\"\>"},
    {"\<\"0.8\"\>", "\<\"0\"\>", "\<\"0.22379(3)\"\>", "\<\"0.07159(3)\"\>", \
"\<\"0.03229(5)\"\>", "\<\"0.01825(4)\"\>"},
    {"\<\"1.\"\>", "\<\"0\"\>", "\<\"0.26859(3)\"\>", "\<\"0.08574(4)\"\>", "\
\<\"0.03871(3)\"\>", "\<\"0.02197(5)\"\>"},
    {"\<\"1.2\"\>", "\<\"0\"\>", "\<\"0.31369(3)\"\>", "\<\"0.09992(4)\"\>", \
"\<\"0.04509(9)\"\>", "\<\"0.0256(2)\"\>"},
    {"\<\"1.4\"\>", "\<\"0\"\>", "\<\"0.35916(5)\"\>", "\<\"0.11415(2)\"\>", \
"\<\"0.0515(2)\"\>", "\<\"0.02933(6)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.921230027804007*^9, 3.9212300550437202`*^9}, 
   3.921231028185732*^9, 3.9212318546518593`*^9, 3.921255719656643*^9, 
   3.921302053720355*^9, 3.922323054615122*^9, 3.922355152047387*^9, 
   3.923687850214023*^9, 3.9237390053189583`*^9, 3.9238336381992283`*^9},
 CellLabel->
  "During evaluation of \
In[170]:=",ExpressionUUID->"57339ce7-75fc-48fe-8514-701a606c1c1e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.4\"\>", "\<\"0.5\"\>", "\<\"0.6\"\>", "\<\"0.7\"\>", \
"\<\"0.8\"\>"},
    {"\<\"0.00935(3)\"\>", "\<\"0.00667(3)\"\>", "\<\"0.00510(3)\"\>", \
"\<\"0.00410(2)\"\>", "\<\"0.00341(3)\"\>"},
    {"\<\"0.01193(4)\"\>", "\<\"0.00859(4)\"\>", "\<\"0.00661(4)\"\>", \
"\<\"0.00535(4)\"\>", "\<\"0.00447(4)\"\>"},
    {"\<\"0.0144(2)\"\>", "\<\"0.01045(4)\"\>", "\<\"0.00809(5)\"\>", \
"\<\"0.00657(4)\"\>", "\<\"0.00552(4)\"\>"},
    {"\<\"0.01692(5)\"\>", "\<\"0.01230(4)\"\>", "\<\"0.00955(4)\"\>", \
"\<\"0.00778(4)\"\>", "\<\"0.00654(5)\"\>"},
    {"\<\"0.01938(5)\"\>", "\<\"0.01412(5)\"\>", "\<\"0.01100(5)\"\>", \
"\<\"0.00897(6)\"\>", "\<\"0.00756(6)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.921230027804007*^9, 3.9212300550437202`*^9}, 
   3.921231028185732*^9, 3.9212318546518593`*^9, 3.921255719656643*^9, 
   3.921302053720355*^9, 3.922323054615122*^9, 3.922355152047387*^9, 
   3.923687850214023*^9, 3.9237390053189583`*^9, 3.923833638287528*^9},
 CellLabel->
  "During evaluation of \
In[170]:=",ExpressionUUID->"499d821f-4ba3-4949-8d2f-d8e8456c206b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"0.9\"\>", "\<\"1.\"\>"},
    {"\<\"0.00292(3)\"\>", "\<\"0.00255(3)\"\>"},
    {"\<\"0.00384(4)\"\>", "\<\"0.00337(4)\"\>"},
    {"\<\"0.00475(4)\"\>", "\<\"0.00417(5)\"\>"},
    {"\<\"0.00565(6)\"\>", "\<\"0.00497(6)\"\>"},
    {"\<\"0.00653(6)\"\>", "\<\"0.00575(7)\"\>"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.921230027804007*^9, 3.9212300550437202`*^9}, 
   3.921231028185732*^9, 3.9212318546518593`*^9, 3.921255719656643*^9, 
   3.921302053720355*^9, 3.922323054615122*^9, 3.922355152047387*^9, 
   3.923687850214023*^9, 3.9237390053189583`*^9, 3.923833638342338*^9},
 CellLabel->
  "During evaluation of \
In[170]:=",ExpressionUUID->"761e6222-e9fa-46d3-97bf-e0bf47c15bc5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Prepend", "[", 
      RowBox[{"csw1Nc", ",", "rrange"}], "]"}], "]"}], ",", "trange"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<csw1_data/csw1_sum_nc_flow_\>\"", "<>", "glue", "<>", 
    "\"\<.txt\>\""}], ",", "%", ",", "\"\<PythonExpression\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.922323153186953*^9, 3.9223231649878693`*^9}, {
  3.922325901338129*^9, 3.922325903423912*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"d2ba8aa1-c6cd-4bcd-9c04-888edd40b512"],

Cell[BoxData["\<\"csw1_data/csw1_sum_nc_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.9223231786175537`*^9, 3.922325908124288*^9, 
  3.922355179856995*^9, 3.923687850643322*^9, 3.923739005890909*^9, 
  3.923833650365967*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"f38bd3e3-6f1f-4d5d-b8cd-b6abcc5fbbce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Prepend", "[", 
      RowBox[{"csw1NcInv", ",", "rrange"}], "]"}], "]"}], ",", "trange"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<csw1_data/csw1_sum_ncinv_flow_\>\"", "<>", "glue", "<>", 
    "\"\<.txt\>\""}], ",", "%", ",", "\"\<PythonExpression\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.922323158034149*^9, 3.9223231698033237`*^9}, {
  3.9223259105277357`*^9, 3.922325918781568*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"13874f01-60c8-4eff-8e26-7ce1c8b512c0"],

Cell[BoxData["\<\"csw1_data/csw1_sum_ncinv_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.922323180959776*^9, 3.922325920805458*^9, 
  3.922355182243437*^9, 3.923687851007913*^9, 3.923739006284913*^9, 
  3.9238336528003387`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"2046780d-d05f-4659-8d3b-a82cfad439e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"Prepend", "[", 
      RowBox[{"csw1", ",", "rrange"}], "]"}], "]"}], ",", "trange"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<csw1_data/csw1_sum_flow_\>\"", "<>", "glue", "<>", "\"\<.txt\>\""}], 
   ",", "%", ",", "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.92232313514289*^9, 3.922323142073193*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"93977bf0-7086-4dad-ba47-4476472a2a99"],

Cell[BoxData["\<\"csw1_data/csw1_sum_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.922323183869998*^9, 3.922355184564741*^9, 
  3.923687851261142*^9, 3.9237390065818644`*^9, 3.9238336546748753`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"03e608cf-b1c9-4c3f-90d7-355d55e70d83"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "Title",ExpressionUUID->"398f619e-acad-458f-b06c-80e299eb129e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Timing", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "tstart"}], ")"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "/", "60"}], "\[IndentingNewLine]", 
   RowBox[{"%", "/", "60"}]}]}]], "Input",
 CellChangeTimes->{{3.898502799581622*^9, 3.8985028243465233`*^9}, {
  3.898504692419396*^9, 3.89850469702525*^9}, {3.898504750743947*^9, 
  3.89850475317564*^9}, {3.898962091595182*^9, 3.898962102058029*^9}, {
  3.898962285486683*^9, 3.898962297913389*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"ce1d5aba-333c-40dd-be57-911231d525ce"],

Cell[BoxData["29997.659926`10.92863237085351"], "Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898965967639779*^9, 3.898997717060557*^9, 
   3.899002553449383*^9, 3.899032132462399*^9, 3.8990357218433857`*^9, 
   3.89904363802763*^9, 3.9182933412166986`*^9, 3.91839551078046*^9, 
   3.918895468735558*^9, 3.9236878514993362`*^9, 3.923739006829822*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"44ab31e9-4ef5-4b3d-af5e-296bc1d2749d"],

Cell[BoxData["499.9609987666666666667`10.92863237085351"], "Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898965967639779*^9, 3.898997717060557*^9, 
   3.899002553449383*^9, 3.899032132462399*^9, 3.8990357218433857`*^9, 
   3.89904363802763*^9, 3.9182933412166986`*^9, 3.91839551078046*^9, 
   3.918895468735558*^9, 3.9236878514993362`*^9, 3.923739007109564*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"93fee138-59b3-4f39-b34e-2bb9fae80b40"],

Cell[BoxData["8.33268331277777777777790215359606425712`10.92863237085351"], \
"Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898965967639779*^9, 3.898997717060557*^9, 
   3.899002553449383*^9, 3.899032132462399*^9, 3.8990357218433857`*^9, 
   3.89904363802763*^9, 3.9182933412166986`*^9, 3.91839551078046*^9, 
   3.918895468735558*^9, 3.9236878514993362`*^9, 3.9237390071682053`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"b248e74b-06ed-4d8c-8afa-7160d764bf2d"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{1145, 1009},
WindowMargins->{{172, Automatic}, {Automatic, 102}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0f3776eb-b647-45c5-b980-1f7b9cb95d23"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 846, 17, 99, "Title",ExpressionUUID->"87e33e2e-a275-47b6-99d3-9c6e5340a784"],
Cell[1429, 41, 185, 4, 30, "Input",ExpressionUUID->"e02e0c3b-5ef0-42d2-a28a-bd32cccf4bd6"],
Cell[1617, 47, 405, 8, 30, "Input",ExpressionUUID->"64e39c34-d8f2-4101-bd09-317bb62aa0e4"],
Cell[2025, 57, 436, 8, 30, "Input",ExpressionUUID->"c581f5d7-5f63-4342-ade2-f782894e4afc"],
Cell[CellGroupData[{
Cell[2486, 69, 158, 3, 67, "Section",ExpressionUUID->"39dce595-0b6b-42f4-afc4-c6147316b84e"],
Cell[CellGroupData[{
Cell[2669, 76, 158, 3, 54, "Subsection",ExpressionUUID->"66fb2e85-6348-441e-b3a6-4a17cc48f7ea"],
Cell[2830, 81, 599, 12, 52, "Input",ExpressionUUID->"0ac28433-41ac-4844-a93a-9b62e0bfa74f"],
Cell[3432, 95, 794, 17, 94, "Input",ExpressionUUID->"9165d69a-6771-417d-9867-312f876aa11f"],
Cell[4229, 114, 356, 9, 30, "Input",ExpressionUUID->"e606db69-f078-45ed-8e86-c66426580a91"],
Cell[4588, 125, 967, 21, 94, "Input",ExpressionUUID->"5d5facd9-ce4d-40b5-b648-55fa91c20852"],
Cell[5558, 148, 336, 9, 30, "Input",ExpressionUUID->"582a16d2-1a4a-48df-af25-04d28f6ec0ed"],
Cell[5897, 159, 1105, 24, 94, "Input",ExpressionUUID->"e1e07a0e-65cc-47d9-8473-c9f85ec17f25"],
Cell[7005, 185, 1105, 28, 94, "Input",ExpressionUUID->"5eee2595-7d6f-4903-8817-637bf1803579"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8147, 218, 161, 3, 54, "Subsection",ExpressionUUID->"a7080996-fc94-4e98-bbbe-8e9c05af84db"],
Cell[CellGroupData[{
Cell[8333, 225, 211, 4, 45, "Subsubsection",ExpressionUUID->"a7147f5a-352c-4f91-8b85-e7a1ef2a6c22"],
Cell[8547, 231, 542, 12, 52, "Input",ExpressionUUID->"b27d3657-cc0a-41cd-92b8-0a9230d6a44f"],
Cell[9092, 245, 744, 16, 52, "Input",ExpressionUUID->"15c4c76c-d40b-4625-957f-5c5d34947e0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9873, 266, 208, 4, 45, "Subsubsection",ExpressionUUID->"e4f9fe13-9980-4da6-a0ab-807e0183a60d"],
Cell[10084, 272, 533, 13, 52, "Input",ExpressionUUID->"7a90c39a-336b-4bee-8d02-98caa76ac739"],
Cell[10620, 287, 238, 4, 30, "Input",ExpressionUUID->"a7dd17dc-2903-4570-ae5e-ef5d7e970c21"],
Cell[10861, 293, 889, 14, 94, "Input",ExpressionUUID->"26dc5a78-1078-45d6-a030-ed459da5eef8"],
Cell[11753, 309, 507, 13, 30, "Input",ExpressionUUID->"cec1ce98-42f3-4c4b-bd34-72f8fdf8eabe"],
Cell[12263, 324, 1201, 26, 30, "Input",ExpressionUUID->"caac0226-8aa9-4c84-a745-4f2c6581ffba"],
Cell[13467, 352, 235, 4, 30, "Input",ExpressionUUID->"a192ec0e-92ec-4625-ad42-4d1343704cf5"],
Cell[13705, 358, 1072, 17, 94, "Input",ExpressionUUID->"bd1a93ca-2db9-4119-9cf1-ffb497cd9390"],
Cell[14780, 377, 588, 14, 30, "Input",ExpressionUUID->"733462c5-6f67-442f-9d4e-418e996a7063"],
Cell[15371, 393, 3275, 65, 73, "Input",ExpressionUUID->"0c480dc1-deb1-4494-b304-a57ac5409c50"],
Cell[18649, 460, 262, 5, 30, "Input",ExpressionUUID->"665fa9b3-b562-440d-8e5b-fd10ca9694fd"],
Cell[18914, 467, 1452, 21, 94, "Input",ExpressionUUID->"d896182a-a414-4647-8c69-e42920ead475"],
Cell[20369, 490, 4433, 111, 199, "Input",ExpressionUUID->"8eba247f-c6ac-4d32-92c2-c3c285371702"],
Cell[24805, 603, 664, 16, 30, "Input",ExpressionUUID->"721694a1-c6c5-4673-9022-df28982e667f"],
Cell[25472, 621, 5150, 145, 283, "Input",ExpressionUUID->"e3778869-141f-4ab6-bb2a-f1388d1bfc00"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30683, 773, 360, 5, 67, "Section",ExpressionUUID->"90fd4921-d02b-4dc9-afe3-0ffa023345db"],
Cell[CellGroupData[{
Cell[31068, 782, 433, 6, 54, "Subsection",ExpressionUUID->"9ff24c5e-41dc-40ff-9af3-d45c2ab3f668"],
Cell[31504, 790, 1493, 38, 52, "Input",ExpressionUUID->"4b04c624-a67b-4dda-a7fc-4b35877438b2"],
Cell[33000, 830, 468, 11, 30, "Input",ExpressionUUID->"9d7b148d-cfe2-4c6b-8074-8d13d6cf4d34"],
Cell[33471, 843, 362, 9, 30, "Input",ExpressionUUID->"99837b97-1546-4707-9fea-c161eb8fbeb6"],
Cell[33836, 854, 496, 12, 30, "Input",ExpressionUUID->"90030af3-3ea5-4a5c-bb0e-5b9b71603d92"],
Cell[34335, 868, 337, 7, 30, "Input",ExpressionUUID->"d6db2825-e3b3-4ab3-9916-ca11d8c9bfaf"],
Cell[34675, 877, 456, 10, 52, "Input",ExpressionUUID->"a87bdcdd-4709-45dd-ad31-4a806e80202f"],
Cell[35134, 889, 853, 23, 52, "Input",ExpressionUUID->"468b6ec4-a938-4f79-91d5-e09806711b6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36024, 917, 481, 7, 54, "Subsection",ExpressionUUID->"0d40228a-85bc-403e-b35b-a619253dff92"],
Cell[36508, 926, 2168, 52, 94, "Input",ExpressionUUID->"eb196423-c313-4980-83fc-172d3a459b2f"],
Cell[38679, 980, 362, 9, 30, "Input",ExpressionUUID->"e9fe4008-0fb5-458c-8ca1-e17b699c76e7"],
Cell[39044, 991, 364, 9, 30, "Input",ExpressionUUID->"84f7eaeb-b0e0-46e5-b80f-c19ef6023672"],
Cell[39411, 1002, 550, 13, 30, "Input",ExpressionUUID->"2971aa1f-616d-459b-922b-dc313ff411e7"],
Cell[39964, 1017, 364, 7, 30, "Input",ExpressionUUID->"f2c31b31-8e68-4f04-a977-e3ed6f24df8a"],
Cell[40331, 1026, 354, 8, 52, "Input",ExpressionUUID->"271ea49e-8300-4c74-af68-f4d1a14fb005"],
Cell[40688, 1036, 1284, 30, 52, "Input",ExpressionUUID->"05cef83f-d3a4-45f5-8068-6b4faef71088"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42009, 1071, 580, 8, 54, "Subsection",ExpressionUUID->"4a36d4c7-fbb5-4a41-ae6a-c90d7e338c99"],
Cell[42592, 1081, 2215, 50, 94, "Input",ExpressionUUID->"545697a4-adb1-4d48-9bef-cbd03c3896a8"],
Cell[CellGroupData[{
Cell[44832, 1135, 364, 9, 30, "Input",ExpressionUUID->"49c7639d-906d-43cd-a36b-a78b2ba9bf02"],
Cell[45199, 1146, 206, 4, 34, "Output",ExpressionUUID->"6a72a761-3b96-4c57-9ea4-0011d18f81a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45442, 1155, 362, 9, 30, "Input",ExpressionUUID->"8ef6e6ce-fc13-415a-a625-7ffa8879579b"],
Cell[45807, 1166, 208, 4, 34, "Output",ExpressionUUID->"9feb3a0e-69d7-46ed-bd0c-cff947c94d23"]
}, Open  ]],
Cell[46030, 1173, 545, 13, 30, "Input",ExpressionUUID->"c919154f-49c2-4b41-9c2c-3dd50ceb0bdb"],
Cell[46578, 1188, 360, 7, 30, "Input",ExpressionUUID->"8a3c19de-27bd-40a1-b244-c370cea703d6"],
Cell[46941, 1197, 354, 8, 52, "Input",ExpressionUUID->"56c8c4d8-4b6f-43af-878f-ed12739cc817"],
Cell[47298, 1207, 1379, 32, 52, "Input",ExpressionUUID->"e2d3800c-6399-4c41-a650-164d95531de6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48714, 1244, 581, 8, 54, "Subsection",ExpressionUUID->"063256ed-7d97-4094-9eaf-1758c25b94b7"],
Cell[49298, 1254, 12034, 306, 346, "Input",ExpressionUUID->"d07d59e9-c67f-4688-ba98-e189df71dd7b"],
Cell[CellGroupData[{
Cell[61357, 1564, 4404, 112, 346, "Input",ExpressionUUID->"671c437f-1bb5-46c4-b109-d157eaa9b767"],
Cell[65764, 1678, 210, 5, 34, "Output",ExpressionUUID->"1080def1-01b8-4c95-8191-5d4e6dab7e30"],
Cell[65977, 1685, 210, 5, 34, "Output",ExpressionUUID->"095ff3f4-54c6-4f2e-b425-97ede52cce37"],
Cell[66190, 1692, 210, 5, 34, "Output",ExpressionUUID->"294baaff-48ca-42bb-9b94-f3f3f4ae9cd9"],
Cell[66403, 1699, 209, 5, 34, "Output",ExpressionUUID->"5c327953-eaa1-4cf0-b5ed-c4e0267691c1"],
Cell[66615, 1706, 207, 5, 34, "Output",ExpressionUUID->"cea1429a-cc59-4c36-b4ae-57966625f670"],
Cell[66825, 1713, 210, 5, 34, "Output",ExpressionUUID->"26c548bc-0890-4b04-9b4f-089516fa2322"],
Cell[67038, 1720, 211, 5, 34, "Output",ExpressionUUID->"27ccb313-af78-426a-9beb-87ae21ffc981"],
Cell[67252, 1727, 209, 5, 34, "Output",ExpressionUUID->"347ce0fd-fd2f-4925-957e-c92b9e567977"],
Cell[67464, 1734, 209, 5, 34, "Output",ExpressionUUID->"39297b05-227d-441c-879e-f2f2edb39d60"],
Cell[67676, 1741, 211, 5, 34, "Output",ExpressionUUID->"727faa65-8fd8-489c-95cb-c5eaa6ae1389"],
Cell[67890, 1748, 211, 5, 34, "Output",ExpressionUUID->"0f013d3c-79c6-4631-bea2-3e4a998840bd"],
Cell[68104, 1755, 211, 5, 34, "Output",ExpressionUUID->"37403c8b-ed68-4148-ab9d-f549a7c2b63b"],
Cell[68318, 1762, 211, 5, 34, "Output",ExpressionUUID->"70975e39-1a85-4e84-bccd-9876e627359a"],
Cell[68532, 1769, 210, 5, 34, "Output",ExpressionUUID->"93e8648d-8272-4ba1-9e8f-f8e353edfcdf"],
Cell[68745, 1776, 213, 5, 34, "Output",ExpressionUUID->"6eacf529-0dc9-43d2-acfa-fcf0297517d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68995, 1786, 3583, 100, 325, "Input",ExpressionUUID->"e0cb2be1-8c81-43f0-8dd1-4e7f7eccbc26"],
Cell[72581, 1888, 210, 5, 34, "Output",ExpressionUUID->"544334cf-4567-4cd8-bbc1-571ba8976d89"],
Cell[72794, 1895, 210, 5, 34, "Output",ExpressionUUID->"51e6c9f6-5c34-4ee3-adfc-1cacc4f75868"],
Cell[73007, 1902, 210, 5, 34, "Output",ExpressionUUID->"75da4f4a-75ac-48c8-b4e6-82fbc2a527a1"],
Cell[73220, 1909, 209, 5, 34, "Output",ExpressionUUID->"1107b107-8ffa-45b1-95be-8d3437281195"],
Cell[73432, 1916, 212, 5, 34, "Output",ExpressionUUID->"152540dc-6ca6-4cf6-bf8c-8f28acb12e56"],
Cell[73647, 1923, 210, 5, 34, "Output",ExpressionUUID->"b2ac0adf-462e-4637-a52f-422a2c3b3b46"],
Cell[73860, 1930, 210, 5, 34, "Output",ExpressionUUID->"e773b69c-8386-42d8-a5f8-da079f670d58"],
Cell[74073, 1937, 211, 5, 34, "Output",ExpressionUUID->"a6cdbcb3-ab2b-42f0-8980-505fb4cade6f"],
Cell[74287, 1944, 212, 5, 34, "Output",ExpressionUUID->"f6ee3bc9-c4ae-4fef-857d-32d48fab2580"],
Cell[74502, 1951, 211, 5, 34, "Output",ExpressionUUID->"95a72784-ab31-4864-aee8-5fde007be7d3"],
Cell[74716, 1958, 211, 5, 34, "Output",ExpressionUUID->"fc7eeeed-c657-4a49-b5da-ee96db2a44db"],
Cell[74930, 1965, 211, 5, 34, "Output",ExpressionUUID->"dfb31698-900a-4279-9d9f-e7ca4fc02d8b"],
Cell[75144, 1972, 213, 5, 34, "Output",ExpressionUUID->"a4be7aa8-ae53-45d3-b6be-79b06b2f0e14"],
Cell[75360, 1979, 211, 5, 34, "Output",ExpressionUUID->"29e710cc-beb6-4172-be31-0b57685ce7fb"],
Cell[75574, 1986, 211, 5, 34, "Output",ExpressionUUID->"cdd725f7-1493-4022-9a87-1f1134bafcf4"]
}, Open  ]],
Cell[75800, 1994, 1121, 23, 94, "Input",ExpressionUUID->"ba39c612-75ed-4916-9d2e-a29100c0d5e6"],
Cell[76924, 2019, 387, 8, 30, "Input",ExpressionUUID->"8b783134-3ff8-4a8b-96b8-c96771744404"],
Cell[77314, 2029, 1147, 28, 73, "Input",ExpressionUUID->"0cbad9ec-c184-42d2-946f-80272dc647a6"],
Cell[78464, 2059, 1149, 28, 73, "Input",ExpressionUUID->"a269ee0c-2ba8-4d6a-9040-d78bfc58f14c"],
Cell[79616, 2089, 1312, 39, 73, "Input",ExpressionUUID->"a866d927-f1ff-4c14-b5b4-381892cbe777"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80965, 2133, 634, 9, 54, "Subsection",ExpressionUUID->"01c89026-87aa-405e-b6e6-9eec23d85c6b"],
Cell[81602, 2144, 2601, 63, 73, "Input",ExpressionUUID->"ad11586e-77c6-4be7-9adc-6e633cda6b5b"],
Cell[CellGroupData[{
Cell[84228, 2211, 366, 9, 30, "Input",ExpressionUUID->"99f19182-0c48-4b78-84e6-ab56293bfa6a"],
Cell[84597, 2222, 207, 4, 34, "Output",ExpressionUUID->"23338b06-cc11-4851-952a-f9d37c1229c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84841, 2231, 366, 9, 30, "Input",ExpressionUUID->"6d65413c-fc8b-4675-9267-e6cd43dc66db"],
Cell[85210, 2242, 209, 4, 34, "Output",ExpressionUUID->"6c7dbf05-9fb7-403b-b3d0-3b8165646609"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85456, 2251, 366, 9, 30, "Input",ExpressionUUID->"323b16c8-af1f-4d10-b9d2-912945eb1d7b"],
Cell[85825, 2262, 207, 4, 34, "Output",ExpressionUUID->"3c84e68c-56b6-4646-9dda-a08428be6a7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86069, 2271, 417, 10, 30, "Input",ExpressionUUID->"9d2ec602-2100-4df0-9dbb-a1c6a90aa247"],
Cell[86489, 2283, 207, 4, 34, "Output",ExpressionUUID->"7b729352-be8a-4550-b445-ac1d5da780b2"]
}, Open  ]],
Cell[86711, 2290, 580, 14, 30, "Input",ExpressionUUID->"3025fac6-0c0b-4455-ac4e-7778680a9346"],
Cell[87294, 2306, 410, 8, 30, "Input",ExpressionUUID->"6d34967d-8b4f-4aa5-a091-44ac7d4cfc63"],
Cell[87707, 2316, 619, 15, 94, "Input",ExpressionUUID->"66a07231-534c-4f7b-a35f-1279fb73458e"],
Cell[88329, 2333, 1888, 43, 52, "Input",ExpressionUUID->"6d2daec6-93dc-4bec-a601-214d26f2da63"],
Cell[90220, 2378, 218, 4, 30, "Input",ExpressionUUID->"6965ea05-00ee-42a1-b815-e58d0127df75"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90487, 2388, 272, 4, 67, "Section",ExpressionUUID->"6b6b1cc6-d7a5-4252-84f9-736dcafa4f35"],
Cell[90762, 2394, 216, 4, 30, "Input",ExpressionUUID->"d4afdc90-ade1-42cc-a84d-551d718ee697"],
Cell[CellGroupData[{
Cell[91003, 2402, 248, 4, 54, "Subsection",ExpressionUUID->"3f3f332d-9a1f-4546-a2bf-c32f65ae79df"],
Cell[CellGroupData[{
Cell[91276, 2410, 1265, 31, 52, "Input",ExpressionUUID->"264b194e-e47d-4566-9607-b80f9b75dd87"],
Cell[92544, 2443, 4790, 143, 140, "Output",ExpressionUUID->"9ad32a37-bd22-4ee7-8d56-ce5b7d40b7d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97371, 2591, 1049, 28, 52, "Input",ExpressionUUID->"cd66c29f-e98d-4f35-90b4-84cdcc11a8dd"],
Cell[98423, 2621, 7305, 195, 336, "Output",ExpressionUUID->"ac77d903-2dc1-453c-8747-0dbe31184760"]
}, Open  ]],
Cell[105743, 2819, 527, 12, 30, "Input",ExpressionUUID->"0a1569d9-c1b4-4724-ad41-50932904b1c3"],
Cell[106273, 2833, 317, 8, 30, "Input",ExpressionUUID->"6ceca2ab-cda0-4ec6-9bfc-75627d562a00"],
Cell[CellGroupData[{
Cell[106615, 2845, 889, 19, 30, "Input",ExpressionUUID->"7e6a1029-c87e-49e6-89b4-a4e2212407f1"],
Cell[107507, 2866, 7147, 199, 359, "Output",ExpressionUUID->"216294d6-8e83-4f55-838f-71e97c2b7e59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114691, 3070, 427, 8, 30, "Input",ExpressionUUID->"be3ad7dc-5a68-44ad-abcc-f091d726d09e"],
Cell[CellGroupData[{
Cell[115143, 3082, 1527, 31, 108, "Print",ExpressionUUID->"31f59091-0b58-4d3f-8624-e9c5b1817f78"],
Cell[116673, 3115, 1475, 31, 108, "Print",ExpressionUUID->"5b9f4a09-d633-43b5-9dd5-786d53c84bc2"],
Cell[118151, 3148, 1072, 25, 108, "Print",ExpressionUUID->"796da402-bcc1-48d1-a885-14f97916d6e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119272, 3179, 696, 16, 52, "Input",ExpressionUUID->"d13de7b4-4414-4a0a-bb5c-fd0785f752d9"],
Cell[119971, 3197, 432, 6, 34, "Output",ExpressionUUID->"07a70634-b2c0-4fe7-823f-447ae0f10642"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120452, 3209, 294, 4, 54, "Subsection",ExpressionUUID->"ae9e59c6-fcf2-4ad7-9686-0a099d407749"],
Cell[CellGroupData[{
Cell[120771, 3217, 1221, 32, 52, "Input",ExpressionUUID->"2fdc4e01-5ba5-4ba6-b2b9-9b07d5586b58"],
Cell[121995, 3251, 7418, 198, 334, "Output",ExpressionUUID->"b4028ed3-d662-4f1b-b457-3e82e1d72a91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129450, 3454, 1152, 30, 52, "Input",ExpressionUUID->"4986062d-4bbb-4694-a530-2b8621059f4a"],
Cell[130605, 3486, 4647, 142, 140, "Output",ExpressionUUID->"3570de18-30c3-4111-9b75-a981030ac2d6"]
}, Open  ]],
Cell[135267, 3631, 583, 14, 30, "Input",ExpressionUUID->"0b32da3f-67e6-4d75-aaf4-30f688de2165"],
Cell[135853, 3647, 365, 9, 30, "Input",ExpressionUUID->"94bba875-b6e7-4acd-b504-2a7275a3565f"],
Cell[CellGroupData[{
Cell[136243, 3660, 889, 19, 30, "Input",ExpressionUUID->"37c1fa3c-95c8-4b0b-9ea1-0881d373628f"],
Cell[137135, 3681, 7070, 198, 297, "Output",ExpressionUUID->"7fbe531f-5762-41b1-834d-92ad63cc9912"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144242, 3884, 355, 7, 30, "Input",ExpressionUUID->"c6786e13-8c6f-47c6-b83d-ebfabb0aad28"],
Cell[CellGroupData[{
Cell[144622, 3895, 1480, 31, 108, "Print",ExpressionUUID->"def77557-5d49-4825-b7e8-cb96d8c850a4"],
Cell[146105, 3928, 1412, 31, 108, "Print",ExpressionUUID->"db14957f-6021-4aad-ad8b-371257248cc7"],
Cell[147520, 3961, 1057, 26, 108, "Print",ExpressionUUID->"364afe74-ab10-4b6d-8ff6-b703a30e965c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148626, 3993, 700, 17, 52, "Input",ExpressionUUID->"698a2906-8b27-4534-a4e8-97d1f0f5469b"],
Cell[149329, 4012, 380, 6, 34, "Output",ExpressionUUID->"4fa7cddf-8538-4604-8d67-55a8e80d7933"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[149758, 4024, 296, 4, 54, "Subsection",ExpressionUUID->"c6b2a835-378a-4318-b884-790cc57f0021"],
Cell[CellGroupData[{
Cell[150079, 4032, 1343, 32, 52, "Input",ExpressionUUID->"df707bdb-a437-4f25-bf52-b98a6aaea19f"],
Cell[151425, 4066, 8979, 255, 382, "Output",ExpressionUUID->"94ec644a-ae82-4930-b4e0-beb6db8dae6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160441, 4326, 1100, 29, 52, "Input",ExpressionUUID->"151ac640-d03e-466f-9f05-811859b5b505"],
Cell[161544, 4357, 4758, 143, 140, "Output",ExpressionUUID->"204867f4-4d84-4114-b4c4-2333a81c7e9c"]
}, Open  ]],
Cell[166317, 4503, 575, 13, 30, "Input",ExpressionUUID->"da71b45f-6912-4ce8-a03e-a4f1e92895d6"],
Cell[166895, 4518, 338, 8, 30, "Input",ExpressionUUID->"fab73d86-ab6a-414a-a31f-badb04d7ac4f"],
Cell[CellGroupData[{
Cell[167258, 4530, 887, 18, 30, "Input",ExpressionUUID->"ea828756-2f3c-4d86-80ee-99cd18e9f741"],
Cell[168148, 4550, 8415, 252, 351, "Output",ExpressionUUID->"8d43bc21-853c-4699-9afa-6dc9899d5f8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176600, 4807, 401, 7, 30, "Input",ExpressionUUID->"52d509a6-9f9a-44cd-a270-ab1040bb991f"],
Cell[CellGroupData[{
Cell[177026, 4818, 1509, 31, 108, "Print",ExpressionUUID->"069cfa35-7ad0-4033-831f-9d05e68497c0"],
Cell[178538, 4851, 1457, 31, 108, "Print",ExpressionUUID->"8ee29397-dfab-4c4c-8056-46502552e8ee"],
Cell[179998, 4884, 1048, 25, 108, "Print",ExpressionUUID->"414ea426-cb7d-4583-abf7-03abb0a23dcb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[181095, 4915, 746, 17, 52, "Input",ExpressionUUID->"3f8c88da-b73e-443c-ad1c-3cde6115bfe8"],
Cell[181844, 4934, 417, 5, 34, "Output",ExpressionUUID->"4d7e0411-128a-4c08-a3b9-86ec286ac6e2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[182310, 4945, 347, 5, 54, "Subsection",ExpressionUUID->"0053c970-66fd-4eb9-b4b8-cc138dee27e1"],
Cell[182660, 4952, 1210, 27, 52, "Input",ExpressionUUID->"22f7a3ab-032a-4c73-b46a-c620c53a7970"],
Cell[183873, 4981, 1291, 30, 73, "Input",ExpressionUUID->"7b3e0aed-4077-4043-b601-c26aaf466326"],
Cell[CellGroupData[{
Cell[185189, 5015, 996, 24, 52, "Input",ExpressionUUID->"5f073ced-3500-4b9f-9641-14f86e7c6bc2"],
Cell[186188, 5041, 8768, 253, 382, "Output",ExpressionUUID->"22e10fd0-7581-4db9-aea4-e62a8b748af3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194993, 5299, 1241, 28, 52, "Input",ExpressionUUID->"549ed361-2ff3-4cc2-b016-db40643fb004"],
Cell[196237, 5329, 4961, 147, 140, "Output",ExpressionUUID->"121a4008-f60b-40e7-a925-565e2728303a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201235, 5481, 1042, 25, 52, "Input",ExpressionUUID->"0fc4edb4-aa3d-4550-832b-f6f5e36ad5f2"],
Cell[202280, 5508, 7214, 192, 359, "Output",ExpressionUUID->"0926a360-8bf2-49e0-993b-b0e508ed6e49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209531, 5705, 1039, 25, 52, "Input",ExpressionUUID->"483b7a96-2324-440c-a945-437c933ec654"],
Cell[210573, 5732, 8511, 243, 359, "Output",ExpressionUUID->"d89c6b25-2ece-4a64-8f02-a38fe9140bb3"]
}, Open  ]],
Cell[219099, 5978, 1560, 35, 73, "Input",ExpressionUUID->"ebcba754-a33a-435e-a4de-2a0bdf1fe0f5"],
Cell[CellGroupData[{
Cell[220684, 6017, 1141, 26, 52, "Input",ExpressionUUID->"3fbf7060-e3da-40f4-8df7-a0c88b910261"],
Cell[221828, 6045, 4742, 143, 140, "Output",ExpressionUUID->"0fc42fda-3b22-4aca-8823-63e8b8223081"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226607, 6193, 1387, 32, 73, "Input",ExpressionUUID->"719be0de-f1d8-4d51-84bf-b7945ba6336d"],
Cell[227997, 6227, 1998, 61, 83, "Output",ExpressionUUID->"aa828d4b-5593-4a02-a841-1075f5ce3ed6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230032, 6293, 1538, 32, 30, "Input",ExpressionUUID->"139ee5b7-3c11-4c31-91f5-8479c424a34a"],
Cell[231573, 6327, 1140, 27, 37, "Output",ExpressionUUID->"d5762b46-841b-400e-a947-7cf7a6b8616a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232750, 6359, 1193, 27, 30, "Input",ExpressionUUID->"6917d996-c05b-44c5-b08b-d1cb628c1c1b"],
Cell[233946, 6388, 899, 23, 37, "Output",ExpressionUUID->"023b2172-13f9-4d15-a182-7dfba8e85402"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234882, 6416, 1196, 27, 30, "Input",ExpressionUUID->"b12dbfb5-161e-4e23-9836-80dc8098cde1"],
Cell[236081, 6445, 815, 21, 37, "Output",ExpressionUUID->"4b5a46a6-9883-4e54-902e-d42159bc8627"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236933, 6471, 1472, 31, 30, "Input",ExpressionUUID->"81f38f67-9e6d-41f9-a933-ac1febe24805"],
Cell[238408, 6504, 1046, 26, 37, "Output",ExpressionUUID->"031dd187-fb26-4590-b538-47743da64fc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239491, 6535, 1245, 28, 30, "Input",ExpressionUUID->"b08c1e01-f5a9-48c6-bee4-fc9564292784"],
Cell[240739, 6565, 795, 21, 37, "Output",ExpressionUUID->"f7152270-751f-4bec-8ce9-f3ed4a9911ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241571, 6591, 1294, 29, 30, "Input",ExpressionUUID->"16021fb2-87d1-4f10-966b-d0054787bedd"],
Cell[242868, 6622, 682, 19, 37, "Output",ExpressionUUID->"78a4422e-db68-4cc3-a6ba-51c1c8c79fa8"]
}, Open  ]],
Cell[243565, 6644, 841, 18, 52, "Input",ExpressionUUID->"88711289-cfe1-4b9f-990b-dd6f1af95f03"],
Cell[244409, 6664, 343, 9, 30, "Input",ExpressionUUID->"a4038cdd-2363-4fdd-bf9a-bf9a7f79046a"],
Cell[CellGroupData[{
Cell[244777, 6677, 1074, 36, 73, "Input",ExpressionUUID->"ad9a35be-3e58-4464-9129-92a5ef5d8c6a"],
Cell[245854, 6715, 481, 13, 50, "Output",ExpressionUUID->"744f5a60-53d1-4bfe-a406-5c6ba3a815db"],
Cell[246338, 6730, 479, 13, 50, "Output",ExpressionUUID->"c5f5c182-de77-4008-bccb-22d1f87a0a05"],
Cell[246820, 6745, 367, 9, 50, "Output",ExpressionUUID->"ae9d6dd1-3a47-4a72-9cf6-4695933481f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247224, 6759, 977, 25, 30, "Input",ExpressionUUID->"1d910ab0-3e0e-45a0-8e0d-4a7d88fe00d7"],
Cell[248204, 6786, 6872, 195, 359, "Output",ExpressionUUID->"0f9081d0-3bd6-44b7-94eb-4c4b72edc831"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255113, 6986, 1590, 47, 52, "Input",ExpressionUUID->"278aeaa0-c82d-4868-a673-6420e48a2924"],
Cell[256706, 7035, 7143, 205, 382, "Output",ExpressionUUID->"588cd7f2-e330-477d-8589-74d9c2685c95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263886, 7245, 1039, 21, 30, "Input",ExpressionUUID->"ae916163-93a9-4da9-97ec-d928f1ad25fe"],
Cell[264928, 7268, 6794, 194, 336, "Output",ExpressionUUID->"f798102c-c8be-4cd7-afa8-d44909f8f0a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271759, 7467, 211, 5, 30, "Input",ExpressionUUID->"22ec5622-d742-4ad1-b82d-580912749455"],
Cell[CellGroupData[{
Cell[271995, 7476, 1267, 28, 108, "Print",ExpressionUUID->"cbbeb694-4be3-4d7f-b45e-ffc07c7382d3"],
Cell[273265, 7506, 1240, 28, 108, "Print",ExpressionUUID->"a5ec2bcc-295c-4d56-a226-824f0aa1eca0"],
Cell[274508, 7536, 841, 22, 108, "Print",ExpressionUUID->"925a59e4-1c79-4639-8efb-b35775a31336"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[275398, 7564, 820, 19, 52, "Input",ExpressionUUID->"b5f930c1-f274-468c-a55e-0ac380d8f84a"],
Cell[276221, 7585, 280, 4, 34, "Output",ExpressionUUID->"38e68541-3ab2-4661-9915-e47dee9fd5d5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[276550, 7595, 346, 5, 54, "Subsection",ExpressionUUID->"ba9596d1-4306-4e38-8b03-66c6e60f5fac"],
Cell[CellGroupData[{
Cell[276921, 7604, 1661, 41, 52, "Input",ExpressionUUID->"23271d37-c9b1-46f0-997a-0739c0f48f50"],
Cell[278585, 7647, 8677, 250, 382, "Output",ExpressionUUID->"527e2d6a-4d7c-445b-a3a8-e9112f08a2d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287299, 7902, 1511, 38, 52, "Input",ExpressionUUID->"a2ad0e5c-7e81-457d-b7e2-e9ff089a65d5"],
Cell[288813, 7942, 8877, 254, 382, "Output",ExpressionUUID->"c5177b94-5b82-470b-a87b-884dac7ff662"]
}, Open  ]],
Cell[297705, 8199, 579, 13, 30, "Input",ExpressionUUID->"2f5b46ff-cdd0-4ef7-a019-81c1f0537add"],
Cell[298287, 8214, 339, 8, 30, "Input",ExpressionUUID->"ad8f828b-0bf0-4116-951b-4e74555927d8"],
Cell[CellGroupData[{
Cell[298651, 8226, 937, 19, 30, "Input",ExpressionUUID->"b1871692-0735-42ac-a8e7-1bf769d9caaa"],
Cell[299591, 8247, 8380, 252, 405, "Output",ExpressionUUID->"8c49a565-d889-4f41-a1f7-8e433bf2eede"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308008, 8504, 401, 7, 30, "Input",ExpressionUUID->"d85274db-73cb-471a-981d-b4963d0a3524"],
Cell[CellGroupData[{
Cell[308434, 8515, 1408, 29, 108, "Print",ExpressionUUID->"842880b1-a4f6-4a07-84f0-bd381f19d825"],
Cell[309845, 8546, 1365, 29, 108, "Print",ExpressionUUID->"5106719e-b249-40de-bda3-77d4bb67865c"],
Cell[311213, 8577, 945, 23, 108, "Print",ExpressionUUID->"c2b55075-4f46-4f4d-98bd-835ddc717b06"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[312207, 8606, 767, 17, 52, "Input",ExpressionUUID->"7d7065db-d5f9-47b2-87e3-64448a990dbe"],
Cell[312977, 8625, 257, 3, 34, "Output",ExpressionUUID->"d46e26d6-1bc9-4511-967b-e40725511a33"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[313295, 8635, 148, 3, 67, "Section",ExpressionUUID->"faf5839b-f21e-49e8-bc6a-e6e2fccacff2"],
Cell[CellGroupData[{
Cell[313468, 8642, 574, 12, 30, "Input",ExpressionUUID->"c6a5e658-74fd-4dbb-b9cb-562ca4bf1ae3"],
Cell[314045, 8656, 7241, 198, 380, "Output",ExpressionUUID->"4eb99414-bf32-4310-be6a-08edd675864a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321323, 8859, 453, 11, 30, "Input",ExpressionUUID->"9157dff2-718b-44d6-aabd-ceb7fbe5e7d0"],
Cell[321779, 8872, 7379, 210, 378, "Output",ExpressionUUID->"edf3fd9c-64e4-4970-9cd0-4ad909dbd8f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329195, 9087, 366, 11, 30, "Input",ExpressionUUID->"8b16bc86-2390-419f-9902-ed82cc7954c6"],
Cell[329564, 9100, 6971, 195, 308, "Output",ExpressionUUID->"690f27ca-bf66-49e5-af91-69bdcd7fcc35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336572, 9300, 334, 7, 30, "Input",ExpressionUUID->"5d50e441-eb9b-479c-bdd6-cf9c22f9fb73"],
Cell[CellGroupData[{
Cell[336931, 9311, 1507, 32, 108, "Print",ExpressionUUID->"31e1f0b3-aee2-41c3-9157-79d93bc1fe9f"],
Cell[338441, 9345, 1466, 32, 108, "Print",ExpressionUUID->"e6e291ad-ba36-43d2-928f-64541d285693"],
Cell[339910, 9379, 1074, 26, 108, "Print",ExpressionUUID->"6efcab25-fb3e-4040-a526-43e3305ee985"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[341033, 9411, 329, 7, 30, "Input",ExpressionUUID->"9096c119-97e2-4bd0-a0d9-7bfaead6158f"],
Cell[CellGroupData[{
Cell[341387, 9422, 1493, 31, 108, "Print",ExpressionUUID->"fcde3d4c-4eea-4b82-9dcc-29ff3f3c67ca"],
Cell[342883, 9455, 1435, 31, 108, "Print",ExpressionUUID->"2b7ba380-01a2-4176-b6a5-1da99e2cd7a4"],
Cell[344321, 9488, 1047, 25, 108, "Print",ExpressionUUID->"5c4c5d2a-e13c-4b17-88a8-4ac04d125405"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[345417, 9519, 324, 6, 30, "Input",ExpressionUUID->"4ed784da-99ee-408c-8a64-35b08d3d139c"],
Cell[CellGroupData[{
Cell[345766, 9529, 1501, 31, 108, "Print",ExpressionUUID->"57339ce7-75fc-48fe-8514-701a606c1c1e"],
Cell[347270, 9562, 1460, 31, 108, "Print",ExpressionUUID->"499d821f-4ba3-4949-8d2f-d8e8456c206b"],
Cell[348733, 9595, 1073, 25, 108, "Print",ExpressionUUID->"761e6222-e9fa-46d3-97bf-e0bf47c15bc5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[349855, 9626, 636, 17, 52, "Input",ExpressionUUID->"d2ba8aa1-c6cd-4bcd-9c04-888edd40b512"],
Cell[350494, 9645, 313, 5, 34, "Output",ExpressionUUID->"f38bd3e3-6f1f-4d5d-b8cd-b6abcc5fbbce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350844, 9655, 645, 17, 52, "Input",ExpressionUUID->"13874f01-60c8-4eff-8e26-7ce1c8b512c0"],
Cell[351492, 9674, 316, 5, 34, "Output",ExpressionUUID->"2046780d-d05f-4659-8d3b-a82cfad439e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351845, 9684, 575, 15, 52, "Input",ExpressionUUID->"93977bf0-7086-4dad-ba47-4476472a2a99"],
Cell[352423, 9701, 287, 4, 82, "Output",ExpressionUUID->"03e608cf-b1c9-4c3f-90d7-355d55e70d83"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[352771, 9712, 72, 0, 98, "Title",ExpressionUUID->"398f619e-acad-458f-b06c-80e299eb129e"],
Cell[CellGroupData[{
Cell[352868, 9716, 663, 15, 94, "Input",ExpressionUUID->"ce1d5aba-333c-40dd-be57-911231d525ce"],
Cell[353534, 9733, 515, 8, 34, "Output",ExpressionUUID->"44ab31e9-4ef5-4b3d-af5e-296bc1d2749d"],
Cell[354052, 9743, 526, 8, 34, "Output",ExpressionUUID->"93fee138-59b3-4f39-b34e-2bb9fae80b40"],
Cell[354581, 9753, 547, 9, 34, "Output",ExpressionUUID->"b248e74b-06ed-4d8c-8afa-7160d764bf2d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica_notebooks/feynman_rules.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     79690,       2067]
NotebookOptionsPosition[     72929,       1948]
NotebookOutlinePosition[     73421,       1967]
CellTagsIndexPosition[     73378,       1964]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Feynman Rules ", "Title",
 CellChangeTimes->{{3.8856418144668617`*^9, 3.885641818917082*^9}, {
   3.885870740519577*^9, 3.885870741768258*^9}, 
   3.896190079586849*^9},ExpressionUUID->"f548cac1-a13b-4013-bcc3-\
d6b231d988ed"],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  "\"\</Users/max/Desktop/lattice_perturbation_theory/myLPT.m\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "p", ",", "q", ",", "k", ",", "\[DoubleStruckCapitalI]", ",", 
   "\[DoubledGamma]", ",", "\[Sigma]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.885873219149599*^9, 3.885873255258662*^9}, {
  3.886214680756117*^9, 3.8862147055477247`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\<desktop/lattice_perturbation_theory/stout\>\"", 
   "]"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"59895ec0-e129-4058-ab5a-48454de380f1"],

Cell[CellGroupData[{

Cell["Wilson action", "Section",
 CellChangeTimes->{{3.853821878686184*^9, 3.853821885368389*^9}, {
  3.8858715475255003`*^9, 
  3.885871548380842*^9}},ExpressionUUID->"8024315a-9d5c-454d-8383-\
585fb7f2a56e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"derstd", "[", "mu_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"1", ",", "mu", ",", "x"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"x", "+", 
         RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "mu"}], ",", "x"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.853657509617284*^9, 3.853657543165011*^9}, {
  3.853657594983568*^9, 3.853657697654217*^9}, {3.853657798219798*^9, 
  3.8536578086201487`*^9}, {3.853658112517005*^9, 3.853658114350276*^9}, {
  3.8536601449385653`*^9, 3.853660145837172*^9}, {3.885871554141552*^9, 
  3.885871558157774*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4f5269a4-24c8-4112-969d-00b9eef19b5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]std", "[", "mu_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"1", ",", "mu", ",", "x"}], "]"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"x", ",", "y"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"1", ",", 
      RowBox[{"-", "mu"}], ",", "x"}], "]"}], 
    RowBox[{"\[Delta]", "[", 
     RowBox[{
      RowBox[{"x", "-", 
       RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853657721616026*^9, 3.853657889064679*^9}, {
   3.8536581171640863`*^9, 3.853658119120449*^9}, 3.853658150081151*^9, {
   3.853660136894685*^9, 3.8536601378722687`*^9}, {3.853661183402076*^9, 
   3.8536611891607647`*^9}, 3.853661243163103*^9, {3.853816576660137*^9, 
   3.8538165818785143`*^9}, {3.8538166264749126`*^9, 3.853816630581028*^9}, {
   3.885871561184565*^9, 3.8858715647729387`*^9}, 3.885874647456606*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"f0370ac3-ea6c-4b2f-b7ce-19884dd56486"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WilsonDiracOp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}], 
     RowBox[{"derstd", "[", "mu", "]"}]}], "-", 
    RowBox[{
     RowBox[{"r", "/", "2"}], "\[DoubleStruckCapitalI]", " ", 
     RowBox[{"\[CapitalDelta]std", "[", "mu", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853659783749709*^9, 3.85365984343291*^9}, {
  3.853816599908291*^9, 3.853816623448612*^9}, {3.87302278356085*^9, 
  3.873022784391824*^9}, {3.886219733091105*^9, 3.886219733615983*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"ff24a480-dc2a-4dce-88c5-05ed06c5014e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Wilson", " ", "action", " ", "in", " ", "position", " ", "space"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SWilson", "=", 
   RowBox[{
    RowBox[{"\[Psi]bar", "[", "x", "]"}], "WilsonDiracOp", " ", 
    RowBox[{"\[Psi]", "[", "y", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853659759477512*^9, 3.8536597684596148`*^9}, {
   3.853659853635091*^9, 3.8536599865905447`*^9}, {3.853661299628399*^9, 
   3.853661302866619*^9}, {3.853816716094805*^9, 3.853816720233589*^9}, 
   3.858738872886386*^9, {3.8858716164675093`*^9, 3.885871628415607*^9}, 
   3.8858731454697657`*^9, 3.885874740505651*^9, 3.8858762704367723`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"a5064a57-418c-41d0-b519-1c7ac729d761"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]", "[", "y", "]"}], " ", 
  RowBox[{"\[Psi]bar", "[", "x", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
     
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "mu"}], ",", "x"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "-", 
           RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"1", ",", "mu", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"U", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "mu"}], ",", "x"}], "]"}]}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "-", 
           RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"1", ",", "mu", ",", "x"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"e", "[", "mu", "]"}]}], ",", "y"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.88587627116371*^9, 3.886214881484909*^9, 
  3.886219460176427*^9, 3.886219751953858*^9, 3.886563139119358*^9, 
  3.8961564967229652`*^9, 3.896927422705323*^9, 3.896930617893396*^9, 
  3.896934075902717*^9, 3.898828538918836*^9, 3.9058442331047697`*^9, 
  3.916720299829155*^9, 3.918125419643868*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"284035ce-2ac7-4e21-962f-0f52d4226dd9"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SWilson", "/.", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"n_", ",", 
       RowBox[{"-", "mu_"}], ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Ud", "[", 
      RowBox[{"n", ",", "mu", ",", 
       RowBox[{"x", "-", 
        RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"-", "mu_"}], "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"-", 
     RowBox[{"e", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"I", " ", "g0", " ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"g0", "^", "2"}], "/", "2"}], "   ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}]}], 
      "-", 
      RowBox[{"I", " ", 
       RowBox[{
        RowBox[{"g0", "^", "3"}], "/", "6"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}], " ", 
       
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"2", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Ud", "[", 
     RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"I", " ", "g0", " ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"g0", "^", "2"}], "/", "2"}], "   ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}]}], 
      "+", 
      RowBox[{"I", " ", 
       RowBox[{
        RowBox[{"g0", "^", "3"}], "/", "6"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}], " ", 
       
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"2", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"g0", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
       "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}], "&&", 
      RowBox[{"n2", "<", "n3"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
     RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", "a", "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Int", "[", "p", "]"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "x", " ", "p"}], "]"}], 
       RowBox[{"\[CapitalPsi]", "[", "p", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]bar", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Int", "[", "q", "]"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "x", " ", "q"}], "]"}], 
       RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a_", ",", "mu_", ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"Int", "[", 
        RowBox[{"k", "[", "a", "]"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{
            RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
         RowBox[{"k", "[", "a", "]"}]}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", 
         RowBox[{"k", "[", "a", "]"}]}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"Int", "[", "s", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"x", "-", "y"}], ")"}], "s"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "a", "]"}], "\[Rule]", "k1"}], ",", 
      RowBox[{
       RowBox[{"k", "[", "b", "]"}], "\[Rule]", "k2"}], ",", 
      RowBox[{
       RowBox[{"k", "[", "c", "]"}], "\[Rule]", "k3"}]}], "}"}]}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SWilsonFT", "=", "%"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8961565215330477`*^9, 3.896156555562354*^9}, {
   3.89615662765691*^9, 3.896156769907156*^9}, {3.896156818935285*^9, 
   3.8961568528212214`*^9}, {3.896156921147276*^9, 3.8961569578489857`*^9}, 
   3.896157067817902*^9, 3.8961571002599277`*^9, {3.8961571451033154`*^9, 
   3.896157163696884*^9}, {3.896157204702971*^9, 3.89615737727253*^9}, {
   3.896157440355188*^9, 3.8961574470963583`*^9}, {3.8961574814789467`*^9, 
   3.8961574826903276`*^9}, {3.8961578987916183`*^9, 3.896157904180221*^9}, {
   3.898828541398427*^9, 3.8988285475282288`*^9}, {3.898828614331999*^9, 
   3.898828690069126*^9}, {3.8988287347324743`*^9, 3.8988287884667997`*^9}, {
   3.898829001773922*^9, 3.8988290019374323`*^9}, {3.898829217957926*^9, 
   3.898829289787614*^9}, {3.8988296164390087`*^9, 3.898829625124008*^9}, {
   3.898829674273364*^9, 3.898829738343266*^9}, {3.898834222895886*^9, 
   3.898834227339139*^9}, {3.8988762203212557`*^9, 3.898876248752049*^9}, {
   3.916720329805513*^9, 3.916720458881383*^9}, {3.9167233019049892`*^9, 
   3.91672330802282*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"78113424-fdd6-4398-abeb-1a0429e5882d"],

Cell[CellGroupData[{

Cell["Vertices", "Subsection",
 CellChangeTimes->{{3.885874778349741*^9, 
  3.885874780982688*^9}},ExpressionUUID->"5be293ac-6d05-445f-8a1b-\
d3716ef7cdc4"],

Cell[CellGroupData[{

Cell["QQG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 
  3.853820714872922*^9}},ExpressionUUID->"cde9e92f-d394-43cd-815d-\
48c3aeb1c235"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1", "=", 
   RowBox[{"g0", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SWilsonFT", ",", "g0"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.896157502197838*^9, {3.89615779327271*^9, 3.8961577947331867`*^9}, {
   3.8961579100635777`*^9, 3.8961579102984953`*^9}, {3.898829786021825*^9, 
   3.898829795315672*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b0572e2e-6a32-4edd-9c45-a5c09b5511b7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"myFRintegrate", "[", "V1", "]"}], "/.", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "p"}], "+", "q"}], "->", "k"}]}], "\[IndentingNewLine]", 
 RowBox[{"V1f", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"%", ",", 
    RowBox[{
     RowBox[{"T", "[", "a", "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.896157527414909*^9, 3.896157623482828*^9, {3.896157805783642*^9, 
   3.8961578251886168`*^9}, {3.8969286253187323`*^9, 3.896928673030314*^9}, {
   3.896930275099634*^9, 3.896930275459889*^9}, {3.898832212551985*^9, 
   3.898832216408552*^9}, {3.898832358262848*^9, 3.8988323718853817`*^9}, {
   3.9167204772743073`*^9, 3.916720477803203*^9}, {3.9167205156549377`*^9, 
   3.916720540865024*^9}, 3.916722459726593*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"8a3b7409-ab8b-4c29-ad1f-c30e06417940"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "g0"}], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k"}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"T", "[", "a", "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "g0", " ", 
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "mu", ",", "k"}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"T", "[", "a", "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.896157521774515*^9, 3.896157528410378*^9}, 
   3.8961576245580053`*^9, {3.896157796998362*^9, 3.896157826934456*^9}, 
   3.8961579114431677`*^9, 3.896927423361403*^9, 3.896930618290135*^9, 
   3.8969340763552923`*^9, 3.8988288020915127`*^9, 3.898829005385154*^9, {
   3.8988297152778063`*^9, 3.898829742977138*^9}, 3.8988321216017523`*^9, {
   3.898832198807925*^9, 3.898832216801453*^9}, 3.89883237602544*^9, 
   3.898875648355226*^9, 3.90584423503012*^9, 3.916720482905345*^9, {
   3.916720517202173*^9, 3.916720542227618*^9}, 3.916722460008729*^9, 
   3.91812542042152*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"5c51c63b-5786-495f-8679-2766d6a150c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "g0"}], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", "g0", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.896157521774515*^9, 3.896157528410378*^9}, 
   3.8961576245580053`*^9, {3.896157796998362*^9, 3.896157826934456*^9}, 
   3.8961579114431677`*^9, 3.896927423361403*^9, 3.896930618290135*^9, 
   3.8969340763552923`*^9, 3.8988288020915127`*^9, 3.898829005385154*^9, {
   3.8988297152778063`*^9, 3.898829742977138*^9}, 3.8988321216017523`*^9, {
   3.898832198807925*^9, 3.898832216801453*^9}, 3.89883237602544*^9, 
   3.898875648355226*^9, 3.90584423503012*^9, 3.916720482905345*^9, {
   3.916720517202173*^9, 3.916720542227618*^9}, 3.916722460008729*^9, 
   3.918125420607998*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"360242a5-c224-4c2c-831a-ed07c4a6408d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1Wilson", "[", 
   RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "V1f", "]"}]}]], "Input",
 CellChangeTimes->{{3.896190366949848*^9, 3.8961903922390013`*^9}, {
  3.896930281209282*^9, 3.896930282063925*^9}, {3.916720549017359*^9, 
  3.916720552425447*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"3235c6fd-2676-4b73-b236-8a00e52f1f35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DumpSave", "[", 
  RowBox[{"\"\<V1_Wilson.mx\>\"", ",", "V1Wilson"}], "]"}]], "Input",
 CellChangeTimes->{{3.89619034857588*^9, 3.896190359645836*^9}, {
   3.896190403569337*^9, 3.896190404591619*^9}, 3.896190506362919*^9, 
   3.916720556626054*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"a3153d44-5175-48e0-aa05-54ca6a4a4479"],

Cell[BoxData[
 RowBox[{"{", "V1Wilson", "}"}]], "Output",
 CellChangeTimes->{3.896190428301407*^9, 3.89619050985191*^9, 
  3.89692742359549*^9, 3.89693061849326*^9, 3.896934076577447*^9, 
  3.898832395736742*^9, 3.898875653592516*^9, 3.905844235950326*^9, 
  3.9167205666479177`*^9, 3.918125420968543*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"42bc06de-0f7e-4d46-aa35-a4dce10886de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QQGG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 3.853820714872922*^9}, 
   3.85382113270687*^9},ExpressionUUID->"cf73d2d1-20da-476e-9879-\
f685d481b947"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "=", 
   RowBox[{
    RowBox[{"g0", "^", "2"}], " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SWilsonFT", ",", 
      RowBox[{"g0", "^", "2"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853817142533887*^9, 3.853817152669023*^9}, {
   3.8538172807087393`*^9, 3.85381728166424*^9}, 3.8538201052812366`*^9, {
   3.853820217052443*^9, 3.853820264763785*^9}, {3.8538208444321547`*^9, 
   3.853820846062055*^9}, {3.853821136531582*^9, 3.8538211632861853`*^9}, {
   3.885875088440905*^9, 3.885875089519278*^9}, 3.8858763221158743`*^9, {
   3.886220406303535*^9, 3.88622040739266*^9}, 3.886220455340149*^9, {
   3.896157878876417*^9, 3.896157891848257*^9}, {3.896157923676558*^9, 
   3.89615793011274*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"14361687-705d-4fda-b653-7e12152351a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myFRintegrate", "[", "V2", "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k2"}], "-", "p", "+", "q"}], "->", "k1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"V2f", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"%", ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}], " ", " ", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8576335243136797`*^9, 3.857633560562351*^9}, {
   3.88587509390793*^9, 3.8858750940771303`*^9}, {3.885876155986519*^9, 
   3.885876156961114*^9}, {3.886220577582221*^9, 3.886220599316819*^9}, 
   3.896157935995269*^9, {3.896157984781867*^9, 3.896157988527149*^9}, {
   3.898832516465199*^9, 3.8988325286783752`*^9}, 3.8988327037888536`*^9, {
   3.8988342645229197`*^9, 3.898834277739925*^9}, {3.898834474813353*^9, 
   3.8988346293572197`*^9}, {3.8988346645069637`*^9, 3.898834670183652*^9}, {
   3.898834731602253*^9, 3.898834766126059*^9}, {3.8988355409231586`*^9, 
   3.898835699773088*^9}, {3.898835780215084*^9, 3.898835784402781*^9}, {
   3.898835815420405*^9, 3.8988359169064693`*^9}, 3.898874234949191*^9, {
   3.898874425450487*^9, 3.8988745913540154`*^9}, {3.898874657699545*^9, 
   3.8988746609988813`*^9}, 3.898876764487289*^9, {3.898876890428095*^9, 
   3.898876923399791*^9}, {3.916720596127199*^9, 3.916720646721813*^9}, {
   3.9167224435923767`*^9, 3.916722448919139*^9}, {3.916724936473854*^9, 
   3.916724986264721*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2ba93b57-6469-4ec3-b61a-518c6c2e8157"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   SuperscriptBox["g0", "2"], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["g0", "2"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.898874592021265*^9, 3.898874661524791*^9, 3.8988756714951563`*^9, {
   3.8988767559343452`*^9, 3.898876766186446*^9}, {3.898876899427021*^9, 
   3.89887692400038*^9}, 3.905844236271605*^9, {3.916720601964197*^9, 
   3.916720605089819*^9}, 3.916720647733384*^9, {3.91672244462219*^9, 
   3.9167224530517263`*^9}, {3.916724972781704*^9, 3.916724997247344*^9}, 
   3.918125421232542*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"4d070eed-4e7d-405f-938a-9d169551e700"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2Wilson", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "V2f", "]"}]}]], "Input",
 CellChangeTimes->{{3.896190366949848*^9, 3.8961903922390013`*^9}, {
  3.8961904737812147`*^9, 3.896190481142379*^9}, {3.896930500004572*^9, 
  3.896930501005218*^9}, {3.898874859970027*^9, 3.898874895950467*^9}, {
  3.916720660895286*^9, 3.916720668748081*^9}, {3.916724991475953*^9, 
  3.916724992237574*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"122b429d-4244-4711-b094-672c295b159c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DumpSave", "[", 
  RowBox[{"\"\<V2_Wilson.mx\>\"", ",", "V2Wilson"}], "]"}]], "Input",
 CellChangeTimes->{{3.89619034857588*^9, 3.896190359645836*^9}, {
  3.896190403569337*^9, 3.896190404591619*^9}, {3.896190494323303*^9, 
  3.896190516430078*^9}, {3.898874912016706*^9, 3.898874933336062*^9}, {
  3.916720673315854*^9, 3.916720685330511*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"39a36fd9-37c1-4fa1-82c3-848dc5f9c073"],

Cell[BoxData[
 RowBox[{"{", "V2Wilson", "}"}]], "Output",
 CellChangeTimes->{
  3.896190428301407*^9, 3.8961905187131443`*^9, 3.8969274241433897`*^9, 
   3.896930619371209*^9, 3.896934077188188*^9, 3.8988749361751328`*^9, 
   3.898875674656172*^9, 3.898876941156048*^9, 3.9058442376178503`*^9, {
   3.9167206805306587`*^9, 3.9167206859605913`*^9}, 3.916724998501121*^9, 
   3.9181254214611588`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"6eaba4cf-83af-4c9c-96db-872125a873e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QQGGG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 3.853820714872922*^9}, 
   3.85382113270687*^9, 
   3.853821648787694*^9},ExpressionUUID->"942866c9-98d7-49fc-959c-\
5c12616c717a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V3", "=", 
   RowBox[{
    RowBox[{"g0", "^", "3"}], " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SWilsonFT", ",", 
      RowBox[{"g0", "^", "3"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853817142533887*^9, 3.853817152669023*^9}, {
   3.8538172807087393`*^9, 3.85381728166424*^9}, 3.8538201052812366`*^9, {
   3.853820217052443*^9, 3.853820264763785*^9}, {3.8538208444321547`*^9, 
   3.853820846062055*^9}, {3.853821136531582*^9, 3.8538211632861853`*^9}, {
   3.8538216515332747`*^9, 3.853821656145543*^9}, 3.885876333118794*^9, {
   3.886222093421109*^9, 3.886222094622889*^9}, {3.896158002624568*^9, 
   3.896158019738331*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"e6ec3a50-d681-4607-9080-a4a88c2d7a7c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myFRintegrate", "[", "V3", "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k2"}], "-", "k3", "-", "p", "+", "q"}], "->", "k1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "rho"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"V3f", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"%", ",", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}], " ", "]"}]}]}], "Input",\

 CellChangeTimes->{{3.857633608701672*^9, 3.85763361443919*^9}, {
   3.857633862261088*^9, 3.857633878876347*^9}, {3.885875213848826*^9, 
   3.885875214015671*^9}, {3.885876167177598*^9, 3.885876167617635*^9}, 
   3.886222101812599*^9, 3.896158025710374*^9, {3.896190557034154*^9, 
   3.896190561115612*^9}, {3.89887627430336*^9, 3.898876401068948*^9}, {
   3.898876479404269*^9, 3.8988765309754744`*^9}, 3.898876666138937*^9, {
   3.898876949537012*^9, 3.898876972349914*^9}, {3.916720695626436*^9, 
   3.916720719579475*^9}, 3.916722467961843*^9, {3.9167250435663557`*^9, 
   3.91672510835283*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"4cfac3df-329d-4283-9e5c-64fe993aaff4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox["g0", "3"], " ", "r", " ", "\[DoubleStruckCapitalI]", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["g0", "3"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "+", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8576336154893*^9, 3.8576338815949783`*^9, 3.8587405771893682`*^9, 
   3.860560674505599*^9, 3.861073686032866*^9, 3.861455909231078*^9, 
   3.873022931081019*^9, {3.88587520793025*^9, 3.885875214453168*^9}, 
   3.8858761687621937`*^9, 3.885876340777648*^9, 3.8862223013607397`*^9, 
   3.8865634323720837`*^9, 3.896158025997942*^9, 3.896190561918342*^9, 
   3.896927424248753*^9, 3.896930619579619*^9, 3.896934077317788*^9, 
   3.898876192830901*^9, {3.898876255648383*^9, 3.898876280086588*^9}, 
   3.898876531781567*^9, 3.898876667119331*^9, 3.898876974116569*^9, 
   3.9058442382871647`*^9, {3.9167206974659653`*^9, 3.916720720692563*^9}, 
   3.916722468400794*^9, 3.916725109206644*^9, 3.918125421716638*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"84e01cef-d152-420d-a9d5-07068c6ea5d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V3Wilson", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "V3f", "]"}]}]], "Input",
 CellChangeTimes->{{3.896190366949848*^9, 3.8961903922390013`*^9}, {
  3.8961904737812147`*^9, 3.896190481142379*^9}, {3.896190580164318*^9, 
  3.896190584257872*^9}, {3.896930526149954*^9, 3.8969305279155188`*^9}, {
  3.8988770000924873`*^9, 3.898877020131792*^9}, {3.9167207365744658`*^9, 
  3.9167207431347103`*^9}, {3.9167251133621798`*^9, 3.916725116925003*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"133b8d38-beb4-4ae9-9e74-3c0a131ac0d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DumpSave", "[", 
  RowBox[{"\"\<V3_Wilson.mx\>\"", ",", "V3Wilson"}], "]"}]], "Input",
 CellChangeTimes->{{3.89619034857588*^9, 3.896190359645836*^9}, {
  3.896190403569337*^9, 3.896190404591619*^9}, {3.896190494323303*^9, 
  3.896190516430078*^9}, {3.896190590974831*^9, 3.896190594866693*^9}, {
  3.898877024167322*^9, 3.898877038016327*^9}, {3.916720756794498*^9, 
  3.9167207649939823`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"10dddec6-db0d-4a06-850c-d19819a16da8"],

Cell[BoxData[
 RowBox[{"{", "V3Wilson", "}"}]], "Output",
 CellChangeTimes->{3.896190428301407*^9, 3.8961905187131443`*^9, 
  3.896190595648121*^9, 3.8969274245663557`*^9, 3.8969306198183117`*^9, 
  3.896934077479932*^9, 3.898877039460631*^9, 3.905844239921204*^9, 
  3.916720765616458*^9, 3.916725123061203*^9, 3.918125421961578*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"5ad66fff-5ce4-4963-847b-93d2a2c90616"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Clover term", "Section",
 CellChangeTimes->{{3.853821878686184*^9, 3.853821885368389*^9}, {
  3.8858715475255003`*^9, 3.885871548380842*^9}, {3.885876407403371*^9, 
  3.88587640889872*^9}},ExpressionUUID->"cd5f7daa-ea4c-4235-b731-\
526632eac82d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Plaquette", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"mu_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"1", ",", "mu", ",", "x"}], "]"}], 
    RowBox[{"U", "[", 
     RowBox[{"2", ",", "nu", ",", 
      RowBox[{"x", "+", 
       RowBox[{"e", "[", "mu", "]"}]}]}], "]"}], 
    RowBox[{"U", "[", 
     RowBox[{"3", ",", 
      RowBox[{"-", "mu"}], ",", " ", 
      RowBox[{"x", "+", 
       RowBox[{"e", "[", "mu", "]"}], "+", 
       RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
    RowBox[{"U", "[", 
     RowBox[{"4", ",", 
      RowBox[{"-", "nu"}], ",", 
      RowBox[{"x", "+", 
       RowBox[{"e", "[", "nu", "]"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853822229324184*^9, 3.8538222629611807`*^9}, {
  3.853822314330402*^9, 3.853822367869486*^9}, {3.8538361190241823`*^9, 
  3.85383614809372*^9}, {3.885876430916274*^9, 3.8858764781449842`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ed48814c-9344-4037-82c3-228aa0c24ec7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Clover", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"mu_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"mu", ",", "nu"}], "]"}], "+", 
    RowBox[{"P", "[", 
     RowBox[{"nu", ",", 
      RowBox[{"-", "mu"}]}], "]"}], "+", 
    RowBox[{"P", "[", 
     RowBox[{
      RowBox[{"-", "mu"}], ",", 
      RowBox[{"-", "nu"}]}], "]"}], "+", 
    RowBox[{"P", "[", 
     RowBox[{
      RowBox[{"-", "nu"}], ",", "mu"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8538223873677187`*^9, 3.853822443291407*^9}, {
  3.8539889175411787`*^9, 3.853988920115548*^9}, {3.8539925562698803`*^9, 
  3.853992558551775*^9}, {3.885876498754842*^9, 3.8858765046952677`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"64a6eac8-aab3-4217-82fd-5176aea835be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Clover", " ", "field", " ", "strength"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"mu_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "I"}], "/", "8"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"mu", ",", "nu"}], "]"}], "-", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"nu", ",", "mu"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.853822450841712*^9, 3.8538225217277327`*^9}, {
   3.853829204343631*^9, 3.85382920467992*^9}, {3.853906389472172*^9, 
   3.8539063897966747`*^9}, {3.853921327809807*^9, 3.853921336289558*^9}, {
   3.853921533372692*^9, 3.8539215410100393`*^9}, {3.853988912006571*^9, 
   3.853988915188015*^9}, {3.853992563750369*^9, 3.853992568046826*^9}, {
   3.854075834526927*^9, 3.8540758350423403`*^9}, {3.854075911703244*^9, 
   3.854075912285863*^9}, {3.854518493156796*^9, 3.854518493370041*^9}, {
   3.855031096848936*^9, 3.855031099244568*^9}, 3.855031397792698*^9, {
   3.885876506787591*^9, 3.8858765339456873`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"bc5a46d7-5c2f-4846-9c23-474249c3605e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Clover", " ", "term", " ", "in", " ", "position", " ", "space"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SClover", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Psi]bar", "[", "x", "]"}]}], 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "r", " ", 
     RowBox[{"csw", "/", "4"}], 
     RowBox[{"SUM", "[", "nu0", "]"}], 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "nu0"}], "]"}], 
     RowBox[{"F", "[", 
      RowBox[{"mu", ",", "nu0"}], "]"}], " ", 
     RowBox[{"\[Psi]", "[", "y", "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.853822534171928*^9, 3.853822615151045*^9}, {
   3.853822820198001*^9, 3.853822861248715*^9}, {3.85382334710282*^9, 
   3.853823350734874*^9}, 3.853829504048534*^9, 3.854507705692511*^9, 
   3.854508521928575*^9, {3.855034748460092*^9, 3.855034749909992*^9}, 
   3.855121716403331*^9, 3.857634057485375*^9, {3.873022840238421*^9, 
   3.87302284045197*^9}, {3.885876546433508*^9, 3.885876590406477*^9}, 
   3.885876661226074*^9, 3.898875050903234*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"2a7a0ae8-43d9-4f50-a354-785cb03136ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SClover", "/.", 
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"n_", ",", 
       RowBox[{"-", "mu_"}], ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"Ud", "[", 
      RowBox[{"n", ",", "mu", ",", 
       RowBox[{"x", "-", 
        RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"e", "[", 
     RowBox[{"-", "mu_"}], "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"-", 
     RowBox[{"e", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"I", " ", "g0", " ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"g0", "^", "2"}], "/", "2"}], "   ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}]}], 
      "-", 
      RowBox[{"I", " ", 
       RowBox[{
        RowBox[{"g0", "^", "3"}], "/", "6"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}], " ", 
       
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"2", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Ud", "[", 
     RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"I", " ", "g0", " ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"g0", "^", "2"}], "/", "2"}], "   ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}]}], 
      "+", 
      RowBox[{"I", " ", 
       RowBox[{
        RowBox[{"g0", "^", "3"}], "/", "6"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"1", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}], " ", 
       
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"n", "+", 
          RowBox[{"2", "/", "10"}]}], ",", "mu", ",", "x"}], " ", "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"g0", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
       "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}], "&&", 
      RowBox[{"n2", "<", "n3"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
     RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", "a", "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Int", "[", "p", "]"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{"I", " ", "x", " ", "p"}], "]"}], 
       RowBox[{"\[CapitalPsi]", "[", "p", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Psi]bar", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Int", "[", "q", "]"}], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "x", " ", "q"}], "]"}], 
       RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a_", ",", "mu_", ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"Int", "[", 
        RowBox[{"k", "[", "a", "]"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{
            RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
         RowBox[{"k", "[", "a", "]"}]}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", 
         RowBox[{"k", "[", "a", "]"}]}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"Int", "[", "s", "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"x", "-", "y"}], ")"}], "s"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "a", "]"}], "\[Rule]", "k1"}], ",", 
      RowBox[{
       RowBox[{"k", "[", "b", "]"}], "\[Rule]", "k2"}], ",", 
      RowBox[{
       RowBox[{"k", "[", "c", "]"}], "\[Rule]", "k3"}]}], "}"}]}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SCloverFT", "=", "%"}], ";"}]}], "Input",
 CellChangeTimes->{{3.896237294435917*^9, 3.8962373017899017`*^9}, {
   3.8962373637800083`*^9, 3.896237383158259*^9}, {3.8962374985468473`*^9, 
   3.896237546416038*^9}, {3.896237608149426*^9, 3.89623768001361*^9}, {
   3.896272456516718*^9, 3.896272489274139*^9}, 3.8962727296242533`*^9, {
   3.8962728182293997`*^9, 3.8962728397730093`*^9}, 3.896272882521463*^9, {
   3.896272961499436*^9, 3.896273032352968*^9}, {3.896274283379554*^9, 
   3.896274329253105*^9}, {3.8988750198858356`*^9, 3.8988750246208363`*^9}, 
   3.898875058911525*^9, {3.898875164293972*^9, 3.898875215110224*^9}, {
   3.898875246365019*^9, 3.898875357708212*^9}, {3.8988754116986713`*^9, 
   3.898875439739572*^9}, {3.898875547749675*^9, 3.8988755582334547`*^9}, {
   3.8988758210085373`*^9, 3.8988758284646397`*^9}, {3.9167222887363787`*^9, 
   3.916722291632918*^9}, 3.916722333328174*^9, {3.916723320331604*^9, 
   3.916723323790203*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6550d99d-d257-4e15-91a1-e20789ec2c8d"],

Cell[CellGroupData[{

Cell["Vertices", "Subsection",
 CellChangeTimes->{{3.885874778349741*^9, 
  3.885874780982688*^9}},ExpressionUUID->"5e1e7258-ebf8-4790-acc6-\
3ad282349cc0"],

Cell[CellGroupData[{

Cell["QQG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 
  3.853820714872922*^9}},ExpressionUUID->"be322a2e-0605-4246-aba5-\
69f17eb1492d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1c", "=", 
   RowBox[{"g0", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SCloverFT", ",", "g0"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.896157502197838*^9, {3.89615779327271*^9, 3.8961577947331867`*^9}, {
   3.8961579100635777`*^9, 3.8961579102984953`*^9}, {3.896272561058972*^9, 
   3.8962725666953583`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"33905503-b0b6-4d66-88c8-30466c9ac7fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"myFRintegrate", "[", "V1c", "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "p"}], "+", "q"}], "->", "k"}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu0", ",", "k"}], "]"}], 
     RowBox[{"SUM", "[", "nu0", "]"}]}], ":>", " ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"expr", "/.", 
          RowBox[{"mu", "->", "nu1"}]}], "/.", 
         RowBox[{"nu0", "->", "mu"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nu0", "]"}]}], ":>", 
    RowBox[{"Sum", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{"nu0", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"a_", ",", "mu"}], "]"}], ":>", 
     RowBox[{"-", 
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"mu", ",", "a"}], "]"}]}]}]}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"V1cf", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"%", ",", 
    RowBox[{
     RowBox[{"T", "[", "a", "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.896157527414909*^9, 3.896157623482828*^9, {3.896157805783642*^9, 
   3.8961578251886168`*^9}, {3.8962725700256233`*^9, 
   3.8962725716793118`*^9}, {3.896930732741671*^9, 3.896930747678241*^9}, {
   3.896930857988035*^9, 3.896930923385275*^9}, {3.896930992906753*^9, 
   3.896931092186969*^9}, {3.8969311257508287`*^9, 3.8969311726801243`*^9}, {
   3.896931233337792*^9, 3.896931234581235*^9}, {3.9167223880950127`*^9, 
   3.916722398038114*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"bec190e3-ce9f-4ece-8544-d28167d9331d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", "csw", " ", "g0", " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "1", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "1", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "1", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "1", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "1"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "csw", " ", "g0", " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "2", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "2", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "2", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "2", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "2"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "csw", " ", "g0", " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "3", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "3", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "3", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "3", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "3"}], "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", "csw", " ", "g0", " ", "r", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "4", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "4", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "mu", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "mu", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"p", "[", "4", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"q", "[", "4", "]"}], "2"]}], "]"}], " ", 
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"mu", ",", "4"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.896157521774515*^9, 3.896157528410378*^9}, 
   3.8961576245580053`*^9, {3.896157796998362*^9, 3.896157826934456*^9}, 
   3.8961579114431677`*^9, {3.8962725751851063`*^9, 3.896272579468651*^9}, 
   3.896273045268136*^9, 3.896274340956553*^9, 3.896927429967988*^9, {
   3.8969307149894857`*^9, 3.8969307479147167`*^9}, 3.896930935993552*^9, 
   3.896930994116794*^9, 3.896931036079485*^9, {3.8969310805899982`*^9, 
   3.896931092577786*^9}, {3.896931126352405*^9, 3.8969311734020433`*^9}, 
   3.89693123854563*^9, 3.898875586754744*^9, 3.898875847432622*^9, 
   3.905844507085022*^9, {3.916722371742221*^9, 3.916722400418249*^9}, 
   3.9167246702018557`*^9, 3.9181254281207867`*^9, 3.9185528854574957`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"3fbc0bf8-ae16-4b83-997a-ffc722d2f711"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1Clover", "[", 
   RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "V1cf", "]"}]}]], "Input",
 CellChangeTimes->{{3.896190366949848*^9, 3.8961903922390013`*^9}, {
   3.896272639575027*^9, 3.896272647099946*^9}, {3.89693124962181*^9, 
   3.896931250194621*^9}, {3.9167224072746353`*^9, 3.916722409321925*^9}, 
   3.916724676761264*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"33c0d287-e7e3-4f85-99fd-aab9019948d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DumpSave", "[", 
  RowBox[{"\"\<V1_Clover.mx\>\"", ",", "V1Clover"}], "]"}]], "Input",
 CellChangeTimes->{{3.89619034857588*^9, 3.896190359645836*^9}, {
   3.896190403569337*^9, 3.896190404591619*^9}, 3.896190506362919*^9, {
   3.896272654694079*^9, 3.896272666011215*^9}, 3.916722413406335*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"4204f170-4526-42d4-afd0-7ce56b59a0e5"],

Cell[BoxData[
 RowBox[{"{", "V1Clover", "}"}]], "Output",
 CellChangeTimes->{3.896190428301407*^9, 3.89619050985191*^9, 
  3.896272675628577*^9, 3.896927430262484*^9, 3.896931261724135*^9, 
  3.898875603589962*^9, 3.898875849400323*^9, 3.905844507339344*^9, 
  3.916722415350371*^9, 3.916724678651597*^9, 3.918125428515181*^9, 
  3.91855288593795*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"6b7e1119-33e0-40c8-89d1-08d3897a3f72"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QQGG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 3.853820714872922*^9}, 
   3.85382113270687*^9},ExpressionUUID->"2c42de96-5d28-4f0d-af24-\
05178f602b21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2c", "=", 
   RowBox[{
    RowBox[{"g0", "^", "2"}], " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SCloverFT", ",", 
      RowBox[{"g0", "^", "2"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853817142533887*^9, 3.853817152669023*^9}, {
   3.8538172807087393`*^9, 3.85381728166424*^9}, 3.8538201052812366`*^9, {
   3.853820217052443*^9, 3.853820264763785*^9}, {3.8538208444321547`*^9, 
   3.853820846062055*^9}, {3.853821136531582*^9, 3.8538211632861853`*^9}, {
   3.885875088440905*^9, 3.885875089519278*^9}, 3.8858763221158743`*^9, {
   3.886220406303535*^9, 3.88622040739266*^9}, 3.886220455340149*^9, {
   3.896157878876417*^9, 3.896157891848257*^9}, {3.896157923676558*^9, 
   3.89615793011274*^9}, {3.896272686802917*^9, 3.896272714017685*^9}, 
   3.8962727525336037`*^9, 3.896273052590693*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"eaf401b1-fb0a-4f7d-b21c-6b1aa0573d97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myFRintegrate", "[", "V2c", "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k2"}], "-", "p", "+", "q"}], "->", "k1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu0", ",", "k2"}], "]"}], 
     RowBox[{"SUM", "[", "nu0", "]"}]}], ":>", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nu0", "->", "nu"}]}], ")"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu0", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], 
     RowBox[{"SUM", "[", "nu0", "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"expr", "/.", 
        RowBox[{"mu", "->", "nu"}]}], "/.", 
       RowBox[{"nu0", "->", "mu"}]}], ")"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu0", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu0", ",", "k2"}], "]"}], 
     RowBox[{"SUM", "[", "nu0", "]"}]}], ":>", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"expr", "/.", 
          RowBox[{"mu", "->", "nu1"}]}], "/.", 
         RowBox[{"nu0", "->", "mu"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}], " ", 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], 
     RowBox[{"SUM", "[", "nu0", "]"}]}], ":>", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{"expr", ",", 
       RowBox[{"{", 
        RowBox[{"nu0", ",", "4"}], "}"}]}], "]"}], " ", 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"\[Sigma]", "[", 
     RowBox[{"a_", ",", "mu"}], "]"}], ":>", 
    RowBox[{"-", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "a"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nu0", "]"}]}], ":>", 
    RowBox[{"Sum", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{"nu0", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V2cf", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"%", ",", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}], "  ", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8576335243136797`*^9, 3.857633560562351*^9}, {
   3.88587509390793*^9, 3.8858750940771303`*^9}, {3.885876155986519*^9, 
   3.885876156961114*^9}, {3.886220577582221*^9, 3.886220599316819*^9}, 
   3.896157935995269*^9, {3.896157984781867*^9, 3.896157988527149*^9}, {
   3.896272694080728*^9, 3.89627269548702*^9}, 3.896273070725501*^9, 
   3.896273127339513*^9, {3.896273242811911*^9, 3.896273325685618*^9}, {
   3.896273360181477*^9, 3.896273455231318*^9}, {3.896273529227294*^9, 
   3.8962735331502247`*^9}, {3.8962736151071243`*^9, 3.896273619405216*^9}, {
   3.8962736667117777`*^9, 3.896273684352084*^9}, {3.8962737379421377`*^9, 
   3.896273739415572*^9}, {3.896273786527923*^9, 3.896273827438933*^9}, {
   3.89627391322364*^9, 3.896273946780459*^9}, {3.8969312978867273`*^9, 
   3.8969313159656467`*^9}, {3.8969313797548943`*^9, 3.896931382778696*^9}, {
   3.898875702962077*^9, 3.898875708085689*^9}, {3.8988757430998697`*^9, 
   3.898875744064193*^9}, {3.898875893177165*^9, 3.898875908352234*^9}, {
   3.8988759963972807`*^9, 3.898876097716649*^9}, 3.898876127880488*^9, {
   3.898956121914447*^9, 3.898956131121285*^9}, {3.898956271005866*^9, 
   3.898956293291585*^9}, 3.8989563910126038`*^9, 3.898956474564604*^9, {
   3.898956518567688*^9, 3.8989566948712873`*^9}, 3.898959081633321*^9, 
   3.8989598005425262`*^9, 3.91672243294932*^9, {3.916722512488344*^9, 
   3.91672257814489*^9}, {3.9185529033747787`*^9, 3.91855295297974*^9}, {
   3.918553023891642*^9, 3.918553049290678*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"952f8d98-a00a-4316-8c08-7a9619f8d504"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2Clover", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{"Evaluate", "[", "V2cf", "]"}]}]], "Input",
 CellChangeTimes->{{3.896190366949848*^9, 3.8961903922390013`*^9}, {
  3.8961904737812147`*^9, 3.896190481142379*^9}, {3.896274012943103*^9, 
  3.896274045557019*^9}, {3.896931403221731*^9, 3.896931419622868*^9}, {
  3.898956411877637*^9, 3.898956436146749*^9}, {3.898957418971702*^9, 
  3.898957434729863*^9}, {3.9167225885296392`*^9, 3.916722597158029*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"d28bc554-4987-4c8d-a81b-5d84b7a8dbea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DumpSave", "[", 
  RowBox[{"\"\<V2_Clover.mx\>\"", ",", "V2Clover"}], "]"}]], "Input",
 CellChangeTimes->{{3.89619034857588*^9, 3.896190359645836*^9}, {
  3.896190403569337*^9, 3.896190404591619*^9}, {3.896190494323303*^9, 
  3.896190516430078*^9}, {3.896274056334375*^9, 3.896274062319298*^9}, {
  3.896931424573785*^9, 3.896931424719283*^9}, {3.898956722760775*^9, 
  3.89895673252413*^9}, {3.9167226035368156`*^9, 3.916722608666439*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"ef1b2fc9-b71e-400b-9d38-a2bbdd42cf31"],

Cell[BoxData[
 RowBox[{"{", "V2Clover", "}"}]], "Output",
 CellChangeTimes->{
  3.896190428301407*^9, 3.8961905187131443`*^9, 3.896274358247047*^9, 
   3.896927431095336*^9, 3.896931431917797*^9, 3.898876151363489*^9, 
   3.898956733384316*^9, {3.89895742247645*^9, 3.89895744098444*^9}, 
   3.898959005538903*^9, 3.898959088642161*^9, 3.90584451440344*^9, 
   3.916722612597076*^9, 3.918125429124696*^9, 3.9185528866029253`*^9, 
   3.918564362781654*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"bab67a83-f4d3-4927-ae10-387251f1ef34"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QQGGG Vertex", "Subsubsection",
 CellChangeTimes->{{3.853820707065735*^9, 3.853820714872922*^9}, 
   3.85382113270687*^9, 
   3.853821648787694*^9},ExpressionUUID->"3b959b1d-323d-4280-81e2-\
aa7c3b7a71a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V3c", "=", 
   RowBox[{
    RowBox[{"g0", "^", "3"}], " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"SCloverFT", ",", 
      RowBox[{"g0", "^", "3"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.853817142533887*^9, 3.853817152669023*^9}, {
   3.8538172807087393`*^9, 3.85381728166424*^9}, 3.8538201052812366`*^9, {
   3.853820217052443*^9, 3.853820264763785*^9}, {3.8538208444321547`*^9, 
   3.853820846062055*^9}, {3.853821136531582*^9, 3.8538211632861853`*^9}, {
   3.8538216515332747`*^9, 3.853821656145543*^9}, 3.885876333118794*^9, {
   3.886222093421109*^9, 3.886222094622889*^9}, {3.896158002624568*^9, 
   3.896158019738331*^9}, {3.896274071825899*^9, 3.89627408428191*^9}, 
   3.916723235940064*^9, 3.916723438990488*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"1b3f269e-8bb5-422b-baf4-147fc5571d30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myFRintegrate", "[", "V3c", "]"}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k2"}], "-", "k3", "-", "p", "+", "q"}], "->", "k1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu0", ",", "k1"}], "]"}], 
     RowBox[{"SUM", "[", "nu0", "]"}], "expr_"}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"expr", "/.", 
         RowBox[{"nu0", "->", "munew"}]}], "/.", 
        RowBox[{"mu", "->", "nu0"}]}], "/.", 
       RowBox[{"munew", "->", "mu"}]}], ")"}], 
     RowBox[{"SUM", "[", "nu0", "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu0", ",", "k2"}], "]"}], 
     RowBox[{"SUM", "[", "nu0", "]"}], "expr_"}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nu0", "->", "nu"}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nu0", ",", "k3"}], "]"}], 
     RowBox[{"SUM", "[", "nu0", "]"}], "expr_"}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nu0", "->", "rho"}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "mu", ",", "k3"}], "]"}]}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "rho"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "mu", ",", "k2"}], "]"}]}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "mu", ",", "k3"}], "]"}]}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "rho"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu_", ",", "k2"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nu_", ",", "k3"}], "]"}]}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"nu", ",", "rho"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "k2"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", " ", 
   RowBox[{
    RowBox[{"\[Sigma]", "[", 
     RowBox[{"a_", ",", "mu"}], "]"}], ":>", 
    RowBox[{"-", " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"mu", ",", "a"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nu0", "]"}]}], ":>", 
    RowBox[{"Sum", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{"nu0", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3cf", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"%", ",", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "nu", ",", "k2"}], "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.857633608701672*^9, 3.85763361443919*^9}, {
   3.857633862261088*^9, 3.857633878876347*^9}, {3.885875213848826*^9, 
   3.885875214015671*^9}, {3.885876167177598*^9, 3.885876167617635*^9}, 
   3.886222101812599*^9, 3.896158025710374*^9, {3.896190557034154*^9, 
   3.896190561115612*^9}, {3.896274095216927*^9, 3.89627409717234*^9}, {
   3.89627452698706*^9, 3.896274529024012*^9}, {3.896274599617844*^9, 
   3.8962746232070637`*^9}, {3.896274686579413*^9, 3.8962747422568808`*^9}, {
   3.8962747751669283`*^9, 3.896275050478177*^9}, {3.896275086951079*^9, 
   3.8962751333807898`*^9}, {3.896275246625717*^9, 3.8962752598779583`*^9}, {
   3.896275320912644*^9, 3.8962753487088947`*^9}, {3.896275427890682*^9, 
   3.896275533959847*^9}, {3.896275576297648*^9, 3.896275712226392*^9}, {
   3.896275751935462*^9, 3.896275769923716*^9}, {3.896275823532172*^9, 
   3.8962758799627857`*^9}, {3.896275948600655*^9, 3.896276053429236*^9}, {
   3.896276150432678*^9, 3.8962761824246683`*^9}, {3.896276252255062*^9, 
   3.896276263495438*^9}, {3.896276398853178*^9, 3.896276400655974*^9}, {
   3.896276473796424*^9, 3.8962764740073423`*^9}, {3.896276505521*^9, 
   3.896276528400825*^9}, {3.896276738368483*^9, 3.896276777131571*^9}, {
   3.896931558557185*^9, 3.896931663576092*^9}, {3.8989560405572443`*^9, 
   3.898956042342909*^9}, {3.898959766813869*^9, 3.8989597735842943`*^9}, {
   3.898959823457027*^9, 3.8989598883175497`*^9}, {3.898959949717833*^9, 
   3.898959955702739*^9}, {3.898960017399372*^9, 3.8989600494622097`*^9}, {
   3.898960092979727*^9, 3.898960105993452*^9}, {3.898960162629257*^9, 
   3.8989602555308228`*^9}, {3.8989603505410013`*^9, 3.898960430673827*^9}, {
   3.916722625150694*^9, 3.916722716967864*^9}, {3.916723351338772*^9, 
   3.916723387407529*^9}, {3.918125423923389*^9, 3.918125424430086*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"22aa0e8f-b0a6-4f55-ab54-ea1ba83a2a7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V3Clover", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "p_", ",", "q_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "V3cf", "]"}]}]], "Input",
 CellChangeTimes->{{3.896190366949848*^9, 3.8961903922390013`*^9}, {
  3.8961904737812147`*^9, 3.896190481142379*^9}, {3.896190580164318*^9, 
  3.896190584257872*^9}, {3.896276880081657*^9, 3.896276942159856*^9}, {
  3.8962769876268673`*^9, 3.896276988398827*^9}, {3.896930172824916*^9, 
  3.896930191285549*^9}, {3.898960684725596*^9, 3.898960697789206*^9}, {
  3.898960767897807*^9, 3.898960891175799*^9}, {3.916723415467106*^9, 
  3.916723425082601*^9}, {3.918136558056484*^9, 3.918136561691463*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"9f84faf1-c793-4179-8f84-462614679ea4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DumpSave", "[", 
  RowBox[{"\"\<V3_Clover.mx\>\"", ",", "V3Clover"}], "]"}]], "Input",
 CellChangeTimes->{{3.89619034857588*^9, 3.896190359645836*^9}, {
  3.896190403569337*^9, 3.896190404591619*^9}, {3.896190494323303*^9, 
  3.896190516430078*^9}, {3.896190590974831*^9, 3.896190594866693*^9}, {
  3.896276948370226*^9, 3.8962769755842257`*^9}, {3.8989610169379272`*^9, 
  3.898961040341148*^9}, {3.916723429414336*^9, 3.916723433217957*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"047d0801-f28d-4e5b-b92c-ba1acc14de31"],

Cell[BoxData[
 RowBox[{"{", "V3Clover", "}"}]], "Output",
 CellChangeTimes->{3.896190428301407*^9, 3.8961905187131443`*^9, 
  3.896190595648121*^9, 3.896276989999626*^9, 3.8969274361326427`*^9, 
  3.896931770733056*^9, 3.89896104801422*^9, 3.905844516618737*^9, 
  3.9167234357306547`*^9, 3.918125439241333*^9, 3.918136573192481*^9, 
  3.918552888919816*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"396f7eda-7ce5-42e4-8a94-bc7e17678724"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1433, 1058},
WindowMargins->{{Automatic, 319}, {Automatic, 95}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b221b201-41ec-4ded-a73e-2b79277b1f9d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 232, 4, 98, "Title",ExpressionUUID->"f548cac1-a13b-4013-bcc3-d6b231d988ed"],
Cell[815, 28, 492, 10, 52, "Input",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],
Cell[1310, 40, 216, 5, 30, "Input",ExpressionUUID->"59895ec0-e129-4058-ab5a-48454de380f1"],
Cell[CellGroupData[{
Cell[1551, 49, 209, 4, 67, "Section",ExpressionUUID->"8024315a-9d5c-454d-8383-585fb7f2a56e"],
Cell[1763, 55, 1043, 28, 30, "Input",ExpressionUUID->"4f5269a4-24c8-4112-969d-00b9eef19b5c"],
Cell[2809, 85, 1177, 28, 30, "Input",ExpressionUUID->"f0370ac3-ea6c-4b2f-b7ce-19884dd56486"],
Cell[3989, 115, 619, 13, 30, "Input",ExpressionUUID->"ff24a480-dc2a-4dce-88c5-05ed06c5014e"],
Cell[CellGroupData[{
Cell[4633, 132, 771, 15, 52, "Input",ExpressionUUID->"a5064a57-418c-41d0-b519-1c7ac729d761"],
Cell[5407, 149, 2094, 58, 49, "Output",ExpressionUUID->"284035ce-2ac7-4e21-962f-0f52d4226dd9"]
}, Open  ]],
Cell[7516, 210, 8230, 233, 262, "Input",ExpressionUUID->"78113424-fdd6-4398-abeb-1a0429e5882d"],
Cell[CellGroupData[{
Cell[15771, 447, 156, 3, 54, "Subsection",ExpressionUUID->"5be293ac-6d05-445f-8a1b-d3716ef7cdc4"],
Cell[CellGroupData[{
Cell[15952, 454, 161, 3, 45, "Subsubsection",ExpressionUUID->"cde9e92f-d394-43cd-815d-48c3aeb1c235"],
Cell[16116, 459, 443, 10, 30, "Input",ExpressionUUID->"b0572e2e-6a32-4edd-9c45-a5c09b5511b7"],
Cell[CellGroupData[{
Cell[16584, 473, 915, 20, 52, "Input",ExpressionUUID->"8a3b7409-ab8b-4c29-ad1f-c30e06417940"],
Cell[17502, 495, 1481, 33, 48, "Output",ExpressionUUID->"5c51c63b-5786-495f-8679-2766d6a150c2"],
Cell[18986, 530, 1254, 27, 48, "Output",ExpressionUUID->"360242a5-c224-4c2c-831a-ed07c4a6408d"]
}, Open  ]],
Cell[20255, 560, 405, 8, 30, "Input",ExpressionUUID->"3235c6fd-2676-4b73-b236-8a00e52f1f35"],
Cell[CellGroupData[{
Cell[20685, 572, 352, 6, 30, "Input",ExpressionUUID->"a3153d44-5175-48e0-aa05-54ca6a4a4479"],
Cell[21040, 580, 384, 6, 34, "Output",ExpressionUUID->"42bc06de-0f7e-4d46-aa35-a4dce10886de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21473, 592, 184, 3, 45, "Subsubsection",ExpressionUUID->"cf73d2d1-20da-476e-9879-f685d481b947"],
Cell[21660, 597, 834, 16, 30, "Input",ExpressionUUID->"14361687-705d-4fda-b653-7e12152351a5"],
Cell[CellGroupData[{
Cell[22519, 617, 2017, 45, 73, "Input",ExpressionUUID->"2ba93b57-6469-4ec3-b61a-518c6c2e8157"],
Cell[24539, 664, 1342, 35, 49, "Output",ExpressionUUID->"4d070eed-4e7d-405f-938a-9d169551e700"]
}, Open  ]],
Cell[25896, 702, 563, 10, 30, "Input",ExpressionUUID->"122b429d-4244-4711-b094-672c295b159c"],
Cell[CellGroupData[{
Cell[26484, 716, 447, 7, 30, "Input",ExpressionUUID->"39a36fd9-37c1-4fa1-82c3-848dc5f9c073"],
Cell[26934, 725, 477, 8, 34, "Output",ExpressionUUID->"6eaba4cf-83af-4c9c-96db-872125a873e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27460, 739, 211, 4, 45, "Subsubsection",ExpressionUUID->"942866c9-98d7-49fc-959c-5c12616c717a"],
Cell[27674, 745, 764, 15, 30, "Input",ExpressionUUID->"e6ec3a50-d681-4607-9080-a4a88c2d7a7c"],
Cell[CellGroupData[{
Cell[28463, 764, 1992, 52, 94, "Input",ExpressionUUID->"4cfac3df-329d-4283-9e5c-64fe993aaff4"],
Cell[30458, 818, 1815, 44, 50, "Output",ExpressionUUID->"84e01cef-d152-420d-a9d5-07068c6ea5d9"]
}, Open  ]],
Cell[32288, 865, 632, 10, 30, "Input",ExpressionUUID->"133b8d38-beb4-4ae9-9e74-3c0a131ac0d2"],
Cell[CellGroupData[{
Cell[32945, 879, 498, 8, 30, "Input",ExpressionUUID->"10dddec6-db0d-4a06-850c-d19819a16da8"],
Cell[33446, 889, 413, 6, 34, "Output",ExpressionUUID->"5ad66fff-5ce4-4963-847b-93d2a2c90616"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33932, 903, 252, 4, 67, "Section",ExpressionUUID->"cd5f7daa-ea4c-4235-b731-526632eac82d"],
Cell[34187, 909, 1058, 27, 52, "Input",ExpressionUUID->"ed48814c-9344-4037-82c3-228aa0c24ec7"],
Cell[35248, 938, 849, 22, 52, "Input",ExpressionUUID->"64a6eac8-aab3-4217-82fd-5176aea835be"],
Cell[36100, 962, 1195, 26, 52, "Input",ExpressionUUID->"bc5a46d7-5c2f-4846-9c23-474249c3605e"],
Cell[37298, 990, 1192, 26, 52, "Input",ExpressionUUID->"2a7a0ae8-43d9-4f50-a354-785cb03136ba"],
Cell[38493, 1018, 8078, 231, 262, "Input",ExpressionUUID->"6550d99d-d257-4e15-91a1-e20789ec2c8d"],
Cell[CellGroupData[{
Cell[46596, 1253, 156, 3, 54, "Subsection",ExpressionUUID->"5e1e7258-ebf8-4790-acc6-3ad282349cc0"],
Cell[CellGroupData[{
Cell[46777, 1260, 161, 3, 45, "Subsubsection",ExpressionUUID->"be322a2e-0605-4246-aba5-69f17eb1492d"],
Cell[46941, 1265, 446, 10, 30, "Input",ExpressionUUID->"33905503-b0b6-4d66-88c8-30466c9ac7fd"],
Cell[CellGroupData[{
Cell[47412, 1279, 2258, 66, 136, "Input",ExpressionUUID->"bec190e3-ce9f-4ece-8544-d28167d9331d"],
Cell[49673, 1347, 3540, 96, 87, "Output",ExpressionUUID->"3fbc0bf8-ae16-4b83-997a-ffc722d2f711"]
}, Open  ]],
Cell[53228, 1446, 481, 9, 30, "Input",ExpressionUUID->"33c0d287-e7e3-4f85-99fd-aab9019948d3"],
Cell[CellGroupData[{
Cell[53734, 1459, 398, 6, 30, "Input",ExpressionUUID->"4204f170-4526-42d4-afd0-7ce56b59a0e5"],
Cell[54135, 1467, 430, 7, 34, "Output",ExpressionUUID->"6b7e1119-33e0-40c8-89d1-08d3897a3f72"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54614, 1480, 184, 3, 45, "Subsubsection",ExpressionUUID->"2c42de96-5d28-4f0d-af24-05178f602b21"],
Cell[54801, 1485, 931, 17, 30, "Input",ExpressionUUID->"eaf401b1-fb0a-4f7d-b21c-6b1aa0573d97"],
Cell[55735, 1504, 5550, 147, 199, "Input",ExpressionUUID->"952f8d98-a00a-4316-8c08-7a9619f8d504"],
Cell[61288, 1653, 644, 12, 30, "Input",ExpressionUUID->"d28bc554-4987-4c8d-a81b-5d84b7a8dbea"],
Cell[CellGroupData[{
Cell[61957, 1669, 547, 9, 30, "Input",ExpressionUUID->"ef1b2fc9-b71e-400b-9d38-a2bbdd42cf31"],
Cell[62507, 1680, 538, 10, 34, "Output",ExpressionUUID->"bab67a83-f4d3-4927-ae10-387251f1ef34"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63094, 1696, 211, 4, 45, "Subsubsection",ExpressionUUID->"3b959b1d-323d-4280-81e2-aa7c3b7a71a4"],
Cell[63308, 1702, 858, 16, 30, "Input",ExpressionUUID->"1b3f269e-8bb5-422b-baf4-147fc5571d30"],
Cell[64169, 1720, 6868, 184, 262, "Input",ExpressionUUID->"22aa0e8f-b0a6-4f55-ab54-ea1ba83a2a7a"],
Cell[71040, 1906, 814, 14, 30, "Input",ExpressionUUID->"9f84faf1-c793-4179-8f84-462614679ea4"],
Cell[CellGroupData[{
Cell[71879, 1924, 546, 8, 30, "Input",ExpressionUUID->"047d0801-f28d-4e5b-b92c-ba1acc14de31"],
Cell[72428, 1934, 437, 7, 34, "Output",ExpressionUUID->"396f7eda-7ce5-42e4-8a94-bc7e17678724"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica_notebooks/flow.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    206091,       5720]
NotebookOptionsPosition[    196156,       5550]
NotebookOutlinePosition[    196672,       5570]
CellTagsIndexPosition[    196629,       5567]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Perturbative Wilson Flow", "Title",
 CellChangeTimes->{{3.8856418144668617`*^9, 3.885641818917082*^9}, {
  3.885870740519577*^9, 3.885870741768258*^9}, {3.8882884027429333`*^9, 
  3.8882884234541273`*^9}, {3.890297645801309*^9, 
  3.890297650915856*^9}},ExpressionUUID->"f548cac1-a13b-4013-bcc3-\
d6b231d988ed"],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  "\"\</Users/max/Desktop/lattice_perturbation_theory/myLPT.m\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "p", ",", "q", ",", "k", ",", "\[DoubleStruckCapitalI]", ",", 
   "\[DoubledGamma]", ",", "\[Sigma]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.885873219149599*^9, 3.885873255258662*^9}, {
  3.886214680756117*^9, 3.8862147055477247`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\<desktop/lattice_perturbation_theory/stout\>\"", 
   "]"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"59895ec0-e129-4058-ab5a-48454de380f1"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"I", " ", 
     RowBox[{"Q", "[", 
      RowBox[{"1", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"U", "[", 
      RowBox[{"2", ",", "mu", ",", "x"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Insert", " ", "definition", " ", "of", " ", "Q"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", "I"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"W", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}], "-", " ", 
          RowBox[{
           RowBox[{"1", "/", "Nc"}], " ", 
           RowBox[{"tr", "[", "n", "]"}], " ", 
           RowBox[{"W", "[", 
            RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}]}], ")"}]}]}]}], "//",
      "Expand"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Insert", " ", "definition", " ", "of", " ", "W"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{
        RowBox[{"SUM", "[", 
         RowBox[{"nu", "[", "n", "]"}], "]"}], "  ", 
        RowBox[{"V", "[", 
         RowBox[{"n", ",", "mu", ",", 
          RowBox[{"nu", "[", "n", "]"}], ",", "x"}], " ", "]"}], 
        RowBox[{"Ud", "[", 
         RowBox[{
          RowBox[{"n", "+", 
           RowBox[{"3", "/", "13"}]}], ",", "mu", ",", "x"}], " ", "]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"SUM", "[", 
         RowBox[{"nu", "[", 
          RowBox[{"n", "+", 
           RowBox[{"1", "/", "13"}]}], "]"}], "]"}], " ", 
        RowBox[{"Vd", "[", 
         RowBox[{
          RowBox[{"n", "+", 
           RowBox[{"1", "/", "13"}]}], ",", "mu", ",", 
          RowBox[{"nu", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "13"}]}], "]"}], ",", "x"}], "]"}]}]}]}]}], 
    ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Sort", " ", "sums"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"expr_.", " ", 
        RowBox[{"SUM", "[", 
         RowBox[{"nu", "[", "n1_", "]"}], "]"}], 
        RowBox[{"SUM", "[", 
         RowBox[{"nu", "[", "n2_", "]"}], "]"}], 
        RowBox[{"SUM", "[", 
         RowBox[{"nu", "[", "n3_", "]"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{"n1", "<", "n2"}], "&&", 
        RowBox[{"n2", "<", "n3"}]}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"nu", "[", "n1", "]"}], "->", "nu1"}], ",", 
           RowBox[{
            RowBox[{"nu", "[", "n2", "]"}], "->", "nu2"}], ",", 
           RowBox[{
            RowBox[{"nu", "[", "n3", "]"}], "->", "nu3"}]}], "}"}]}], ")"}], 
       RowBox[{"SUM", "[", "nu1", "]"}], 
       RowBox[{"SUM", "[", "nu2", "]"}], 
       RowBox[{"SUM", "[", "nu3", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"expr_.", " ", 
        RowBox[{"SUM", "[", 
         RowBox[{"nu", "[", "n1_", "]"}], "]"}], 
        RowBox[{"SUM", "[", 
         RowBox[{"nu", "[", "n2_", "]"}], "]"}]}], "/;", 
       RowBox[{"n1", "<", "n2"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"nu", "[", "n1", "]"}], "->", "nu1"}], ",", 
           RowBox[{
            RowBox[{"nu", "[", "n2", "]"}], "->", "nu2"}]}], "}"}]}], ")"}], 
       RowBox[{"SUM", "[", "nu1", "]"}], 
       RowBox[{"SUM", "[", "nu2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", " ", 
     RowBox[{
      RowBox[{"expr_.", " ", 
       RowBox[{"SUM", "[", 
        RowBox[{"nu", "[", "n1_", "]"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"nu", "[", "n1", "]"}], "->", "nu1"}], "}"}]}], ")"}], 
       RowBox[{"SUM", "[", "nu1", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Insert", " ", "definition", " ", "of", " ", "V", " ", "and", " ", 
     "Vdagger"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"n_", ",", "mu_", ",", "nu_", ",", "x_"}], "]"}], ":>", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "[", 
          RowBox[{"n", ",", "nu", ",", "x"}], "]"}], 
         RowBox[{"U", "[", 
          RowBox[{
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "13"}]}], ",", "mu", ",", 
           RowBox[{"x", "+", 
            RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
         RowBox[{"Ud", "[", 
          RowBox[{
           RowBox[{"n", "+", 
            RowBox[{"2", "/", "13"}]}], ",", "nu", ",", 
           RowBox[{"x", "+", 
            RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Ud", "[", 
          RowBox[{"n", ",", "nu", ",", 
           RowBox[{"x", "-", 
            RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
         RowBox[{"U", "[", 
          RowBox[{
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "13"}]}], ",", "mu", ",", 
           RowBox[{"x", "-", 
            RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
         RowBox[{"U", "[", 
          RowBox[{
           RowBox[{"n", "+", 
            RowBox[{"2", "/", "13"}]}], ",", "nu", ",", 
           RowBox[{"x", "+", 
            RowBox[{"e", "[", "mu", "]"}], "-", 
            RowBox[{"e", "[", "nu", "]"}]}]}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"Vd", "[", 
       RowBox[{"n_", ",", "mu_", ",", "nu_", ",", "x_"}], "]"}], ":>", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "[", 
          RowBox[{"n", ",", "nu", ",", 
           RowBox[{"x", "+", 
            RowBox[{"e", "[", "mu", "]"}]}]}], "]"}], 
         RowBox[{"Ud", "[", 
          RowBox[{
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "13"}]}], ",", "mu", ",", 
           RowBox[{"x", "+", 
            RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
         RowBox[{"Ud", "[", 
          RowBox[{
           RowBox[{"n", "+", 
            RowBox[{"2", "/", "13"}]}], ",", "nu", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Ud", "[", 
          RowBox[{"n", ",", "nu", ",", 
           RowBox[{"x", "+", 
            RowBox[{"e", "[", "mu", "]"}], "-", 
            RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
         RowBox[{"Ud", "[", 
          RowBox[{
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "13"}]}], ",", "mu", ",", 
           RowBox[{"x", "-", 
            RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
         RowBox[{"U", "[", 
          RowBox[{
           RowBox[{"n", "+", 
            RowBox[{"2", "/", "13"}]}], ",", "nu", ",", 
           RowBox[{"x", "-", 
            RowBox[{"e", "[", "nu", "]"}]}]}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\n", 
   RowBox[{"(*", " ", "Collect", " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "csw", ",", "\[Rho]", ",", 
        RowBox[{
         RowBox[{"SUM", "[", "a_", "]"}], 
         RowBox[{"SUM", "[", "b_", "]"}], 
         RowBox[{"SUM", "[", "c_", "]"}], 
         RowBox[{"SUM", "[", "d_", "]"}]}], ",", 
        RowBox[{
         RowBox[{"SUM", "[", "a_", "]"}], 
         RowBox[{"SUM", "[", "b_", "]"}], 
         RowBox[{"SUM", "[", "c_", "]"}]}], ",", 
        RowBox[{
         RowBox[{"SUM", "[", "a_", "]"}], 
         RowBox[{"SUM", "[", "b_", "]"}]}], ",", 
        RowBox[{"SUM", "[", "a_", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Insert", " ", "Expansions", " ", "of", " ", "U", " ", "and", " ", 
     "Udagger"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"I", " ", "g0", " ", 
         RowBox[{"A", "[", 
          RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"g0", "^", "2"}], "/", "2"}], " ", 
         RowBox[{"AA", "[", 
          RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}], "-", 
        RowBox[{"I", " ", 
         RowBox[{
          RowBox[{"g0", "^", "3"}], "/", "6"}], 
         RowBox[{"AAA", "[", 
          RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"Ud", "[", 
       RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"I", " ", "g0", " ", 
         RowBox[{"A", "[", 
          RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"g0", "^", "2"}], "/", "2"}], " ", 
         RowBox[{"AAd", "[", 
          RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}], "+", 
        RowBox[{"I", " ", 
         RowBox[{
          RowBox[{"g0", "^", "3"}], "/", "6"}], 
         RowBox[{"AAAd", "[", 
          RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Truncate", " ", "at", " ", "order", " ", 
     RowBox[{"g0", "^", "3"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"%", "+", 
       RowBox[{
        RowBox[{"O", "[", "g0", "]"}], "^", "4"}]}], "]"}], "//", 
     "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Apply", " ", "traces", " ", "to", " ", "As", " ", "according", " ", "to",
      " ", "which", " ", "Q", " ", "they", " ", "come", " ", "from"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"tr", "[", "n_", "]"}], ":>", "0"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"tr", "[", "n_", "]"}], 
        RowBox[{"A1_", "[", 
         RowBox[{"m_", ",", "mu_", ",", "x_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"A", ",", "AA", ",", "AAd", ",", "AAA", ",", "AAAd"}], 
           "}"}], ",", "A1"}], "]"}], "&&", 
        RowBox[{"0", "<=", 
         RowBox[{"m", "-", "n"}], "<", 
         RowBox[{"4", "/", "13"}]}]}]}], ":>", 
      RowBox[{"tr", "[", 
       RowBox[{"n", ",", 
        RowBox[{"A1", "[", 
         RowBox[{"m", ",", "mu", ",", "x"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"n_", ",", "A1_"}], "]"}], 
        RowBox[{"A2_", "[", 
         RowBox[{"m_", ",", "mu_", ",", "x_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"A", ",", "AA", ",", "AAd", ",", "AAA", ",", "AAAd"}], 
           "}"}], ",", "A2"}], "]"}], "&&", 
        RowBox[{"0", "<=", 
         RowBox[{"m", "-", "n"}], "<", 
         RowBox[{"4", "/", "13"}]}]}]}], ":>", 
      RowBox[{"tr", "[", 
       RowBox[{"n", ",", 
        RowBox[{"A1", " ", 
         RowBox[{"A2", "[", 
          RowBox[{"m", ",", "mu", ",", "x"}], "]"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"tr", "[", "n_", "]"}], "/;", 
       RowBox[{"n", "\[Element]", "Rationals"}]}], ":>", "Nc"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"n_", ",", "A_"}], "]"}], ":>", 
      RowBox[{"tr", "[", "A", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"A", "[", 
        RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], "]"}], ":>", "0"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"tr", "[", " ", 
     RowBox[{"A", " ", "A", " ", "A"}], " ", "]"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
         "Rationals"}], " ", "&&", 
        RowBox[{"n1", "<", "n2"}], "&&", 
        RowBox[{"n2", "<", "n3"}]}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"tr", "[", " ", 
     RowBox[{"A", " ", "AA"}], " ", "]"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
         RowBox[{"AA", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
         RowBox[{"AAd", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{
         RowBox[{"AA", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{
         RowBox[{"AAd", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"tr", "[", " ", "AAA", " ", "]"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"AAA", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], "/;", 
       RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"c", ",", "mu", ",", "x"}], "]"}]}], "+", 
         RowBox[{"AAA", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "mu", ",", "x"}], "]"}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"AAAd", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], "/;", 
       RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"c", ",", "mu", ",", "x"}], "]"}]}], "+", 
         RowBox[{"AAA", "[", 
          RowBox[{"c", ",", "b", ",", "a", ",", "mu", ",", "x"}], "]"}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"tr", "[", " ", 
      RowBox[{"A", " ", "A"}], " ", "]"}], " ", "A"}], " ", "*)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
         "Rationals"}], " ", "&&", 
        RowBox[{"n1", "<", "n2"}], "&&", 
        RowBox[{"n2", "<", "n3"}]}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "]"}], 
       RowBox[{"T", "[", "c", "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"AA", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "]"}], 
       RowBox[{"T", "[", "c", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"AAd", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "]"}], 
       RowBox[{"T", "[", "c", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"tr", "[", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
         "Rationals"}], " ", "&&", 
        RowBox[{"n1", "<", "n2"}], "&&", 
        RowBox[{"n2", "<", "n3"}]}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", "a", "]"}], 
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"b", ",", "c"}], "]"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"tr", "[", 
         RowBox[{"AA", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", "a", "]"}], 
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"b", ",", "c"}], "]"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"tr", "[", 
         RowBox[{"AAd", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", "a", "]"}], 
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"b", ",", "c"}], "]"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"tr", "[", " ", 
     RowBox[{"A", " ", "A"}], " ", "]"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nu", ",", "y"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"AA", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"AAd", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Sort", " ", "As"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
         "Rationals"}], " ", "&&", 
        RowBox[{"n1", "<", "n2"}], "&&", 
        RowBox[{"n2", "<", "n3"}]}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"AA", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"AAd", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"AA", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"AAd", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"AAA", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
       RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
       RowBox[{"AAA", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "mu", ",", "x"}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"AAAd", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
       RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
       RowBox[{"AAA", "[", 
        RowBox[{"c", ",", "b", ",", "a", ",", "mu", ",", "x"}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", 
        "&&", 
        RowBox[{"n1", "<", "n2"}]}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nu", ",", "y"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"AA", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
       RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"AAd", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
       RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"AA", "[", 
           RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
       RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
      RowBox[{
       RowBox[{"T", "[", "a", "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "x"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "FourierTransform", " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"AAA", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "mu_", ",", "x_"}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"Int", "[", 
        RowBox[{"k", "[", "a", "]"}], "]"}], 
       RowBox[{"Int", "[", 
        RowBox[{"k", "[", "b", "]"}], "]"}], 
       RowBox[{"Int", "[", 
        RowBox[{"k", "[", "c", "]"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{
            RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "a", "]"}], "+", 
           RowBox[{"k", "[", "b", "]"}], "+", 
           RowBox[{"k", "[", "c", "]"}]}], ")"}]}], "]"}], 
       RowBox[{"AAA", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "mu", ",", 
         RowBox[{"k", "[", "a", "]"}], ",", 
         RowBox[{"k", "[", "b", "]"}], ",", 
         RowBox[{"k", "[", "c", "]"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a_", ",", "b_", ",", "mu_", ",", "x_"}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"Int", "[", 
        RowBox[{"k", "[", "a", "]"}], "]"}], " ", 
       RowBox[{"Int", "[", 
        RowBox[{"k", "[", "b", "]"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{
            RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "a", "]"}], "+", 
           RowBox[{"k", "[", "b", "]"}]}], ")"}]}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "mu", ",", 
         RowBox[{"k", "[", "a", "]"}], ",", 
         RowBox[{"k", "[", "b", "]"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a_", ",", "mu_", ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"Int", "[", 
        RowBox[{"k", "[", "a", "]"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{
            RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
         RowBox[{"k", "[", "a", "]"}]}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", 
         RowBox[{"k", "[", "a", "]"}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "a", "]"}], "\[Rule]", "k1"}], ",", 
       RowBox[{
        RowBox[{"k", "[", "b", "]"}], "\[Rule]", "k2"}], ",", 
       RowBox[{
        RowBox[{"k", "[", "c", "]"}], "\[Rule]", "k3"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RHS", "=", "%"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.888288502139614*^9, 3.88828850925064*^9}, {
   3.888288708681127*^9, 3.888288736388267*^9}, {3.8882887713896513`*^9, 
   3.88828877589874*^9}, {3.8882888428503103`*^9, 3.888288847584384*^9}, {
   3.888477155804613*^9, 3.8884771581761827`*^9}, 3.88850624644374*^9, 
   3.8885063496055737`*^9, {3.888506510147233*^9, 3.888506595475977*^9}, {
   3.888506644890306*^9, 3.8885066592063*^9}, {3.8885067090521393`*^9, 
   3.8885067222064323`*^9}, 3.888989887155097*^9, {3.888989993758918*^9, 
   3.888990008759706*^9}, {3.888990120033566*^9, 3.8889901644590883`*^9}, {
   3.889017602316777*^9, 3.889017629872039*^9}, {3.889017701878353*^9, 
   3.889017766198732*^9}, {3.8890178100629797`*^9, 3.889018114298177*^9}, {
   3.8890181623378363`*^9, 3.889018335010909*^9}, 3.889018711354147*^9, 
   3.889018803983632*^9, {3.889018841335328*^9, 3.889018859165597*^9}, {
   3.889018913185614*^9, 3.88901896742052*^9}, {3.889019031295475*^9, 
   3.889019036344406*^9}, {3.889019157959756*^9, 3.8890191715883627`*^9}, 
   3.889019240270156*^9, {3.8890197172675*^9, 3.8890197505326347`*^9}, {
   3.889019804323963*^9, 3.8890198494026012`*^9}, 3.889019969180339*^9, {
   3.889020021032856*^9, 3.889020101336708*^9}, 3.889020507774469*^9, {
   3.88902060259648*^9, 3.889020664803195*^9}, {3.889020991382378*^9, 
   3.889020994479456*^9}, {3.889021109640532*^9, 3.889021115429913*^9}, 
   3.8890662274232693`*^9, 3.8890662731503277`*^9, {3.889153196381526*^9, 
   3.889153201645836*^9}, 3.8891534539204473`*^9, {3.88915352211764*^9, 
   3.889153524108078*^9}, {3.88915364428846*^9, 3.889153685907686*^9}, {
   3.889153717321919*^9, 3.889153764545783*^9}, {3.88915380586191*^9, 
   3.889153813279911*^9}, {3.890297766083007*^9, 3.890297791172584*^9}, {
   3.8902979638202333`*^9, 3.890297998092354*^9}, 3.890298030336788*^9, {
   3.8903197571539373`*^9, 3.89031976492592*^9}, 3.890880238595541*^9, {
   3.890880271665722*^9, 3.890880278582947*^9}, {3.890880849913172*^9, 
   3.8908808557968607`*^9}, {3.8908817491851683`*^9, 3.890881797986888*^9}, 
   3.890882401820468*^9, {3.890882474656246*^9, 3.8908825618314943`*^9}, 
   3.890882623522686*^9, 3.8908826941935863`*^9, 3.890882775343388*^9, {
   3.8908828128383512`*^9, 3.8908828131162*^9}, {3.890883010450531*^9, 
   3.890883029943881*^9}, {3.89088311984688*^9, 3.890883121554034*^9}, {
   3.890883154520166*^9, 3.890883200878874*^9}, {3.890883249696072*^9, 
   3.890883278179153*^9}, {3.8908833512349577`*^9, 3.890883390470579*^9}, {
   3.890883488155352*^9, 3.8908834998198433`*^9}, {3.8908835422289343`*^9, 
   3.89088354540696*^9}, {3.890883575873705*^9, 3.890883583003449*^9}, {
   3.890883692919607*^9, 3.8908836931475277`*^9}, {3.890883863219297*^9, 
   3.890883879335733*^9}, {3.890884255019552*^9, 3.8908842577622757`*^9}, {
   3.902457384601212*^9, 3.902457389147484*^9}, 3.902457441365758*^9, {
   3.902461735321303*^9, 3.902461743868289*^9}, {3.9149424621626997`*^9, 
   3.914942463985549*^9}, {3.9149425793292017`*^9, 3.914942594573866*^9}, {
   3.915454575044293*^9, 3.915454660864274*^9}, {3.9156777084444027`*^9, 
   3.915677719820537*^9}, {3.915677751981772*^9, 3.915677773842523*^9}, {
   3.9156779765199537`*^9, 3.915678260010799*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b266de1a-f846-4a97-9f9e-b1c4bcdb6b42"],

Cell[CellGroupData[{

Cell["0th Order", "Subsection",
 CellChangeTimes->{{3.902457304084052*^9, 
  3.9024573067360277`*^9}},ExpressionUUID->"7c9cbfbb-ed9e-4e88-afd2-\
96b4cebe294f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RHS", "/.", 
  RowBox[{"g0", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.8882888604012117`*^9, 3.8882888684084253`*^9}, 
   3.889066293413793*^9, {3.890298045974307*^9, 3.89029804653561*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"2f1aa999-38f6-4177-898f-832f413572cc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8882888694561367`*^9, 3.888506750504472*^9, 
  3.8890202417286987`*^9, 3.890298048490849*^9, 3.890319775751341*^9, 
  3.8908133362714643`*^9, 3.890838757403083*^9, 3.902457445452746*^9, 
  3.9028264089789333`*^9, 3.903147002747971*^9, 3.9034126825832233`*^9, 
  3.9035177021418858`*^9, 3.904701336125906*^9, 3.9059195732893467`*^9, 
  3.906462195193922*^9, 3.915678292476385*^9, 3.91705898547394*^9, 
  3.919001205236968*^9, 3.919223444449057*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"adcb52cd-1947-473e-aa6f-ccddbeab5b08"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["First Order", "Subsection",
 CellChangeTimes->{{3.8882976451248198`*^9, 
  3.8882976484102707`*^9}},ExpressionUUID->"3ef9fa58-684d-4285-88c1-\
185f8f12a8be"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"RHS", ",", 
      RowBox[{"g0", " ", 
       RowBox[{"T", "[", "a", "]"}]}]}], "]"}], "/", "I"}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"k_", " ", 
      RowBox[{"e", "[", "mu_", "]"}]}], "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
    RowBox[{"k", "[", "mu", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"%", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "k1", " ", "x"}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"k1", "[", "mu", "]"}]}]}]]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Exp", "[", "x_", "]"}], ":>", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"x", "/", "I"}], "]"}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "/", "I"}], "]"}]}]}]}]}], "//", "ExpandAll"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      RowBox[{"SUM", "[", "nu1", "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu1", ",", "k1"}], "]"}]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"nu1", "->", "nu"}]}], ")"}], 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"k1", "[", "nu1", "]"}], "]"}], "->", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"k1", "[", "nu1", "]"}], "/", "2"}], "]"}], "^", 
        "2"}]}]}]}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Int", "[", "k1", "]"}], " ", 
       RowBox[{"T", "[", "a", "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}], ",", "\[Rho]"}], 
     "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RHS1", "=", "%"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"SUM", "[", "nu1", "]"}], "expr_"}], ":>", 
    RowBox[{"Sum", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}], "->", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"g1", "=", "%"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8882888824739437`*^9, 3.8882889335693502`*^9}, 
   3.888288970641531*^9, {3.888289029713915*^9, 3.888289048658738*^9}, {
   3.88828918426857*^9, 3.888289238450328*^9}, {3.888289287085857*^9, 
   3.888289328427088*^9}, {3.888289390317512*^9, 3.888289621271729*^9}, {
   3.888289653975004*^9, 3.8882896681294928`*^9}, {3.8882897396427193`*^9, 
   3.8882897503333693`*^9}, {3.888289843045381*^9, 3.8882898609294243`*^9}, {
   3.888289934696529*^9, 3.888289956814878*^9}, {3.888290037714171*^9, 
   3.888290184767535*^9}, {3.8882902247168617`*^9, 3.888290236731579*^9}, {
   3.888290285017758*^9, 3.888290324295712*^9}, {3.888290420974229*^9, 
   3.888290431033265*^9}, {3.888290543883328*^9, 3.8882905584981413`*^9}, {
   3.888290713717494*^9, 3.8882907685291348`*^9}, {3.88829082413833*^9, 
   3.888290825136907*^9}, {3.8882908860464973`*^9, 3.88829099535323*^9}, {
   3.888291029186357*^9, 3.888291050619774*^9}, {3.888291080858142*^9, 
   3.888291179575741*^9}, {3.888291210674391*^9, 3.888291210679134*^9}, {
   3.888291256170293*^9, 3.8882912922243433`*^9}, {3.888291349062875*^9, 
   3.888291349769816*^9}, {3.889062969510118*^9, 3.889062969946546*^9}, {
   3.889063122619553*^9, 3.8890631402752123`*^9}, 3.889066296998616*^9, {
   3.889496969463312*^9, 3.8894969991794662`*^9}, {3.8894970525764427`*^9, 
   3.88949705362689*^9}, 3.8895048228670797`*^9, {3.890298058632772*^9, 
   3.890298067866789*^9}, {3.890298141862431*^9, 3.890298150423665*^9}, 
   3.902457508883389*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"6c2ac024-d802-4dba-acc2-787ffc4f2563"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"k1", "[", "1", "]"}], "2"], "]"}], "2"]}], "-", 
  RowBox[{"4", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"k1", "[", "2", "]"}], "2"], "]"}], "2"]}], "-", 
  RowBox[{"4", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"k1", "[", "3", "]"}], "2"], "]"}], "2"]}], "-", 
  RowBox[{"4", " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"k1", "[", "4", "]"}], "2"], "]"}], "2"]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"k1", "[", "nu", "]"}], "2"], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8882888939048347`*^9, 3.888288933911092*^9}, 
   3.888288972014196*^9, 3.8882890497361927`*^9, {3.888289210613804*^9, 
   3.888289240290427*^9}, 3.8882893292699757`*^9, {3.8882893908182173`*^9, 
   3.888289429847087*^9}, {3.888289474780814*^9, 3.888289549564592*^9}, {
   3.8882895868948793`*^9, 3.888289621594427*^9}, 3.888289655569848*^9, {
   3.888289743504909*^9, 3.8882897529077682`*^9}, {3.888289843444769*^9, 
   3.8882898494504967`*^9}, {3.888290051621071*^9, 3.888290082018029*^9}, {
   3.888290119154792*^9, 3.888290136898844*^9}, 3.888290185784688*^9, {
   3.888290226124345*^9, 3.8882902371099052`*^9}, 3.888290324847929*^9, {
   3.888290421403688*^9, 3.8882904313162603`*^9}, {3.888290554551449*^9, 
   3.888290558736403*^9}, {3.888290763632753*^9, 3.8882907697712917`*^9}, 
   3.8882908256256123`*^9, 3.888290995644804*^9, {3.888291029869689*^9, 
   3.8882910509058247`*^9}, {3.8882911091716843`*^9, 3.888291149053347*^9}, 
   3.888291181811882*^9, 3.8882912135062847`*^9, {3.888291257592381*^9, 
   3.888291293799493*^9}, 3.888291352512515*^9, 3.888291561847472*^9, 
   3.888506761142479*^9, 3.8890202606245003`*^9, 3.889063000623374*^9, 
   3.889063212625658*^9, {3.889496995039783*^9, 3.889497000078846*^9}, 
   3.889497059301255*^9, 3.889504823568119*^9, 3.890298069940097*^9, {
   3.89029814682584*^9, 3.890298151200213*^9}, 3.890319779140356*^9, 
   3.8908133402415323`*^9, 3.890838762153389*^9, 3.9024574477626677`*^9, 
   3.902457510039559*^9, 3.902542797381448*^9, 3.902826411043707*^9, 
   3.9031470039411182`*^9, {3.903412683217513*^9, 3.903412688462194*^9}, 
   3.9035177060089493`*^9, 3.9047013386724443`*^9, 3.905430927135372*^9, 
   3.905919577141335*^9, 3.906462197055354*^9, 3.915678299038836*^9, 
   3.9167333188682327`*^9, 3.9170589879173307`*^9, 3.919001208801065*^9, 
   3.919223444862382*^9, 3.919405704915275*^9, 3.920440686696178*^9, 
   3.920600340240308*^9, 3.9237995254574127`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"fd56fa5f-4863-48a1-b932-f1677e279ad8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"g1fun", "[", 
     RowBox[{"mu_", ",", "nu_", ",", "k1_"}], "]"}], ":=", 
    RowBox[{"Evaluate", "[", "g1", " ", "]"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.890794740757071*^9, 3.890794750456249*^9}, {
   3.890794791827783*^9, 3.890794798596558*^9}, {3.890795006180345*^9, 
   3.890795087640133*^9}, {3.890797662779635*^9, 3.890797685628886*^9}, {
   3.890877083867436*^9, 3.8908771274935827`*^9}, 3.8908777691874*^9, {
   3.902458476988811*^9, 3.902458477794626*^9}, {3.902826424301862*^9, 
   3.902826427671226*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"8cb3d882-8e4f-4dbc-9574-3ca0c75a1630"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"flow1", "[", 
    RowBox[{"t_", ",", "mu_", ",", "nu_", ",", "k1_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"khatsq", ",", "alpha"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"khatsq", "=", 
       RowBox[{"4", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"k1", "[", "alpha", "]"}]}], "]"}], "^", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "4"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "khatsq"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "khatsq"}], " ", "t"}], "]"}], "-", "1"}], ")"}], 
        RowBox[{"g1fun", "[", 
         RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}]}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.902458727474057*^9, 3.902458746325968*^9}, {
   3.902458814288471*^9, 3.9024590160397043`*^9}, 3.9024591600564747`*^9, {
   3.9024595134342537`*^9, 3.902459536575782*^9}, {3.902459670253008*^9, 
   3.902459671054788*^9}, {3.902459706669643*^9, 3.9024597095028343`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"f1dfafb2-1a9a-40ac-ac01-29a232ed88de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flow1", "[", 
   RowBox[{"t_", ",", "mu_", ",", "nu_", ",", "k1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"khatsq", ",", "alpha"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"khatsq", "=", 
       RowBox[{"4", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"k1", "[", "alpha", "]"}]}], "]"}], "^", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "4"}], "}"}]}], "]"}]}]}], 
      RowBox[{"(*", 
       RowBox[{"+", "eps"}], "*)"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"mu", ",", "nu"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "khatsq"}], " ", "t"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", "khatsq", ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "khatsq"}], " ", "t"}], "]"}], "-", "1"}], ")"}], 
        "4", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"k1", "[", "mu", "]"}]}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"k1", "[", "nu", "]"}]}], "]"}]}]}]}]}], "]"}], "//", 
   "myVecExpand", 
   RowBox[{"(*", 
    RowBox[{"/.", 
     RowBox[{"eps", "->", "0"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9024591641488132`*^9, 3.902459242900095*^9}, {
   3.902459661242551*^9, 3.902459667646688*^9}, 3.9024597047799587`*^9, {
   3.903412708987266*^9, 3.903412714684251*^9}, {3.903416504929227*^9, 
   3.9034165251837397`*^9}, {3.905430933643499*^9, 3.905430936184785*^9}, {
   3.905919595133057*^9, 3.905919597628289*^9}, {3.906462205679537*^9, 
   3.906462224907346*^9}, {3.906471611123515*^9, 3.906471623688884*^9}, {
   3.916733359650853*^9, 3.9167333644086657`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"1fd4b106-4b2d-4a5f-a3ca-e789b47673ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flow1", "[", 
   RowBox[{"1", ",", "t_", ",", "mu_", ",", "nu_", ",", "0"}], "]"}], ":=", 
  "0"}]], "Input",
 CellChangeTimes->{{3.920440718236186*^9, 3.920440737436056*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"3a2c31ec-9bbb-4445-918f-c3efde05ff18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<flow1.mx\>\"", ",", "flow1"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.902459727615542*^9, 3.9024597333531513`*^9}, {
  3.91567830420669*^9, 3.915678306483446*^9}, {3.916733373711733*^9, 
  3.916733375916654*^9}, {3.916746837273519*^9, 3.9167468387983627`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"51ecd7e9-2b39-445e-9816-47d154f03df5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second Order", "Subsection",
 CellChangeTimes->{{3.888297659108767*^9, 
  3.888297661201385*^9}},ExpressionUUID->"a80fc9dd-4f99-4031-a21a-\
bbdaa3a78db3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Trace", " ", "part"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"RHS", ",", 
       RowBox[{
        RowBox[{"g0", "^", "2"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"T", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "]"}]}]}], "]"}], "//", 
     "ExpandAll"}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{"%", "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"%", "/.", 
                 RowBox[{"k1", "->", "k2new"}]}], "/.", 
                RowBox[{"k2", "->", "k1"}]}], "/.", 
               RowBox[{"k2new", "->", "k2"}]}], "/.", 
              RowBox[{"nu", "->", "rhonew"}]}], "/.", 
             RowBox[{"rho", "->", "nu"}]}], "/.", 
            RowBox[{"rhonew", "->", "rho"}]}], "/.", 
           RowBox[{"a", "->", "bnew"}]}], "/.", 
          RowBox[{"b", "->", "a"}]}], "/.", 
         RowBox[{"bnew", "->", "b"}]}], ")"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "/.", " ", 
    RowBox[{
     RowBox[{"AA", "[", 
      RowBox[{"b", ",", "a", ",", "mu_", ",", "k2", ",", "k1"}], "]"}], ":>", 
     " ", 
     RowBox[{"-", 
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "mu", ",", "k1", ",", "k2"}], 
       "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.889063720553282*^9, 3.8890638162208767`*^9}, {
   3.889063857076486*^9, 3.889063865042555*^9}, {3.889063919131939*^9, 
   3.889063981404879*^9}, 3.8890640649276333`*^9, {3.889064113104952*^9, 
   3.889064120005768*^9}, {3.889064156388896*^9, 3.88906416239776*^9}, {
   3.889065456763812*^9, 3.889065457050006*^9}, 3.88906630571924*^9, {
   3.890298199303461*^9, 3.8902982128158503`*^9}, {3.915678347323873*^9, 
   3.915678356051783*^9}, {3.9156783922001467`*^9, 3.9156784185836277`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"f5e59aad-8191-4ce2-89a7-6b0ae3f95276"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9156784190893087`*^9, 3.916733387500349*^9, 
  3.917059030731804*^9, 3.919001219322308*^9, 3.91922344551019*^9, 
  3.919405551311283*^9, 3.920440774235771*^9, 3.9206003455447598`*^9, 
  3.9237995911927547`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"610f5ecf-c03b-4162-90b2-a6b6b025551c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Non", "-", 
    RowBox[{"trace", " ", "part"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"RHS", ",", 
         RowBox[{
          RowBox[{"g0", "^", "2"}], " ", 
          RowBox[{"T", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}]}], "]"}], "/", "2"}]}], "//", 
     "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k_", " ", 
        RowBox[{"e", "[", "mu_", "]"}]}], "/;", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
      RowBox[{"k", "[", "mu", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"%", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "k1", " ", "x"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "k2", " ", "x"}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"k1", "[", "mu", "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"k2", "[", "mu", "]"}]}]}]]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Exp", "[", "x_", "]"}], ":>", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"x", "/", "I"}], "]"}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "/", "I"}], "]"}]}]}]}]}], "//", "ExpandAll"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "mu", ",", "k1"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nu", "->", "nu2"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "mu", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"rho", "->", "nu2"}]}], ")"}], " ", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "rho"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "rho"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "rho"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "mu", ",", "k1", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nu", "->", "nu2"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nui_", ",", "k1", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myTrigExpand", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myTrigReduce", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"k_", "[", "mu_", "]"}], "]"}], "/;", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"k", "[", "mu", "]"}], "/", "2"}], "]"}], "^", 
          "2"}]}]}]}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"%", ",", 
      RowBox[{"Trig", "->", "False"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"AA", "[", "x__", "]"}], ",", 
        RowBox[{"A", "[", "x__", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RHS2", "=", "%"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Int", "[", "k1", "]"}], " ", 
       RowBox[{"Int", "[", "k2", "]"}]}], "->", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//.", 
     RowBox[{
      RowBox[{
       RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], ":>", 
      RowBox[{"Sum", "[", 
       RowBox[{"expr", ",", 
        RowBox[{"{", 
         RowBox[{"nui", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"g22", "=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"%", ",", 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}], 
      "]"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{"g21", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"%%", ",", " ", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}], "]"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.8882976765977182`*^9, 3.8882977096576233`*^9}, {
   3.888297773820936*^9, 3.888297847591848*^9}, {3.888297921753188*^9, 
   3.8882980589262257`*^9}, {3.888298172479463*^9, 3.888298201641489*^9}, {
   3.888298244592989*^9, 3.888298253737125*^9}, {3.8882983441888227`*^9, 
   3.888298373312621*^9}, 3.888298425492751*^9, 3.88829845725112*^9, 
   3.88829848899781*^9, {3.888298535741827*^9, 3.8882985769473248`*^9}, {
   3.888373597842428*^9, 3.888373649434823*^9}, 3.888373706914472*^9, {
   3.888373961405389*^9, 3.888373976620408*^9}, {3.8883744046296053`*^9, 
   3.888374411872018*^9}, {3.888507102237154*^9, 3.888507123903675*^9}, {
   3.888507165862609*^9, 3.8885072205358953`*^9}, {3.8885074331751003`*^9, 
   3.888507466943344*^9}, {3.888507600585381*^9, 3.888507678351757*^9}, {
   3.888507847454155*^9, 3.888507864148193*^9}, {3.888507916376934*^9, 
   3.888507974753454*^9}, {3.888508064956862*^9, 3.8885080652349253`*^9}, {
   3.888508102092124*^9, 3.888508152053061*^9}, {3.888508608058309*^9, 
   3.888508609497766*^9}, 3.889020404527049*^9, {3.889021282654402*^9, 
   3.889021284706376*^9}, {3.8890213192681513`*^9, 3.889021323263494*^9}, {
   3.889021469091649*^9, 3.889021494441662*^9}, 3.889021570117175*^9, {
   3.889021741969557*^9, 3.889021926956848*^9}, {3.889022689411125*^9, 
   3.889022689499831*^9}, {3.889022764091877*^9, 3.88902278222085*^9}, {
   3.889063387842216*^9, 3.889063463881411*^9}, {3.8890634961001883`*^9, 
   3.889063540107513*^9}, {3.8890640223348627`*^9, 3.889064042860146*^9}, {
   3.889064184669222*^9, 3.8890642219331512`*^9}, {3.889064333407522*^9, 
   3.8890644947208567`*^9}, 3.8890645325557404`*^9, {3.889064985114401*^9, 
   3.88906505503023*^9}, 3.889065096337365*^9, 3.8890663086073923`*^9, {
   3.889067678212344*^9, 3.889067693688025*^9}, {3.889502786230257*^9, 
   3.889502795735475*^9}, {3.890298231008779*^9, 3.8902982400171843`*^9}, 
   3.9024597617863283`*^9, {3.902459856760434*^9, 3.902459860154786*^9}, {
   3.9167333962360563`*^9, 3.916733396403989*^9}, {3.9167335464761343`*^9, 
   3.916733547435389*^9}, 3.916733713692338*^9, 3.916733760986038*^9, {
   3.916733795973456*^9, 3.916733797579657*^9}, {3.916733851809832*^9, 
   3.916733900182186*^9}, {3.916734011014949*^9, 3.9167340364437532`*^9}, {
   3.916734070900132*^9, 3.916734130358877*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"16431154-c419-474d-bc75-ccb861c4e79d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "8"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"k1", "[", "1", "]"}], "+", 
     RowBox[{"k2", "[", "1", "]"}]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"k1", "[", "2", "]"}], "+", 
     RowBox[{"k2", "[", "2", "]"}]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"k1", "[", "3", "]"}], "+", 
     RowBox[{"k2", "[", "3", "]"}]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"k1", "[", "4", "]"}], "+", 
     RowBox[{"k2", "[", "4", "]"}]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "nu"}]},
    "KroneckerDeltaSeq"]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "[", "mu", "]"}], "+", 
       RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "[", "nu", "]"}], "+", 
       RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.889021848175535*^9, {3.889021889608345*^9, 3.88902190665816*^9}, 
   3.889022034875449*^9, {3.889022766060176*^9, 3.889022787657282*^9}, 
   3.889063414553968*^9, 3.8890634662681*^9, {3.889063500264346*^9, 
   3.8890635412829514`*^9}, 3.889063616734754*^9, 3.88906406617328*^9, 
   3.8890642532361717`*^9, 3.8890644126149693`*^9, 3.889064523386241*^9, 
   3.889064564529715*^9, 3.8890650886831293`*^9, 3.889502860299102*^9, 
   3.889538424796959*^9, 3.890298253755897*^9, 3.890319833747877*^9, 
   3.890813366901252*^9, 3.890838945091161*^9, {3.902459753381331*^9, 
   3.9024597626275682`*^9}, 3.9024598638753242`*^9, 3.9025428017054873`*^9, 
   3.902826438901062*^9, 3.9031470055276423`*^9, 3.903413807113901*^9, 
   3.9035177126717587`*^9, 3.904701350230201*^9, 3.9054325356086597`*^9, 
   3.905919604813918*^9, 3.906462787190166*^9, 3.915678436920575*^9, 
   3.9156785270943823`*^9, 3.916733409262001*^9, 3.9167335544617043`*^9, 
   3.9167337211638107`*^9, 3.916733767999831*^9, 3.916733804612096*^9, {
   3.916734018353223*^9, 3.916734043486058*^9}, 3.916734137835644*^9, 
   3.91705903835458*^9, 3.919001227971731*^9, 3.919223454140254*^9, 
   3.919405557945281*^9, 3.92044078196828*^9, 3.920600351468368*^9, 
   3.9237995977560263`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"ba741672-30cf-48df-91dd-22b322d3a0b2"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k1", "[", "nu", "]"}], "+", 
         RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k1", "[", "mu", "]"}], "-", 
         RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"k1", "[", "nu", "]"}], "2"], "]"}]}], "-", 
       RowBox[{
        TemplateBox[{
          RowBox[{"mu", ",", "nu"}]},
         "KroneckerDeltaSeq"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"k1", "[", "1", "]"}], "2"], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"k2", "[", "1", "]"}], "2"], "]"}], "2"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          RowBox[{"mu", ",", "nu"}]},
         "KroneckerDeltaSeq"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"k1", "[", "2", "]"}], "2"], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"k2", "[", "2", "]"}], "2"], "]"}], "2"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          RowBox[{"mu", ",", "nu"}]},
         "KroneckerDeltaSeq"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"k1", "[", "3", "]"}], "2"], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"k2", "[", "3", "]"}], "2"], "]"}], "2"]}], ")"}]}], "-", 
       RowBox[{
        TemplateBox[{
          RowBox[{"mu", ",", "nu"}]},
         "KroneckerDeltaSeq"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"k1", "[", "4", "]"}], "2"], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"k2", "[", "4", "]"}], "2"], "]"}], "2"]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
          RowBox[{"k2", "[", "nu", "]"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"k2", "[", "mu", "]"}], "2"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"k1", "[", "rho", "]"}], "+", 
          FractionBox[
           RowBox[{"k2", "[", "rho", "]"}], "2"]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"k2", "[", "mu", "]"}], "2"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"k2", "[", "rho", "]"}], "2"], "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.889021848175535*^9, {3.889021889608345*^9, 3.88902190665816*^9}, 
   3.889022034875449*^9, {3.889022766060176*^9, 3.889022787657282*^9}, 
   3.889063414553968*^9, 3.8890634662681*^9, {3.889063500264346*^9, 
   3.8890635412829514`*^9}, 3.889063616734754*^9, 3.88906406617328*^9, 
   3.8890642532361717`*^9, 3.8890644126149693`*^9, 3.889064523386241*^9, 
   3.889064564529715*^9, 3.8890650886831293`*^9, 3.889502860299102*^9, 
   3.889538424796959*^9, 3.890298253755897*^9, 3.890319833747877*^9, 
   3.890813366901252*^9, 3.890838945091161*^9, {3.902459753381331*^9, 
   3.9024597626275682`*^9}, 3.9024598638753242`*^9, 3.9025428017054873`*^9, 
   3.902826438901062*^9, 3.9031470055276423`*^9, 3.903413807113901*^9, 
   3.9035177126717587`*^9, 3.904701350230201*^9, 3.9054325356086597`*^9, 
   3.905919604813918*^9, 3.906462787190166*^9, 3.915678436920575*^9, 
   3.9156785270943823`*^9, 3.916733409262001*^9, 3.9167335544617043`*^9, 
   3.9167337211638107`*^9, 3.916733767999831*^9, 3.916733804612096*^9, {
   3.916734018353223*^9, 3.916734043486058*^9}, 3.916734137835644*^9, 
   3.91705903835458*^9, 3.919001227971731*^9, 3.919223454140254*^9, 
   3.919405557945281*^9, 3.92044078196828*^9, 3.920600351468368*^9, 
   3.9237995978199263`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"b7cabe06-7e60-4c21-b17e-2b0bc92abbeb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g21as", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g21", "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", 
          TemplateBox[{
            RowBox[{"mu", ",", "rho"}]},
           "KroneckerDeltaSeq"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", "/.", 
             RowBox[{"nu", "->", "rho"}]}], "/.", 
            RowBox[{"k1", "->", "k2"}]}], ")"}], 
          TemplateBox[{
            RowBox[{"mu", ",", "nu"}]},
           "KroneckerDeltaSeq"]}]}], ")"}]}]}], ")"}], "//", "Expand"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.902459963352581*^9, 3.902460002020666*^9}, 
   3.916734224805168*^9, {3.916734266481345*^9, 3.916734286049048*^9}, {
   3.916734335029168*^9, 3.916734344145528*^9}, {3.9204407892249327`*^9, 
   3.92044079024885*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"ae4e37ec-df17-429b-98f1-638ec6b50dbf"],

Cell[BoxData[
 RowBox[{"2", " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k1", "[", "nu", "]"}], "+", 
         RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k1", "[", "mu", "]"}], "-", 
         RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
       RowBox[{"k2", "[", "nu", "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"k2", "[", "mu", "]"}], "2"], "]"}], " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"k1", "[", "rho", "]"}], "+", 
       FractionBox[
        RowBox[{"k2", "[", "rho", "]"}], "2"]}], "]"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.9034138118709717`*^9, 3.903517713118084*^9, 3.9047013537106323`*^9, 
   3.905432537832176*^9, 3.905919614984537*^9, 3.906462790408041*^9, 
   3.91567854794389*^9, 3.9167334177211533`*^9, 3.916734180798442*^9, 
   3.9167342268194227`*^9, {3.916734269123156*^9, 3.916734287426515*^9}, 
   3.916734345230607*^9, 3.917059045648822*^9, 3.9190012304723473`*^9, 
   3.919223459681748*^9, 3.919405561211279*^9, 3.920440790992815*^9, 
   3.9206003520376987`*^9, 3.923799598247108*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"951f6c85-a0f2-4661-a2df-608477dbee4d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g21asfun", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g21as", "]"}]}]], "Input",
 CellChangeTimes->{{3.890798622728485*^9, 3.890798655680904*^9}, {
   3.890798915094154*^9, 3.890798961549138*^9}, {3.890799005438217*^9, 
   3.89079913434332*^9}, {3.89079923028406*^9, 3.890799253521706*^9}, {
   3.8908008943531027`*^9, 3.8908008975933943`*^9}, {3.890804950165917*^9, 
   3.890804952313611*^9}, 3.8908140967830963`*^9, {3.8908390149741364`*^9, 
   3.890839043575697*^9}, 3.8908406223834*^9, {3.902459875018001*^9, 
   3.902459878807733*^9}, {3.9024599103985023`*^9, 3.902460032744193*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"00837a02-dbba-4cc2-8c6e-605359b2f380"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"flow1", "[", 
      RowBox[{
       RowBox[{"t", "-", "tau"}], ",", "mu", ",", "alpha", ",", 
       RowBox[{"k1", "+", "k2"}]}], "]"}], 
     RowBox[{"flow1", "[", 
      RowBox[{"tau", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
     RowBox[{"flow1", "[", 
      RowBox[{"tau", ",", "gamma", ",", "rho", ",", "k2"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
     RowBox[{
      RowBox[{"k1", "[", "mu", "]"}], "+", 
      RowBox[{"k2", "[", "mu", "]"}]}]}]}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntAA", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "0", ",", "t"}], "}"}]}], "]"}]}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.916734640589272*^9, 3.9167346452895203`*^9}, {
   3.916734827745636*^9, 3.9167348331745987`*^9}, {3.91673486319884*^9, 
   3.916734865609591*^9}, {3.916735781292478*^9, 3.916735799840514*^9}, 
   3.917059051755707*^9, {3.917059163220059*^9, 3.917059178058436*^9}, {
   3.91900124047789*^9, 3.919001251422263*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"aff43229-56d4-47ca-af3a-ddc865c27c7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"134.426382`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.916734758287133*^9, 3.916735251475183*^9, 
  3.916736179209773*^9, 3.9170596375524397`*^9, 3.919001736629736*^9, 
  3.919223865516794*^9, 3.9194062796875343`*^9, 3.920441264564501*^9, 
  3.9206007342148848`*^9, 3.923799982668138*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"f5e29545-9706-4923-8076-32749bc77898"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"flow1", "[", 
      RowBox[{
       RowBox[{"t", "-", "tau"}], ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
     RowBox[{"flow1", "[", 
      RowBox[{"tau", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
     RowBox[{"flow1", "[", 
      RowBox[{"tau", ",", "gamma", ",", "rho", ",", "0"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
     RowBox[{
      RowBox[{"k1", "[", "mu", "]"}], "+", 
      RowBox[{"k2", "[", "mu", "]"}]}]}]}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntAAk2is0", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "0", ",", "t"}], "}"}]}], "]"}]}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.919405601213174*^9, 3.919405622723184*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"62b6c278-4d85-4cb9-ad45-8f20d4ba0bc8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28.5765`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.919405691099378*^9, 3.919405774711623*^9, 
  3.920441322743252*^9, 3.9206007956067677`*^9, 3.9238000397400293`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"cfc2d637-9c74-4866-893b-e34bb952b622"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"flow1", "[", 
      RowBox[{
       RowBox[{"t", "-", "tau"}], ",", "mu", ",", "alpha", ",", "k2"}], "]"}], 
     RowBox[{"flow1", "[", 
      RowBox[{"tau", ",", "beta", ",", "nu", ",", "0"}], "]"}], 
     RowBox[{"flow1", "[", 
      RowBox[{"tau", ",", "gamma", ",", "rho", ",", "k2"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
     RowBox[{
      RowBox[{"k1", "[", "mu", "]"}], "+", 
      RowBox[{"k2", "[", "mu", "]"}]}]}]}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntAAk1is0", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "0", ",", "t"}], "}"}]}], "]"}]}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.919405727699823*^9, 3.9194057375549307`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"42bfdbf0-da4e-4662-8852-ca164bdaf780"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28.576742`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9194058347190638`*^9, 3.920441380420154*^9, 
  3.9206008562911263`*^9, 3.9238000964817038`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"c8aab9a7-76cf-4284-8376-26adb708ad06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "alpha"}], "]"}], 
     RowBox[{"flow1", "[", 
      RowBox[{"tau", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
     RowBox[{"flow1", "[", 
      RowBox[{"tau", ",", "gamma", ",", "rho", ",", 
       RowBox[{"-", "k1"}]}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
     RowBox[{
      RowBox[{"k1", "[", "mu", "]"}], "+", 
      RowBox[{"k2", "[", "mu", "]"}]}]}]}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntAAred1", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "0", ",", "t"}], "}"}]}], "]"}]}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.9170622915781527`*^9, 3.9170623259694643`*^9}, {
  3.9190012751513567`*^9, 3.919001288843061*^9}, {3.9194091041574087`*^9, 
  3.919409107630224*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"8c703cac-b894-4ae8-b67e-3c01b919e080"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"49.427972`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.917062464377849*^9, 3.919002112519876*^9, 
  3.919223942747497*^9, 3.919405902275769*^9, 3.919409186700049*^9, 
  3.920441452845031*^9, 3.920600931568573*^9, 3.923800167221395*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"0cd66972-7cd4-4fc9-adef-31b3453a16f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "alpha"}], "]"}], 
     RowBox[{"flow1", "[", 
      RowBox[{"tau", ",", "beta", ",", "nu", ",", 
       RowBox[{"-", "k2"}]}], "]"}], 
     RowBox[{"flow1", "[", 
      RowBox[{"tau", ",", "gamma", ",", "rho", ",", "k2"}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
     RowBox[{
      RowBox[{"k1", "[", "mu", "]"}], "+", 
      RowBox[{"k2", "[", "mu", "]"}]}]}]}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntAAred2", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "0", ",", "t"}], "}"}]}], "]"}]}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.919409115933113*^9, 3.91940912444936*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"24d7c141-0b42-4f51-8cc4-53e3ec5e3d09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"49.851161`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9194092934883432`*^9, 3.9204415258987713`*^9, 
  3.920601005391244*^9, 3.92380023915898*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"91cab339-8be7-4d9f-9e6d-e6df73b9b3f2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntAAfun", "[", 
   RowBox[{
   "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "alpha_", ",", "beta_", 
    ",", "gamma_", ",", "0", ",", "k2_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "IntAAk1is0", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntAAfun", "[", 
   RowBox[{
   "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "alpha_", ",", "beta_", 
    ",", "gamma_", ",", "k1_", ",", "0"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "IntAAk2is0", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntAAfun", "[", 
   RowBox[{
   "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "alpha_", ",", "beta_", 
    ",", "gamma_", ",", "k1_", ",", 
    RowBox[{"-", "k1_"}]}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "IntAAred1", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntAAfun", "[", 
   RowBox[{
   "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "alpha_", ",", "beta_", 
    ",", "gamma_", ",", 
    RowBox[{"-", "k2_"}], ",", "k2_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "IntAAred2", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntAAfun", "[", 
   RowBox[{
   "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "alpha_", ",", "beta_", 
    ",", "gamma_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "IntAA", "]"}]}]}], "Input",
 CellChangeTimes->{{3.90246127323636*^9, 3.9024612785803013`*^9}, {
   3.902461346188553*^9, 3.902461392403329*^9}, {3.9025448722813253`*^9, 
   3.902544873023231*^9}, {3.9025452182956867`*^9, 3.902545236803089*^9}, {
   3.9025453157169237`*^9, 3.902545318731473*^9}, {3.9025453565064983`*^9, 
   3.9025453669242973`*^9}, {3.90254541563743*^9, 3.902545421339724*^9}, {
   3.902545465972795*^9, 3.902545490824696*^9}, {3.902545557166041*^9, 
   3.90254557225062*^9}, {3.9025456317765083`*^9, 3.9025456513491898`*^9}, 
   3.90254606954137*^9, {3.9025461214164743`*^9, 3.9025462138812113`*^9}, 
   3.904702082930224*^9, {3.904702182841449*^9, 3.904702192205323*^9}, {
   3.916734529352128*^9, 3.916734636035046*^9}, {3.91673533829312*^9, 
   3.916735389713462*^9}, {3.916736564038228*^9, 3.916736575658594*^9}, {
   3.916736637323373*^9, 3.916736637511451*^9}, {3.917059189916706*^9, 
   3.9170591983147717`*^9}, {3.9170623458194027`*^9, 3.917062350168769*^9}, {
   3.919001324754816*^9, 3.919001359166231*^9}, {3.919405790555064*^9, 
   3.919405839729871*^9}, {3.919409130212677*^9, 3.9194091421354713`*^9}, {
   3.920602371010778*^9, 3.920602371154912*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"405559c6-eb6a-4258-a473-dfa41919220d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"flow2", " ", "=", " ", 
   RowBox[{"B_", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\\", "mu"}], "\\n", "u", "\\r", "ho"}], "}"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.916736652184258*^9, 3.9167366843016376`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"e6eda07e-ddd2-498e-902f-77f6f5b8d20a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "nu", "]"}], "+", 
          RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "mu", "]"}], "-", 
          RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"k2", "[", "nu", "]"}]}], "]"}]}], "-", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"k2", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"k1", "[", "rho", "]"}], "+", 
        FractionBox[
         RowBox[{"k2", "[", "rho", "]"}], "2"]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.923799578697246*^9, 3.9237995796717167`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"c1e1e1fd-febb-417d-b238-4e9cfe49ee76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flow2", "[", 
   RowBox[{
   "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"alpha", ",", "beta", ",", "gamma"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2"}], 
         "]"}], 
        RowBox[{"IntAAfun", "[", 
         RowBox[{
         "t", ",", "mu", ",", "nu", ",", "rho", ",", "alpha", ",", "beta", 
          ",", "gamma", ",", "k1", ",", "k2"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}]}], "]"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.902460276897925*^9, 3.9024603013092823`*^9}, {
   3.902460416601603*^9, 3.9024604757108*^9}, {3.902460999928945*^9, 
   3.902461042597492*^9}, {3.902461223221789*^9, 3.902461224242682*^9}, {
   3.9024614283456182`*^9, 3.902461510728285*^9}, 3.9047018352616*^9, {
   3.904701905720562*^9, 3.904701908380864*^9}, 3.906462817755805*^9, {
   3.9167366472781897`*^9, 3.91673664780696*^9}, {3.916736696677511*^9, 
   3.916736703360498*^9}, {3.9167465997067633`*^9, 3.9167466022643003`*^9}, {
   3.916746654701219*^9, 3.916746739650958*^9}, {3.917059233624316*^9, 
   3.917059287884405*^9}, {3.917060467569008*^9, 3.91706047278398*^9}, {
   3.917060781997563*^9, 3.917060784370864*^9}, {3.9170608202522297`*^9, 
   3.917060820744088*^9}, {3.917061266123043*^9, 3.9170612687139*^9}, {
   3.9170614289710207`*^9, 3.917061437346456*^9}, {3.917061722125374*^9, 
   3.917061733492929*^9}, {3.917062114895595*^9, 3.91706211600393*^9}, {
   3.917062175703631*^9, 3.917062191179319*^9}, {3.917062396340665*^9, 
   3.917062439240253*^9}, {3.917062471920375*^9, 3.91706247750922*^9}, {
   3.917062587746174*^9, 3.9170625879221897`*^9}, {3.919001366986168*^9, 
   3.9190013765701933`*^9}, {3.919404940825279*^9, 3.9194049706032953`*^9}, {
   3.9194058439602003`*^9, 3.91940586980201*^9}, 3.919406447359144*^9, {
   3.920441245944043*^9, 3.920441246883801*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"f8bb9369-4c8d-41ec-ad49-851313437c0e"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"derivative", " ", "of", " ", "flow2"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.919484558430029*^9, 3.919484631477818*^9}, {
  3.919487779181199*^9, 3.9194877945562057`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"a5966b9d-9033-4f37-9e86-225c7b9157e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["flow1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"t", "-", "tau"}], ",", "mu", ",", "alpha", ",", "k2"}], "]"}], 
    
    RowBox[{"flow1", "[", 
     RowBox[{"tau", ",", "beta", ",", "nu", ",", "0"}], "]"}], 
    RowBox[{"flow1", "[", 
     RowBox[{"tau", ",", "gamma", ",", "rho", ",", "k2"}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntAAprimek1is0", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "0", ",", "t"}], "}"}]}], "]"}]}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{3.920602083489461*^9, 3.9206021754191523`*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"4e0c4a58-a2f4-49cc-9255-13617abe111f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"145.613774`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.919488134549432*^9, 3.9204416723482523`*^9, 
  3.920601154497205*^9, 3.9206022277426043`*^9, 3.923800385145184*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"b816b153-7c35-47e8-964c-4351f07aae74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["flow1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
      RowBox[{"t", "-", "tau"}], ",", "mu", ",", "alpha", ",", "k1"}], "]"}], 
    
    RowBox[{"flow1", "[", 
     RowBox[{"tau", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
    RowBox[{"flow1", "[", 
     RowBox[{"tau", ",", "gamma", ",", "rho", ",", "0"}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntAAprimek2is0", "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"tau", ",", "0", ",", "t"}], "}"}]}], "]"}]}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.9194850976607637`*^9, 3.919485143107861*^9}, 
   3.919485202109951*^9, 3.919485400402349*^9, {3.919486418539775*^9, 
   3.919486431478054*^9}, {3.9194874139270077`*^9, 3.9194874142841387`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"cf601ee8-a894-4062-9970-249e00c17f86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"146.024251`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.919485166116713*^9, 3.9194852080050907`*^9, {3.919486410829739*^9, 
   3.919486421456558*^9}, {3.919487409305017*^9, 3.919487417211776*^9}, 
   3.919487600837517*^9, 3.920441819125451*^9, 3.920601303069653*^9, 
   3.9238005326425962`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"7118a400-ce2b-4fb3-a855-928fbeeb31d0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntAAfun", "[", 
   RowBox[{
   "1", ",", "0", ",", "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", 
    "alpha_", ",", "beta_", ",", "gamma_", ",", "0", ",", "k2_"}], "]"}], ":=", 
  RowBox[{
  "Evaluate", "[", "IntAAprimek1is0", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntAAfun", "[", 
   RowBox[{
   "0", ",", "1", ",", "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", 
    "alpha_", ",", "beta_", ",", "gamma_", ",", "k1_", ",", "0"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "IntAAprimek2is0", "]"}]}]}], "Input",
 CellChangeTimes->{{3.919487846688734*^9, 3.919487860180264*^9}, {
  3.919487997406561*^9, 3.9194880077111397`*^9}, {3.9204409904046173`*^9, 
  3.920440993519493*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"f64b04e0-3c64-4995-8e75-9896e0b9f5d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flow2", "[", 
   RowBox[{
   "0", ",", "1", ",", "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "k1_", 
    ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"alpha", ",", "beta", ",", "gamma"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["g", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "0"}], 
          "]"}], 
         RowBox[{"IntAAfun", "[", 
          RowBox[{
          "t", ",", "mu", ",", "nu", ",", "rho", ",", "alpha", ",", "beta", 
           ",", "gamma", ",", "k1", ",", "0"}], "]"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "0"}], 
          "]"}], 
         RowBox[{"IntAAfun", "[", 
          RowBox[{
          "0", ",", "1", ",", "t", ",", "mu", ",", "nu", ",", "rho", ",", 
           "alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "0"}], 
          "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}]}], "]"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.919487864914419*^9, 3.91948786587081*^9}, {
  3.919487896663394*^9, 3.9194879124577103`*^9}, {3.919489727359831*^9, 
  3.919489728735228*^9}, {3.91949029753694*^9, 3.919490303510298*^9}, {
  3.9194903746138887`*^9, 3.919490384294242*^9}, {3.92044117180412*^9, 
  3.920441178047895*^9}, {3.920441212035289*^9, 3.92044121220514*^9}, {
  3.920441251932138*^9, 3.920441252820715*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"635accac-00b9-49ca-8417-1b1af3422943"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flow2", "[", 
   RowBox[{
   "1", ",", "0", ",", "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "0", 
    ",", "k2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"alpha", ",", "beta", ",", "gamma"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["g", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "0", ",", "k2"}], 
          "]"}], 
         RowBox[{"IntAAfun", "[", 
          RowBox[{
          "t", ",", "mu", ",", "nu", ",", "rho", ",", "alpha", ",", "beta", 
           ",", "gamma", ",", "0", ",", "k2"}], "]"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "0", ",", "k2"}], 
          "]"}], 
         RowBox[{"IntAAfun", "[", 
          RowBox[{
          "1", ",", "0", ",", "t", ",", "mu", ",", "nu", ",", "rho", ",", 
           "alpha", ",", "beta", ",", "gamma", ",", "0", ",", "k2"}], 
          "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}]}], "]"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.920441265666936*^9, 3.920441302893174*^9}, {
  3.923799379553287*^9, 3.923799380823927*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"88d9ba75-9cb7-4627-8254-bfede4131c61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<flow2.mx\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"flow2", ",", "g", ",", "IntAAfun"}], "}"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.902461603474629*^9, 3.902461612452375*^9}, {
   3.9028264897100143`*^9, 3.902826508305627*^9}, {3.903413797528713*^9, 
   3.9034138012422953`*^9}, {3.915678945097067*^9, 3.915678947964652*^9}, {
   3.9167467726137657`*^9, 3.916746774413953*^9}, {3.917062638936077*^9, 
   3.917062639111825*^9}, 3.9170627542215767`*^9, 3.917062802459783*^9, {
   3.919406073307395*^9, 3.9194060755010357`*^9}, 3.919406453836752*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"b09a8512-80bd-40dc-9d67-e0b77d4cf44d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Third Order", "Subsection",
 CellChangeTimes->{{3.888297659108767*^9, 3.888297661201385*^9}, {
  3.888387726370421*^9, 
  3.888387729408037*^9}},ExpressionUUID->"e3fccaf0-9bca-4589-920a-\
9a1057f8cf20"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Trace", " ", "parts"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"RHS", ",", 
      RowBox[{
       RowBox[{"g0", "^", "3"}], 
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{"%", "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"%", "/.", 
                 RowBox[{"k1", "->", "k2new"}]}], "/.", 
                RowBox[{"k2", "->", "k1"}]}], "/.", 
               RowBox[{"k2new", "->", "k2"}]}], "/.", 
              RowBox[{"nu", "->", "rhonew"}]}], "/.", 
             RowBox[{"rho", "->", "nu"}]}], "/.", 
            RowBox[{"rhonew", "->", "rho"}]}], "/.", 
           RowBox[{"a", "->", "bnew"}]}], "/.", 
          RowBox[{"b", "->", "a"}]}], "/.", 
         RowBox[{"bnew", "->", "b"}]}], ")"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "/.", " ", 
    RowBox[{
     RowBox[{"AA", "[", 
      RowBox[{"b", ",", "a", ",", "mu_", ",", "k2", ",", "k1"}], "]"}], ":>", 
     " ", 
     RowBox[{"-", 
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "mu", ",", "k1", ",", "k2"}], 
       "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.889065359149946*^9, 3.8890654302066383`*^9}, {
   3.889065467771647*^9, 3.889065468260387*^9}, 3.889066329536563*^9, {
   3.8903198707494993`*^9, 3.8903198713100977`*^9}, {3.91567897177293*^9, 
   3.915678972291217*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"5ae9b6aa-f7ae-4cc7-b246-065352a78b65"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.889065406855446*^9, 3.8890654344923067`*^9}, 
   3.889065469183281*^9, 3.8890663308101597`*^9, 3.8891535665346203`*^9, 
   3.8891538530984163`*^9, 3.890319872198555*^9, 3.903414063229529*^9, 
   3.9059196449331207`*^9, {3.915678955818548*^9, 3.9156789729959297`*^9}, 
   3.919223943349143*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"02716190-317f-4407-bc82-54c44ec22d08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"RHS", ",", 
   RowBox[{
    RowBox[{"g0", "^", "3"}], 
    RowBox[{"tr", "[", 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "c"}], "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8890654805778*^9, 3.889065485649939*^9}, {
  3.889066334414958*^9, 3.889066334580653*^9}, {3.890319876082115*^9, 
  3.890319876642557*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"57fc2fd9-e6a7-480c-a2a6-eceef4997a73"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8890654817732964`*^9, 3.889065486045679*^9}, 
   3.889066335513644*^9, 3.8891535667414923`*^9, 3.889153853296274*^9, 
   3.890319877235181*^9, 3.903414063622292*^9, 3.915678976071272*^9, 
   3.919223943493874*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"a5d09e18-2b60-4e6a-a8bb-64514e7584d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"RHS", ",", 
   RowBox[{
    RowBox[{"g0", "^", "3"}], 
    RowBox[{"tr", "[", 
     RowBox[{"T", "[", 
      RowBox[{"b", ",", "c"}], "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8890654935057993`*^9, 3.889065556817214*^9}, {
  3.8890663377277308`*^9, 3.8890663379087667`*^9}, {3.890319881144799*^9, 
  3.8903198816828117`*^9}, {3.915678981587237*^9, 3.915678987982225*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"b0b92490-c3c9-4508-a5ad-14e6e21ccaf4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.88906549562016*^9, 3.889065558171823*^9, 3.889066338456584*^9, 
   3.889153567012721*^9, 3.889153853506386*^9, 3.890319883561502*^9, 
   3.903414063774385*^9, {3.915678978953044*^9, 3.9156789892420807`*^9}, 
   3.9192239437084*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"27bcb970-8fba-48e9-959f-b0d0697c5e35"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], "/", "I"}], " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"RHS", ",", 
      RowBox[{
       RowBox[{"g0", "^", "3"}], 
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], "]"}]}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"k_", " ", 
      RowBox[{"e", "[", "mu_", "]"}]}], "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
    RowBox[{"k", "[", "mu", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"%", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "k1", " ", "x"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "k2", " ", "x"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "k3", " ", "x"}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"k1", "[", "mu", "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"k2", "[", "mu", "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"k3", "[", "mu", "]"}]}]}]]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Exp", "[", "x_", "]"}], ":>", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"x", "/", "I"}], "]"}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"x", "/", "I"}], "]"}]}]}]}]}], "//", "ExpandAll"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Symmetrise", " ", "by", " ", "cyclic", " ", "permutation"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "3"}], 
      RowBox[{"(", 
       RowBox[{"%", "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"%", "/.", 
                  RowBox[{"a", "->", "cnew"}]}], "/.", 
                 RowBox[{"b", "->", "anew"}]}], "/.", 
                RowBox[{"c", "->", "bnew"}]}], "/.", 
               RowBox[{"k1", "->", "k3new"}]}], "/.", 
              RowBox[{"k2", "->", "k1new"}]}], "/.", 
             RowBox[{"k3", "->", "k2new"}]}], "/.", 
            RowBox[{"nu", "->", "sigmanew"}]}], "/.", 
           RowBox[{"rho", "->", "nunew"}]}], "/.", 
          RowBox[{"sigma", "->", "rhonew"}]}], ")"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"%", "/.", 
                  RowBox[{"a", "->", "bnew"}]}], "/.", 
                 RowBox[{"b", "->", "cnew"}]}], "/.", 
                RowBox[{"c", "->", "anew"}]}], "/.", 
               RowBox[{"k1", "->", "k2new"}]}], "/.", 
              RowBox[{"k2", "->", "k3new"}]}], "/.", 
             RowBox[{"k3", "->", "k1new"}]}], "/.", 
            RowBox[{"nu", "->", "rhonew"}]}], "/.", 
           RowBox[{"rho", "->", "sigmanew"}]}], "/.", 
          RowBox[{"sigma", "->", "nunew"}]}], ")"}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"anew", "->", "a"}], ",", 
       RowBox[{"bnew", "->", "b"}], ",", 
       RowBox[{"cnew", "->", "c"}], ",", 
       RowBox[{"k1new", "->", "k1"}], ",", 
       RowBox[{"k2new", "->", "k2"}], ",", 
       RowBox[{"k3new", "->", "k3"}], ",", 
       RowBox[{"nunew", "->", "nu"}], ",", 
       RowBox[{"rhonew", "->", "rho"}], ",", 
       RowBox[{"sigmanew", "->", "sigma"}]}], "}"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"A", "[", "mu", "]"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"AAA", "[", 
     RowBox[{
     "a_", ",", "b_", ",", "c_", ",", "mu", ",", "k1_", ",", "k2_", ",", 
      "k3_"}], "]"}], ":>", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"AAA", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"AA", "[", 
     RowBox[{"a", ",", "b", ",", "mu", ",", "k1", ",", "k2"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"AA", "[", 
     RowBox[{"b", ",", "c", ",", "mu", ",", "k2", ",", "k3"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "sigma"}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "rho"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], "->", 
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"mu", ",", "sigma"}], "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"A", "[", "nu_i", "]"}], 
    RowBox[{"A", "[", "nu_i", "]"}], 
    RowBox[{"A", "[", "nu_i", "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      RowBox[{"SUM", "[", "nui_", "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"nui", "->", "nu"}]}], ")"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"nu", ",", "rho"}], "]"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"nu", ",", "sigma"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"A", "[", "nu_i", "]"}], 
    RowBox[{"A", "[", "nu_i", "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "nui_", ",", "k1", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"nu", ",", "sigma"}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"b", ",", "c", ",", "nui_", ",", "k2", ",", "k3"}], "]"}]}], ":>",
     " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "sigma"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"nu", ",", "sigma"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"nu", ",", "rho"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"nu", ",", "sigma"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "rho"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"rho", ",", "sigma"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "rho"}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      RowBox[{"SUM", "[", "nui_", "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"nui", "->", "sigma"}]}], ")"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"A", "[", "nu_i", "]"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"AAA", "[", 
      RowBox[{
      "a_", ",", "b_", ",", "c_", ",", "nui_", ",", "k1_", ",", "k2_", ",", 
       "k3_"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"AAA", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "nui_", ",", "k1", ",", "k2"}], "]"}]}], ":>",
     " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      RowBox[{"SUM", "[", "nui_", "]"}], " ", 
      RowBox[{"AA", "[", 
       RowBox[{"b", ",", "c", ",", "nui_", ",", "k2", ",", "k3"}], "]"}]}], ":>",
      " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"nui", "->", "sigma"}]}], ")"}], 
      RowBox[{"AA", "[", 
       RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
       "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{
  "(*", " ", "Simplifications", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myTrigExpand", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myTrigReduce", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"k_", "[", "mu_", "]"}], "]"}], "/;", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"k", "[", "mu", "]"}], "/", "2"}], "]"}], "^", 
        "2"}]}]}]}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"\[Rho]", "/", "Nc"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"Int", "[", "k1", "]"}], 
     RowBox[{"Int", "[", "k2", "]"}], 
     RowBox[{"Int", "[", "k3", "]"}]}], "->", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], ":>", 
    RowBox[{"Sum", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{"nui", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RHS3tr", "=", "%"}], ";"}]}], "Input",
 CellChangeTimes->{{3.889065871537965*^9, 3.889065882072361*^9}, {
   3.889068691207946*^9, 3.8890687193120937`*^9}, {3.889068766580678*^9, 
   3.889068767096353*^9}, {3.8890714838505*^9, 3.8890714841443644`*^9}, {
   3.8890772236470137`*^9, 3.889077246665807*^9}, {3.8891499609720097`*^9, 
   3.889149968474536*^9}, 3.889152252557878*^9, {3.889152351502803*^9, 
   3.8891523518271713`*^9}, {3.889442634539069*^9, 3.8894426397328568`*^9}, {
   3.889501414570294*^9, 3.889501414904788*^9}, {3.889504605991252*^9, 
   3.889504610560265*^9}, {3.890319893511385*^9, 3.890319928845001*^9}, {
   3.915683667104651*^9, 3.915683716615158*^9}, {3.915683754636168*^9, 
   3.9156838561166763`*^9}, {3.915683927849691*^9, 3.915683938590458*^9}, {
   3.915684037608261*^9, 3.9156840466018677`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"cb55292a-712a-4547-96a6-058a2ad41fa3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"trg33", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"RHS3tr", ",", " ", 
     RowBox[{"AAA", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trg33d", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"RHS3tr", ",", " ", 
     RowBox[{"AAA", "[", 
      RowBox[{
      "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trg312", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"RHS3tr", ",", " ", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
      RowBox[{"AA", "[", 
       RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], "]"}]}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trg321", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"RHS3tr", ",", " ", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trg31", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"RHS3tr", ",", " ", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.915683947029893*^9, 3.915683975780892*^9}, {
  3.9156844400501537`*^9, 3.915684443786317*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"a51936ef-d316-4177-91d5-ea43b2753ab3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Test", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RHS3tr", "/.", " ", 
       RowBox[{
        RowBox[{"AAA", "[", 
         RowBox[{
         "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", 
          "k3"}], "]"}], "->", "0"}]}], "/.", 
      RowBox[{
       RowBox[{"AAA", "[", 
        RowBox[{
        "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}],
         "]"}], "->", "0"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], "]"}]}], 
      "->", "0"}]}], "/.", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}], "->", "0"}]}], "/.", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}], "->", 
    "0"}]}]}]], "Input",
 CellChangeTimes->{{3.889152303881521*^9, 3.889152303936617*^9}, {
  3.890319947644923*^9, 3.8903199499253798`*^9}, {3.915679040434039*^9, 
  3.915679043108477*^9}, {3.915683989442519*^9, 3.9156839902198267`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"b8ace082-a5f0-4401-8523-85717f165933"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.889152307105502*^9, 3.889152370386607*^9, 3.889153581669979*^9, 
   3.889153859769109*^9, 3.889442650141028*^9, 3.889504672280179*^9, 
   3.889579986083054*^9, 3.89031995180613*^9, 3.903414064330963*^9, {
   3.915679025427047*^9, 3.915679043489689*^9}, {3.91568398012528*^9, 
   3.9156839906557693`*^9}, 3.91568405869151*^9, 3.919223950030545*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"08168284-9c1e-43e7-9296-52a1a81913f5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Non", "-", 
    RowBox[{"trace", " ", "part"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], "/", "I"}], " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"RHS", ",", 
        RowBox[{
         RowBox[{"g0", "^", "3"}], 
         RowBox[{"T", "[", 
          RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]}], "]"}]}], "//", 
     "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k_", " ", 
        RowBox[{"e", "[", "mu_", "]"}]}], "/;", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
      RowBox[{"k", "[", "mu", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"%", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "k1", " ", "x"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "k2", " ", "x"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "k3", " ", "x"}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"k1", "[", "mu", "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"k2", "[", "mu", "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"k3", "[", "mu", "]"}]}]}]]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Exp", "[", "x_", "]"}], ":>", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"x", "/", "I"}], "]"}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "/", "I"}], "]"}]}]}]}]}], "//", "ExpandAll"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"A", "[", "mu", "]"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"AAA", "[", 
       RowBox[{
       "a_", ",", "b_", ",", "c_", ",", "mu", ",", "k1_", ",", "k2_", ",", 
        "k3_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], 
       RowBox[{"AAA", "[", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}],
         "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "mu", ",", "k1", ",", "k2"}], "]"}], "->", 
      
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"b", ",", "c", ",", "mu", ",", "k2", ",", "k3"}], "]"}], "->", 
      
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "sigma"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], "->", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], "->", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "rho"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], "->", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "sigma"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"A", "[", "nu_i", "]"}], 
     RowBox[{"A", "[", "nu_i", "]"}], 
     RowBox[{"A", "[", "nu_i", "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "rho"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "sigma"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"A", "[", "nu_i", "]"}], 
     RowBox[{"A", "[", "nu_i", "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nui_", ",", "k1", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "sigma"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "nui_", ",", "k2", ",", "k3"}], "]"}]}], ":>",
       " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "sigma"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "sigma"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "rho"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "sigma"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "rho"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"rho", ",", "sigma"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "rho"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "sigma"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"A", "[", "nu_i", "]"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"AAA", "[", 
        RowBox[{
        "a_", ",", "b_", ",", "c_", ",", "nui_", ",", "k1_", ",", "k2_", ",", 
         "k3_"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"AAA", "[", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}],
         "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nui_", ",", "k1", ",", "k2"}], "]"}]}], ":>",
       " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "nui_", ",", "k2", ",", "k3"}], "]"}]}], ":>",
       " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "sigma"}]}], ")"}], 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Simplifications", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myTrigExpand", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myTrigReduce", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"k_", "[", "mu_", "]"}], "]"}], "/;", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"k", "[", "mu", "]"}], "/", "2"}], "]"}], "^", 
          "2"}]}]}]}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", "\[Rho]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Int", "[", "k1", "]"}], 
       RowBox[{"Int", "[", "k2", "]"}], 
       RowBox[{"Int", "[", "k3", "]"}]}], "->", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//.", 
     RowBox[{
      RowBox[{
       RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], ":>", 
      RowBox[{"Sum", "[", 
       RowBox[{"expr", ",", 
        RowBox[{"{", 
         RowBox[{"nui", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RHS3", "=", "%"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8882976765977182`*^9, 3.8882977096576233`*^9}, {
   3.888297773820936*^9, 3.888297847591848*^9}, {3.888297921753188*^9, 
   3.8882980589262257`*^9}, {3.888298172479463*^9, 3.888298201641489*^9}, {
   3.888298244592989*^9, 3.888298253737125*^9}, {3.8882983441888227`*^9, 
   3.888298373312621*^9}, 3.888298425492751*^9, 3.88829845725112*^9, 
   3.88829848899781*^9, {3.888298535741827*^9, 3.8882985769473248`*^9}, {
   3.888373597842428*^9, 3.888373649434823*^9}, 3.888373706914472*^9, {
   3.888373961405389*^9, 3.888373976620408*^9}, {3.8883744046296053`*^9, 
   3.888374411872018*^9}, {3.888387732985579*^9, 3.888387769144904*^9}, {
   3.888388569999831*^9, 3.8883885924834146`*^9}, {3.888388883586987*^9, 
   3.888388971046507*^9}, {3.888389011018531*^9, 3.8883891713589373`*^9}, {
   3.888390394821419*^9, 3.888390435992227*^9}, {3.888391311279654*^9, 
   3.8883913439042997`*^9}, 3.888508224945341*^9, {3.888508257749457*^9, 
   3.888508283219101*^9}, {3.888508448959787*^9, 3.88850844956568*^9}, {
   3.888508490788315*^9, 3.8885084914381723`*^9}, {3.8890229441298447`*^9, 
   3.8890229515390787`*^9}, {3.889065670938642*^9, 3.8890657019605703`*^9}, {
   3.8890657521822453`*^9, 3.8890658519326963`*^9}, {3.8890659208481617`*^9, 
   3.889065921032205*^9}, 3.889066038249217*^9, {3.8890663419508047`*^9, 
   3.889066342157464*^9}, {3.8890664320892763`*^9, 3.8890664967740107`*^9}, {
   3.889066555095029*^9, 3.889066643653989*^9}, {3.889067717122822*^9, 
   3.889067792420789*^9}, 3.889067831512309*^9, {3.889067930255664*^9, 
   3.889067956962393*^9}, {3.889068016078977*^9, 3.889068085504599*^9}, {
   3.889068133315722*^9, 3.889068145576954*^9}, {3.889068183360313*^9, 
   3.889068341666257*^9}, 3.889070300434321*^9, {3.8890705762481203`*^9, 
   3.889070936244528*^9}, 3.8890710287914057`*^9, 3.889071096759968*^9, {
   3.889071413952841*^9, 3.8890714511866503`*^9}, {3.88907730406936*^9, 
   3.8890773363663282`*^9}, {3.8891481004298267`*^9, 3.889148103150126*^9}, {
   3.889149911269002*^9, 3.8891499299313498`*^9}, {3.889150004686573*^9, 
   3.8891500146201563`*^9}, {3.889150462220632*^9, 3.889150495292759*^9}, {
   3.889150537367618*^9, 3.889150602325759*^9}, {3.8891506411047983`*^9, 
   3.889150703133031*^9}, {3.889150741410495*^9, 3.88915084971224*^9}, {
   3.8891509165086517`*^9, 3.88915091926604*^9}, {3.889151903527706*^9, 
   3.889151905883539*^9}, {3.889501333354432*^9, 3.889501333629486*^9}, {
   3.889502104566085*^9, 3.889502117286618*^9}, {3.889503221008629*^9, 
   3.889503221859919*^9}, {3.889503252843972*^9, 3.889503303605682*^9}, {
   3.889630649384625*^9, 3.889630655049124*^9}, {3.89031995788308*^9, 
   3.890319985965406*^9}, {3.902461645466103*^9, 3.9024616646651363`*^9}, {
   3.902462369438272*^9, 3.902462433711524*^9}, {3.902462483846031*^9, 
   3.902462496625739*^9}, {3.9156840821127777`*^9, 3.915684125363317*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"b0f6f95d-6e07-4b21-8d67-3483c868ff6c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g33", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"RHS3", ",", " ", 
     RowBox[{"AAA", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g33d", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"RHS3", ",", " ", 
     RowBox[{"AAA", "[", 
      RowBox[{
      "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g312", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"RHS3", ",", " ", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
      RowBox[{"AA", "[", 
       RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], "]"}]}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g321", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"RHS3", ",", " ", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g31", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"RHS3", ",", " ", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.915684145413463*^9, 3.915684178868104*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"6b92b278-afb5-4421-ae89-12179bdec169"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Test", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RHS3", "/.", " ", 
       RowBox[{
        RowBox[{"AAA", "[", 
         RowBox[{
         "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", 
          "k3"}], "]"}], "->", "0"}]}], "/.", " ", 
      RowBox[{
       RowBox[{"AAA", "[", 
        RowBox[{
        "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}],
         "]"}], "->", "0"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], "]"}]}], 
      "->", "0"}]}], "/.", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}], "->", "0"}]}], "/.", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}], "->", 
    "0"}]}]}]], "Input",
 CellChangeTimes->{{3.889149761395767*^9, 3.8891498438887167`*^9}, {
  3.890320010657154*^9, 3.8903200118475313`*^9}, {3.9156841839684668`*^9, 
  3.915684191535252*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"3658c5e1-837b-4dda-9950-a285f220ba61"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.889149845799591*^9, 3.889150189519216*^9, 
  3.8891511100483522`*^9, 3.889152181760182*^9, 3.889153750901348*^9, 
  3.889154025592103*^9, 3.889501525683364*^9, 3.8895023104444437`*^9, 
  3.889503496811489*^9, 3.890320012666445*^9, 3.890880910973939*^9, 
  3.902461768907867*^9, 3.902542728445882*^9, 3.902826530683366*^9, 
  3.9031470450193863`*^9, 3.90341406735546*^9, 3.9035177459285917`*^9, 
  3.904701421774048*^9, 3.9059196481921253`*^9, 3.9064628426049757`*^9, 
  3.906473503438347*^9, 3.9156839022401657`*^9, 3.915684192238802*^9, 
  3.919223959318309*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"94c4999c-6f0e-4b8f-bf6f-4c4b9f860f1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Show", "Subsubsection",
 CellChangeTimes->{{3.915684207685595*^9, 
  3.915684219569457*^9}},ExpressionUUID->"79e57381-1f59-4635-9b4b-\
c5696b22cf2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"k", "[", "1", "]"}], "2"], "]"}], "2"]}], "-", 
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"k", "[", "2", "]"}], "2"], "]"}], "2"]}], "-", 
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"k", "[", "3", "]"}], "2"], "]"}], "2"]}], "-", 
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"k", "[", "4", "]"}], "2"], "]"}], "2"]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"k", "[", "mu", "]"}], "2"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"k", "[", "nu", "]"}], "2"], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "nu", "]"}], "+", 
          RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "mu", "]"}], "-", 
          RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"k2", "[", "nu", "]"}]}], "]"}]}], "-", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"k2", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"k1", "[", "rho", "]"}], "+", 
        FractionBox[
         RowBox[{"k2", "[", "rho", "]"}], "2"]}], "]"}]}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "nu", "]"}], "+", 
          RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "mu", "]"}], "-", 
          RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "-", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"k2", "[", "nu", "]"}]}], "]"}]}], "-", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"k2", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"k1", "[", "rho", "]"}], "+", 
        FractionBox[
         RowBox[{"k2", "[", "rho", "]"}], "2"]}], "]"}]}]}], ")"}]}]}], "\n", 

 RowBox[{
  RowBox[{
   RowBox[{"gi", "[", 
    RowBox[{"mu_", ",", "nu_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"4", 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k1", "[", "nu1", "]"}], "+", 
            RowBox[{"k2", "[", "nu1", "]"}]}], ")"}]}], "]"}], "^", "2"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k1", "[", "mu", "]"}], "+", 
         RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k1", "[", "nu", "]"}], "+", 
         RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}]}]}]}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"gii", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "sigma"}]},
     "KroneckerDeltaSeq"], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
      RowBox[{"k2", "[", "nu", "]"}], "+", 
      RowBox[{"k3", "[", "nu", "]"}]}], "]"}]}], "+", 
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"nu", ",", "sigma"}]},
     "KroneckerDeltaSeq"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "[", "mu", "]"}], "-", 
        RowBox[{"k2", "[", "mu", "]"}], "-", 
        RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "[", "nu", "]"}], "+", 
        RowBox[{"k2", "[", "nu", "]"}], "+", 
        RowBox[{"k3", "[", "nu", "]"}]}], ")"}]}], "]"}]}], "+", 
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], "  ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k2", "[", "mu", "]"}], "+", 
        RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], "  ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"k1", "[", "sigma", "]"}]}], "+", 
        RowBox[{"k2", "[", "sigma", "]"}], "+", 
        RowBox[{"k3", "[", "sigma", "]"}]}], ")"}]}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"giii", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "[", "mu", "]"}], "-", 
       RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "[", "nu", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"k2", "[", "nu", "]"}]}], "+", 
       RowBox[{"k3", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"nu", ",", "sigma"}]},
    "KroneckerDeltaSeq"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "rho"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "nu"}], "]"}], 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{"3", 
    RowBox[{"h", "[", 
     RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"3", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k1", "[", "nu1", "]"}], "+", 
              RowBox[{"k2", "[", "nu1", "]"}]}], ")"}]}], "]"}], "^", "2"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"4", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "[", "mu", "]"}], "+", 
           RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "[", "nu", "]"}], "+", 
           RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}]}]}], " ", ")"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"nu", ",", "rho"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"3", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       TemplateBox[{
         RowBox[{"mu", ",", "sigma"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
         RowBox[{"k2", "[", "nu", "]"}], "+", 
         RowBox[{"k3", "[", "nu", "]"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       TemplateBox[{
         RowBox[{"nu", ",", "sigma"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "[", "mu", "]"}], "-", 
           RowBox[{"k2", "[", "mu", "]"}], "-", 
           RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "[", "nu", "]"}], "+", 
           RowBox[{"k2", "[", "nu", "]"}], "+", 
           RowBox[{"k3", "[", "nu", "]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"], "  ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k2", "[", "mu", "]"}], "+", 
           RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], "  ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"k1", "[", "sigma", "]"}]}], "+", 
           RowBox[{"k2", "[", "sigma", "]"}], "+", 
           RowBox[{"k3", "[", "sigma", "]"}]}], ")"}]}], "]"}]}]}], ")"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"rho", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"3", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "mu", "]"}], "-", 
          RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "nu", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k2", "[", "nu", "]"}]}], "+", 
          RowBox[{"k3", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"nu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], ")"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "nu", ",", 
      RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"nu", ",", "rho"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"nu", ",", "sigma"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.915684222151147*^9, 3.915684222911686*^9}, {
   3.9156842894513474`*^9, 3.9156843442672997`*^9}, {3.915684379782799*^9, 
   3.915684382890497*^9}, 3.919225084609673*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"65642ae5-6dcc-461f-bfd2-82876f703a50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g33", "+", 
   RowBox[{"Nc", " ", "trg33"}]}], "//", "ExpandAll"}]], "Input",
 CellChangeTimes->{{3.915684407762885*^9, 3.9156844240870237`*^9}, {
  3.915684454754333*^9, 3.915684485692305*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"7800b86e-c0fb-4346-91c2-e7d2c9d5c5b1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.915684327954904*^9, 3.915684344825046*^9}, {
   3.9156844568085537`*^9, 3.915684485928946*^9}, 3.919223959501741*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"f76388d6-9546-4df7-b8db-0be040e24197"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g33d", "+", 
   RowBox[{"Nc", " ", "trg33d"}]}], "//", "ExpandAll"}]], "Input",
 CellChangeTimes->{{3.915693699909046*^9, 3.915693700863645*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"a3ca46e0-bc57-4be0-9a97-5fc0d72d5e38"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9156937016191483`*^9, 3.9192239595653353`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"98364238-8e61-4ba1-a802-3e065c5ac817"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g321", "+", 
    RowBox[{"Nc", " ", "trg321"}], "-", 
    RowBox[{"6", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", 
         RowBox[{"k1", "+", "k2"}]}], "]"}], 
       TemplateBox[{
         RowBox[{"mu", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}], ")"}]}]}], "//", "ExpandAll"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.915684502590674*^9, 3.915684507326234*^9}, {
  3.915684541360613*^9, 3.91568461475359*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"a1b529dc-27e7-4586-aa06-603f73200a21"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.915684578637957*^9, 3.915684615272017*^9}, 
   3.919223959767922*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"4a513138-ab15-4390-9d63-ed2ee0227a54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g312", "+", 
    RowBox[{"Nc", " ", "trg312"}], "-", 
    RowBox[{"6", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}], 
       TemplateBox[{
         RowBox[{"mu", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}], ")"}]}]}], "//", "ExpandAll"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.915684622763673*^9, 3.915684694855336*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"ee86a292-7fea-43cb-8b13-def36589029f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9156846484285*^9, 3.9156846953773623`*^9}, 
   3.919223959840312*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"af31f54e-2c71-4b4c-942f-12da3b21bd2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g31", "+", 
   RowBox[{"Nc", " ", "trg31"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", 
         RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}]}], " ", 
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"nu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], "+", 
     RowBox[{"3", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2"}], "]"}], 
      " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nu", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"rho", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "rho"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"rho", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9156847478314867`*^9, 3.915684976784828*^9}, {
  3.915685029311348*^9, 3.915685030349464*^9}, {3.915685085291947*^9, 
  3.915685087602214*^9}, {3.9156851747707567`*^9, 3.915685285878542*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"038f6b44-2a12-461e-a255-8d8d7deeb19b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9156848912772903`*^9, 3.915684910510263*^9}, {
   3.915684951658111*^9, 3.915684982529376*^9}, 3.91568503363275*^9, 
   3.915685091725514*^9, 3.9156851765151997`*^9, {3.915685249612715*^9, 
   3.915685286289496*^9}, 3.919223959953096*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"67d939a2-b189-4a94-a2f8-1cdc20f95018"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "Nc"}], " ", "trg33"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "nu", ",", 
        RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}]}], ")"}]}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9156853136323442`*^9, 3.915685319696238*^9}, {
  3.915685369598761*^9, 3.915685412826201*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"5e439d95-bb6f-43ce-ac71-b50696ba9151"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.915685314088698*^9, 3.91568532032742*^9}, {
   3.9156853949688272`*^9, 3.9156854137454243`*^9}, 3.919223960016754*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"244381a5-b1f9-46ce-8edf-4b95240a1ac6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "Nc"}], " ", "trg33d"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "nu", ",", 
        RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}]}], ")"}]}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.915693729084992*^9, 3.915693738876182*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"32f9a8df-1cf8-44d9-aeb2-a62266f2abbf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.915693729796047*^9, 3.915693739238953*^9}, 
   3.919223960133753*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"1756442b-8d89-47d5-81cc-7509d4430a30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "Nc"}], " ", "trg321"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", 
         RowBox[{"k1", "+", "k2"}]}], "]"}], 
       TemplateBox[{
         RowBox[{"mu", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}], " ", "+", 
      RowBox[{"3", " ", 
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", "sigma", ",", 
         RowBox[{"k1", "+", "k2"}], ",", "k3"}], "]"}]}]}], ")"}]}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9156854445524282`*^9, 3.915685449198743*^9}, {
  3.9156854864399233`*^9, 3.9156855160257072`*^9}, {3.915685549587406*^9, 
  3.915685577800715*^9}, {3.915685624578742*^9, 3.9156857218756027`*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"9bcee2fe-a912-4c58-86ff-93135cf775ef"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9156854523867807`*^9, {3.915685494772726*^9, 3.915685518029236*^9}, 
   3.9156855873390703`*^9, {3.915685642978376*^9, 3.915685668889563*^9}, {
   3.91568570514316*^9, 3.9156857242749968`*^9}, 3.919223960227717*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"f30aa66d-cab3-48ea-a93c-4622e5de02f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "Nc"}], " ", "trg312"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}], 
       TemplateBox[{
         RowBox[{"mu", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}], " ", "+", 
      RowBox[{"3", " ", 
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "sigma", ",", 
         RowBox[{"k2", "+", "k3"}]}], "]"}]}], "+", " ", 
      RowBox[{"6", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", "sigma", ",", "k1", ",", 
         RowBox[{"k2", "+", "k3"}]}], "]"}]}]}], ")"}]}], "//", "ExpandAll"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.915685730804809*^9, 3.915685753250025*^9}, {
  3.9156857909744167`*^9, 3.915685836044876*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"91bb3052-f5c1-4348-be30-723b17fc0aba"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9156857541820793`*^9, {3.9156858146629477`*^9, 3.915685837031598*^9}, 
   3.919223960414275*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"0a247d1f-2cba-4aa3-9288-73860575d7cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "Nc"}], " ", "trg31"}], "-", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "nu", ",", 
        RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"nu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], "\[IndentingNewLine]", "-", 
     RowBox[{"3", " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2"}], "]"}], 
      " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], "\[IndentingNewLine]", "-", 
     RowBox[{"3", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "sigma", ",", "rho", ",", "k3", ",", "k2"}], 
       "]"}]}], "\[IndentingNewLine]", "+", 
     RowBox[{"3", "  ", 
      RowBox[{"h", "[", 
       RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2"}], "]"}], 
      " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], "\[IndentingNewLine]", "+", 
     RowBox[{"3", " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"h", "[", 
       RowBox[{"mu", ",", "sigma", ",", "rho", ",", "k3", ",", "k2"}], 
       "]"}]}], "\[IndentingNewLine]", "+", " ", 
     RowBox[{
      RowBox[{"3", "/", "2"}], " ", 
      RowBox[{"gi", "[", 
       RowBox[{"mu", ",", "sigma", ",", "k2", ",", "k3"}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], "\[IndentingNewLine]", "+", " ", 
     RowBox[{
      RowBox[{"3", "/", "2"}], " ", 
      RowBox[{"gi", "[", 
       RowBox[{"mu", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], " ", "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"3", "/", "2"}], " ", 
      RowBox[{"gii", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "sigma", ",", "k1", ",", "k2", ",", "k3"}], 
       "]"}], 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"3", "/", "2"}], " ", 
      RowBox[{"gii", "[", 
       RowBox[{
       "mu", ",", "sigma", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], 
       "]"}], 
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"3", "/", "2"}], " ", 
      RowBox[{"giii", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "rho", ",", "sigma", ",", "k1", ",", "k2", ",", 
        "k3"}], "]"}]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"3", "/", "2"}], 
      RowBox[{"giii", "[", 
       RowBox[{
       "mu", ",", "sigma", ",", "rho", ",", "nu", ",", "k3", ",", "k2", ",", 
        "k1"}], "]"}]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"3", "/", "2"}], " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}], 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], 
      TemplateBox[{
        RowBox[{"mu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"3", "/", "2"}], " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}], 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nu", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"rho", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "rho"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"rho", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.915685860892639*^9, 3.915685874224085*^9}, {
  3.9156859303776493`*^9, 3.91568593804736*^9}, {3.915686066549959*^9, 
  3.91568606758403*^9}, {3.9156869272945023`*^9, 3.9156869277840967`*^9}, {
  3.915687502047347*^9, 3.91568750334534*^9}, {3.9156936152325487`*^9, 
  3.91569361738137*^9}, {3.9156938207888603`*^9, 3.915693870267351*^9}, {
  3.9156939336788187`*^9, 3.915693949287498*^9}, {3.91569410777906*^9, 
  3.9156941142504272`*^9}, {3.915694537437767*^9, 3.915694589271093*^9}, {
  3.915695000387466*^9, 3.915695003945623*^9}, {3.915695332897252*^9, 
  3.915695387457325*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"001dded7-f59e-47eb-b0e4-5a1d32580941"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.915685868385235*^9, 3.915685901079557*^9, 3.915685964971117*^9, 
   3.915686092362522*^9, 3.915686952631702*^9, 3.915687525752817*^9, 
   3.915693636396125*^9, 3.9156938921269903`*^9, 3.9156939656359386`*^9, 
   3.915694150184855*^9, 3.915694544084029*^9, {3.915694583766921*^9, 
   3.915694611242443*^9}, 3.9156950154594507`*^9, {3.915695341174478*^9, 
   3.9156953569942217`*^9}, 3.915695388085932*^9, 3.919223960577044*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"2fbfa79a-9733-43f5-a011-931379b1182b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g312fun", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g312", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g321fun", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g321", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g31fun", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g31", "]"}]}]}], "Input",
 CellChangeTimes->{{3.902462169416872*^9, 3.90246220677664*^9}, {
  3.9024625492028713`*^9, 3.9024626362788363`*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"fe9abd92-3d37-4744-ab53-66e3e134aa41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"flow3", "[", 
   RowBox[{
   "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "delta"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"HoldForm", "[", "g", "]"}], "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", 
          RowBox[{"k2", "+", "k3"}]}], "]"}], 
        RowBox[{
         RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
         RowBox[{
          RowBox[{"t", "-", "tt"}], ",", "mu", ",", "alpha", ",", 
          RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
        RowBox[{
         RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
         RowBox[{"tt", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
        RowBox[{
         RowBox[{"HoldForm", "[", "flow2", "]"}], "[", 
         RowBox[{
         "tt", ",", "gamma", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}],
          "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"HoldForm", "[", "g", "]"}], "[", 
         RowBox[{
         "alpha", ",", "beta", ",", "gamma", ",", "delta", ",", "k1", ",", 
          "k2", ",", "k3"}], "]"}], " ", 
        RowBox[{
         RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
         RowBox[{
          RowBox[{"t", "-", "tt"}], ",", "mu", ",", "alpha", ",", 
          RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], " ", 
        RowBox[{
         RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
         RowBox[{"tt", ",", "beta", ",", "nu", ",", "k1"}], "]"}], " ", 
        RowBox[{
         RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
         RowBox[{"tt", ",", "gamma", ",", "rho", ",", "k2"}], "]"}], " ", 
        RowBox[{
         RowBox[{"HoldForm", "[", "flow1", "]"}], "[", 
         RowBox[{"tt", ",", "delta", ",", "sigma", ",", "k3"}], "]"}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"delta", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.919225253536674*^9, 3.919225254292403*^9}, {
   3.919225364286392*^9, 3.919225365253923*^9}, {3.919225403734161*^9, 
   3.919225558026601*^9}, {3.9194011177548437`*^9, 3.919401182769227*^9}, 
   3.919401355182809*^9, {3.9194110396010237`*^9, 3.9194110420610933`*^9}, {
   3.91941162619521*^9, 3.9194116302566347`*^9}, {3.9194326532626553`*^9, 
   3.91943270484865*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"f0526fdf-71b3-443c-9896-6a5cff188b1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<flow3.mx\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"flow3", ",", "g", ",", "h"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.919225646114894*^9, 3.919225658006201*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"63e6dd29-93d0-40c0-98fd-089ab927c27b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{1311, 1095},
WindowMargins->{{605, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"35f63e48-1cea-40e1-9570-80974ff98cb7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 317, 5, 98, "Title",ExpressionUUID->"f548cac1-a13b-4013-bcc3-d6b231d988ed"],
Cell[900, 29, 492, 10, 52, "Input",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],
Cell[1395, 41, 216, 5, 30, "Input",ExpressionUUID->"59895ec0-e129-4058-ab5a-48454de380f1"],
Cell[1614, 48, 44498, 1260, 1501, "Input",ExpressionUUID->"b266de1a-f846-4a97-9f9e-b1c4bcdb6b42"],
Cell[CellGroupData[{
Cell[46137, 1312, 159, 3, 54, "Subsection",ExpressionUUID->"7c9cbfbb-ed9e-4e88-afd2-96b4cebe294f"],
Cell[CellGroupData[{
Cell[46321, 1319, 297, 5, 30, "Input",ExpressionUUID->"2f1aa999-38f6-4177-898f-832f413572cc"],
Cell[46621, 1326, 576, 8, 34, "Output",ExpressionUUID->"adcb52cd-1947-473e-aa6f-ccddbeab5b08"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47246, 1340, 163, 3, 54, "Subsection",ExpressionUUID->"3ef9fa58-684d-4285-88c1-185f8f12a8be"],
Cell[CellGroupData[{
Cell[47434, 1347, 4990, 133, 277, "Input",ExpressionUUID->"6c2ac024-d802-4dba-acc2-787ffc4f2563"],
Cell[52427, 1482, 3206, 69, 50, "Output",ExpressionUUID->"fd56fa5f-4863-48a1-b932-f1677e279ad8"]
}, Open  ]],
Cell[55648, 1554, 676, 13, 30, "Input",ExpressionUUID->"8cb3d882-8e4f-4dbc-9574-3ca0c75a1630"],
Cell[56327, 1569, 1507, 39, 76, "Input",ExpressionUUID->"f1dfafb2-1a9a-40ac-ac01-29a232ed88de"],
Cell[57837, 1610, 2194, 58, 73, "Input",ExpressionUUID->"1fd4b106-4b2d-4a5f-a3ca-e789b47673ba"],
Cell[60034, 1670, 289, 6, 30, "Input",ExpressionUUID->"3a2c31ec-9bbb-4445-918f-c3efde05ff18"],
Cell[60326, 1678, 414, 7, 30, "Input",ExpressionUUID->"51ecd7e9-2b39-445e-9816-47d154f03df5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60777, 1690, 160, 3, 54, "Subsection",ExpressionUUID->"a80fc9dd-4f99-4031-a21a-bbdaa3a78db3"],
Cell[CellGroupData[{
Cell[60962, 1697, 2172, 56, 94, "Input",ExpressionUUID->"f5e59aad-8191-4ce2-89a7-6b0ae3f95276"],
Cell[63137, 1755, 339, 5, 34, "Output",ExpressionUUID->"610f5ecf-c03b-4162-90b2-a6b6b025551c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63513, 1765, 10175, 267, 466, "Input",ExpressionUUID->"16431154-c419-474d-bc75-ccb861c4e79d"],
Cell[73691, 2034, 2889, 73, 73, "Output",ExpressionUUID->"ba741672-30cf-48df-91dd-22b322d3a0b2"],
Cell[76583, 2109, 5351, 143, 127, "Output",ExpressionUUID->"b7cabe06-7e60-4c21-b17e-2b0bc92abbeb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81971, 2257, 1007, 28, 33, "Input",ExpressionUUID->"ae4e37ec-df17-429b-98f1-638ec6b50dbf"],
Cell[82981, 2287, 1987, 55, 50, "Output",ExpressionUUID->"951f6c85-a0f2-4661-a2df-608477dbee4d"]
}, Open  ]],
Cell[84983, 2345, 776, 12, 30, "Input",ExpressionUUID->"00837a02-dbba-4cc2-8c6e-605359b2f380"],
Cell[CellGroupData[{
Cell[85784, 2361, 1402, 36, 73, "Input",ExpressionUUID->"aff43229-56d4-47ca-af3a-ddc865c27c7d"],
Cell[87189, 2399, 420, 7, 34, "Output",ExpressionUUID->"f5e29545-9706-4923-8076-32749bc77898"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87646, 2411, 1107, 31, 73, "Input",ExpressionUUID->"62b6c278-4d85-4cb9-ad45-8f20d4ba0bc8"],
Cell[88756, 2444, 303, 6, 34, "Output",ExpressionUUID->"cfc2d637-9c74-4866-893b-e34bb952b622"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89096, 2455, 1113, 32, 73, "Input",ExpressionUUID->"42bfdbf0-da4e-4662-8852-ca164bdaf780"],
Cell[90212, 2489, 285, 6, 34, "Output",ExpressionUUID->"c8aab9a7-76cf-4284-8376-26adb708ad06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90534, 2500, 1198, 34, 73, "Input",ExpressionUUID->"8c703cac-b894-4ae8-b67e-3c01b919e080"],
Cell[91735, 2536, 370, 7, 34, "Output",ExpressionUUID->"0cd66972-7cd4-4fc9-adef-31b3453a16f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92142, 2548, 1091, 32, 73, "Input",ExpressionUUID->"24d7c141-0b42-4f51-8cc4-53e3ec5e3d09"],
Cell[93236, 2582, 282, 6, 34, "Output",ExpressionUUID->"91cab339-8be7-4d9f-9e6d-e6df73b9b3f2"]
}, Open  ]],
Cell[93533, 2591, 2565, 50, 115, "Input",ExpressionUUID->"405559c6-eb6a-4258-a473-dfa41919220d"],
Cell[96101, 2643, 357, 10, 30, "Input",ExpressionUUID->"e6eda07e-ddd2-498e-902f-77f6f5b8d20a"],
Cell[96461, 2655, 1722, 52, 75, "Input",ExpressionUUID->"c1e1e1fd-febb-417d-b238-4e9cfe49ee76"],
Cell[98186, 2709, 2394, 49, 52, "Input",ExpressionUUID->"f8bb9369-4c8d-41ec-ad49-851313437c0e"],
Cell[100583, 2760, 308, 6, 30, "Input",ExpressionUUID->"a5966b9d-9033-4f37-9e86-225c7b9157e3"],
Cell[CellGroupData[{
Cell[100916, 2770, 1166, 35, 52, "Input",ExpressionUUID->"4e0c4a58-a2f4-49cc-9255-13617abe111f"],
Cell[102085, 2807, 306, 6, 34, "Output",ExpressionUUID->"b816b153-7c35-47e8-964c-4351f07aae74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102428, 2818, 1316, 37, 52, "Input",ExpressionUUID->"cf601ee8-a894-4062-9970-249e00c17f86"],
Cell[103747, 2857, 432, 9, 34, "Output",ExpressionUUID->"7118a400-ce2b-4fb3-a855-928fbeeb31d0"]
}, Open  ]],
Cell[104194, 2869, 819, 18, 52, "Input",ExpressionUUID->"f64b04e0-3c64-4995-8e75-9896e0b9f5d2"],
Cell[105016, 2889, 2083, 53, 79, "Input",ExpressionUUID->"635accac-00b9-49ca-8417-1b1af3422943"],
Cell[107102, 2944, 1795, 49, 79, "Input",ExpressionUUID->"88d9ba75-9cb7-4627-8254-bfede4131c61"],
Cell[108900, 2995, 714, 14, 30, "Input",ExpressionUUID->"b09a8512-80bd-40dc-9d67-e0b77d4cf44d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109651, 3014, 208, 4, 54, "Subsection",ExpressionUUID->"e3fccaf0-9bca-4589-920a-9a1057f8cf20"],
Cell[CellGroupData[{
Cell[109884, 3022, 1862, 53, 94, "Input",ExpressionUUID->"5ae9b6aa-f7ae-4cc7-b246-065352a78b65"],
Cell[111749, 3077, 427, 7, 34, "Output",ExpressionUUID->"02716190-317f-4407-bc82-54c44ec22d08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112213, 3089, 468, 12, 30, "Input",ExpressionUUID->"57fc2fd9-e6a7-480c-a2a6-eceef4997a73"],
Cell[112684, 3103, 347, 6, 34, "Output",ExpressionUUID->"a5d09e18-2b60-4e6a-a8bb-64514e7584d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113068, 3114, 524, 12, 30, "Input",ExpressionUUID->"b0b92490-c3c9-4508-a5ad-14e6e21ccaf4"],
Cell[113595, 3128, 367, 7, 34, "Output",ExpressionUUID->"27bcb970-8fba-48e9-959f-b0d0697c5e35"]
}, Open  ]],
Cell[113977, 3138, 16458, 484, 823, "Input",ExpressionUUID->"cb55292a-712a-4547-96a6-058a2ad41fa3"],
Cell[130438, 3624, 1837, 52, 115, "Input",ExpressionUUID->"a51936ef-d316-4177-91d5-ea43b2753ab3"],
Cell[CellGroupData[{
Cell[132300, 3680, 1637, 45, 94, "Input",ExpressionUUID->"b8ace082-a5f0-4401-8523-85717f165933"],
Cell[133940, 3727, 483, 8, 34, "Output",ExpressionUUID->"08168284-9c1e-43e7-9296-52a1a81913f5"]
}, Open  ]],
Cell[134438, 3738, 17021, 449, 760, "Input",ExpressionUUID->"b0f6f95d-6e07-4b21-8d67-3483c868ff6c"],
Cell[151462, 4189, 1766, 51, 115, "Input",ExpressionUUID->"6b92b278-afb5-4421-ae89-12179bdec169"],
Cell[CellGroupData[{
Cell[153253, 4244, 1596, 45, 94, "Input",ExpressionUUID->"3658c5e1-837b-4dda-9950-a285f220ba61"],
Cell[154852, 4291, 696, 11, 34, "Output",ExpressionUUID->"94c4999c-6f0e-4b8f-bf6f-4c4b9f860f1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155585, 4307, 155, 3, 45, "Subsubsection",ExpressionUUID->"79e57381-1f59-4635-9b4b-c5696b22cf2b"],
Cell[155743, 4312, 14060, 434, 642, "Input",ExpressionUUID->"65642ae5-6dcc-461f-bfd2-82876f703a50"],
Cell[CellGroupData[{
Cell[169828, 4750, 312, 7, 30, "Input",ExpressionUUID->"7800b86e-c0fb-4346-91c2-e7d2c9d5c5b1"],
Cell[170143, 4759, 251, 4, 34, "Output",ExpressionUUID->"f76388d6-9546-4df7-b8db-0be040e24197"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170431, 4768, 263, 6, 30, "Input",ExpressionUUID->"a3ca46e0-bc57-4be0-9a97-5fc0d72d5e38"],
Cell[170697, 4776, 179, 3, 34, "Output",ExpressionUUID->"98364238-8e61-4ba1-a802-3e065c5ac817"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170913, 4784, 939, 28, 75, "Input",ExpressionUUID->"a1b529dc-27e7-4586-aa06-603f73200a21"],
Cell[171855, 4814, 203, 4, 34, "Output",ExpressionUUID->"4a513138-ab15-4390-9d63-ed2ee0227a54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172095, 4823, 860, 26, 75, "Input",ExpressionUUID->"ee86a292-7fea-43cb-8b13-def36589029f"],
Cell[172958, 4851, 203, 4, 34, "Output",ExpressionUUID->"af31f54e-2c71-4b4c-942f-12da3b21bd2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173198, 4860, 4083, 133, 234, "Input",ExpressionUUID->"038f6b44-2a12-461e-a255-8d8d7deeb19b"],
Cell[177284, 4995, 372, 6, 34, "Output",ExpressionUUID->"67d939a2-b189-4a94-a2f8-1cdc20f95018"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177693, 5006, 882, 26, 73, "Input",ExpressionUUID->"5e439d95-bb6f-43ce-ac71-b50696ba9151"],
Cell[178578, 5034, 252, 4, 34, "Output",ExpressionUUID->"244381a5-b1f9-46ce-8edf-4b95240a1ac6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178867, 5043, 832, 25, 73, "Input",ExpressionUUID->"32f9a8df-1cf8-44d9-aeb2-a62266f2abbf"],
Cell[179702, 5070, 203, 4, 34, "Output",ExpressionUUID->"1756442b-8d89-47d5-81cc-7509d4430a30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179942, 5079, 1463, 41, 75, "Input",ExpressionUUID->"9bcee2fe-a912-4c58-86ff-93135cf775ef"],
Cell[181408, 5122, 351, 6, 34, "Output",ExpressionUUID->"f30aa66d-cab3-48ea-a93c-4622e5de02f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181796, 5133, 1762, 54, 98, "Input",ExpressionUUID->"91bb3052-f5c1-4348-be30-723b17fc0aba"],
Cell[183561, 5189, 232, 5, 34, "Output",ExpressionUUID->"0a247d1f-2cba-4aa3-9288-73860575d7cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183830, 5199, 7400, 221, 506, "Input",ExpressionUUID->"001dded7-f59e-47eb-b0e4-5a1d32580941"],
Cell[191233, 5422, 562, 9, 34, "Output",ExpressionUUID->"2fbfa79a-9733-43f5-a011-931379b1182b"]
}, Open  ]],
Cell[191810, 5434, 844, 22, 73, "Input",ExpressionUUID->"fe9abd92-3d37-4744-ab53-66e3e134aa41"],
Cell[192657, 5458, 3124, 77, 115, "Input",ExpressionUUID->"f0526fdf-71b3-443c-9896-6a5cff188b1c"],
Cell[195784, 5537, 332, 8, 30, "Input",ExpressionUUID->"63e6dd29-93d0-40c0-98fd-089ab927c27b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica_notebooks/myLPT.m <==
(* ::Package:: *)

(* ::Title:: *)
(*myLPT*)


(* ::Text:: *)
(*(Written by Maximilian Ammer, 2023)*)
(*This package contains definitions and functions to do calculations in lattice perturbation theory.*)


(* ::Input:: *)
(*(* Save as .m *)*)
(*(* Use with Get["~path~/myLPT.m"] *)*)


(* ::Chapter:: *)
(*Generating Feynman rules*)


myExpandU1[ex_]:=Module[{Q,W,V,Vd,x,y},
x=ex/.U1[n_,-mu_,x_]:>U1d[n,mu,x-e[mu]];
(* Exchange U1s with stout Us *)
y=x/.U1[n_,mu_,x_]:>U[n,mu,x]+
I \[Rho] Q[n,mu,x]U[n+4/13,mu,x]-
1/2\[Rho]^2 Q[n,mu,x]Q[n+4/13,mu,x]U[n+10/13,mu,x]-
I/6 \[Rho]^3 Q[n,mu,x]Q[n+4/13,mu,x]Q[n+8/13,mu,x]U[n+12/13,mu,x];
x=y/.U1d[n_,mu_,x_]:>Ud[n,mu,x]-
I \[Rho] Ud[n,mu,x]Q[n+1/13,mu,x]-
1/2\[Rho]^2 Ud[n,mu,x]Q[n+1/13,mu,x]Q[n+5/13,mu,x]+
I/6 \[Rho]^3Ud[n,mu,x] Q[n+1/13,mu,x]Q[n+5/13,mu,x]Q[n+9/13,mu,x];
y=Normal[x+O[\[Rho]]^4]; (* ! Ignoring any \[Rho]^4-terms and higher as they do not contribute at order g0^3 ! *)
x=y;
(* Insert definition of Q *)
y=x/.Q[n_,mu_,x_]:>1/(2I)(W[n,mu,x]-1/Nc tr[n] W[n,mu,x])//Expand;
(* Insert definition of W *)
x=y/.W[n_,mu_,x_]:>SUM[nu[n]]V[n,mu,nu[n],x]Ud[n+3/13,mu,x ]-U[n,mu,x]SUM[nu[n+1/13]]Vd[n+1/13,mu,nu[n+1/13],x];
(* Sort sums *)
y=x//ExpandAll;
x=y/. expr_. SUM[nu[n1_]]SUM[nu[n2_]]SUM[nu[n3_]]/;n1<n2&&n2<n3:>(expr/.{nu[n1]->nu1,nu[n2]->nu2,nu[n3]->nu3})SUM[nu1]SUM[nu2]SUM[nu3];
y=x/. expr_. SUM[nu[n1_]]SUM[nu[n2_]]/;n1<n2:>(expr/.{nu[n1]->nu1,nu[n2]->nu2})SUM[nu1]SUM[nu2];
x=y/. expr_. SUM[nu[n1_]]:>(expr/.{nu[n1]->nu1})SUM[nu1];
(* Insert definition of V and Vdagger *)
y=x/.V[n_,mu_,nu_,x_]:>(
U[n,nu,x]U[n+1/13,mu,x+e[nu]]Ud[n+2/13,nu,x+e[mu]]+Ud[n,nu,x-e[nu]]U[n+1/13,mu,x-e[nu]]U[n+2/13,nu,x+e[mu]-e[nu]]-2 U[n,mu,x]);
x=y/.Vd[n_,mu_,nu_,x_]:>(
U[n,nu,x+e[mu]]Ud[n+1/13,mu,x+e[nu]]Ud[n+2/13,nu,x]+Ud[n,nu,x+e[mu]-e[nu]]Ud[n+1/13,mu,x-e[nu]]U[n+2/13,nu,x-e[nu]]-2 Ud[n,mu,x]);
(* Collect *)
y=Collect[x,{r,csw,\[Rho],SUM[a_]SUM[b_]SUM[c_]SUM[d_],SUM[a_]SUM[b_]SUM[c_],SUM[a_]SUM[b_],SUM[a_]}]]


myExpandU[expr_]:=(a1=expr/.U[n_,-mu_,x_]:> Ud[n,mu,x-e[mu]]/.e[-mu_]:> -e[mu];
(* Insert Expansions of U and Udagger *)
a2=a1/.U[n_,mu_,x_]:>(1+I g0 A[n,mu,x ]- g0^2/2  A[n,mu,x]A[n+1/39,mu,x ]-I g0^3/6A[n,mu,x]A[n+1/39,mu,x]A[n+2/39,mu,x]);
a3=a2/.Ud[n_,mu_,x_]:>(1-I g0 A[n,mu,x ]-g0^2/2  A[n,mu,x]A[n+1/39,mu,x ]+I g0^3/6A[n,mu,x]A[n+1/39,mu,x]A[n+2/39,mu,x]);
(* Truncate at order g0^3 *)
a4=Normal[a3+O[g0]^4]//ExpandAll;
(* Sort As *)
a5=a4/.A[n1_,mu_,x_]A[n2_,nu_,y_]A[n3_,rho_,z_]/;{n1,n2,n3}\[Element]Rationals &&n1<n2&&n2<n3:>T[a,b,c]A[a,mu,x]A[b,nu,y]A[c,rho,z];
a6=a5/.A[n1_,mu_,x_]A[n2_,nu_,y_]/;{n1,n2}\[Element]Rationals &&n1<n2:>T[a,b]A[a,mu,x]A[b,nu,y];
a7=a6/.A[n1_,mu_,x_]/;n1\[Element]Rationals:>T[a]A[a,mu,x])


(* Fourier Transform fields and deltas *)
myFourierTransform[expr_]:=(a1=expr/.{\[Psi][x_]:>Int[p] Exp[I x p]\[CapitalPsi][p],\[Psi]bar[x_]:>Int[q] Exp[-I x q]\[CapitalPsi]bar[q],
A[a_,mu_,x_]:> Int[k[a]]Exp[I(x+e[mu]/2)k[a]]A[a,mu,k[a]],
\[Delta][x_,y_]:> Int[s]Exp[I(x-y)s]};
a2=a1/.{k[a]->k1,k[b]->k2,k[c]->k3})


myFRintegrate[expr_]:=
(iv1=expr /. Int[p] Int[q]  \[CapitalPsi][p] \[CapitalPsi]bar[q] -> 1/.Int[k2]->1/.Int[k3]-> 1;
iv2=D[iv1/.x->x/I, x]/.x->0;
iv3=(iv2/.(a_. s+p_)Int[s]:> I delta[a s+p]Int[s])/.delta[a_. s+p_]Int[s] ex_:> (ex/.s-> -a p);
iv4=D[iv3/.y->y/I, y]/.y->0/.(a_. k1+p_)Int[k1]:> I delta[a k1+p]Int[k1];
iv5=iv4/.delta[a_. k1+p_]Int[k1] ex_:> (ex/.k1-> -a p)//ExpandAll;
iv6=iv5/.Exp[x_]:> Cos[x/I]+I Sin[x/I]//ExpandAll;
iv7=iv6/.k_ e[mu_]/;MemberQ[{p,q,k1,k2,k3},k]:>k[mu])


myTrigExpand[expr_]:=expr//.{Cos[a_+b_]:> Cos[a]Cos[b]-Sin[a]Sin[b],Sin[a_+b_]:>Sin[a]Cos[b]+Cos[a]Sin[b]}//ExpandAll
myTrigReduce[expr_,set_]:=FixedPoint[ExpandAll[ReplaceRepeated[#,{Cos[a_. f_[mu_]+x_.]Cos[b_. g_[mu_]+y_.]/;(MemberQ[set,f]&& MemberQ[set,g]):> 
1/2(Cos[a f[mu]-b g[mu]+x-y]+Cos[a f[mu]+b g[mu]+x+y]),Sin[a_. f_[mu_]+x_.]Sin[b_. g_[mu_]+y_.]/;(MemberQ[set,f]&& MemberQ[set,g]):> 
1/2(Cos[a f[mu]-b g[mu]+x-y]-Cos[a f[mu]+b g[mu]+x+y]),Sin[a_. f_[mu_]+x_.]Cos[b_. g_[mu_]+y_.]/;(MemberQ[set,f]&& MemberQ[set,g]):> 
1/2(Sin[a f[mu]-b g[mu]+x-y]+Sin[a f[mu]+b g[mu]+x+y])}]]&,expr]


myFRbreakdown[ex_]:=Module[{x,y},
x=ex/.A[a_,mu_,-k3-k2-p+q]:> A[a,mu,k1]/.A[a_,mu_,-k2-p+q]:> A[a,mu,k1]/.A[a_,mu_,-p+q]:> A[a,mu,k1];
y=x(*/.expr_ SUM[nu_]/;MemberQ[{nu1,nu2,nu3},nu]:> (expr -1/4(expr/.nu->mu))SUM[nu]//ExpandAll*);
x=y/.A[a,nui_,k1]SUM[nui_]expr_/;MemberQ[{nu0,nu1,nu2,nu3},nui]:>(expr/.nui->munew/.mu->nui/.munew->mu)SUM[nui]A[a,mu,k1];
y=x/.A[b,nui_,k2]SUM[nui_]expr_/;MemberQ[{nu0,nu1,nu2,nu3},nui]:>(expr/.nui->nu)A[b,nu,k2];
x=y/.A[c,nui_,k3]SUM[nui_]expr_/;MemberQ[{nu0,nu1,nu2,nu3},nui]:>(expr/.nui->rho)A[c,rho,k3];
y=x/.A[a,mu,k1] A[b,mu,k2]A[c,mu,k3]->KroneckerDelta[mu,nu]KroneckerDelta[mu,rho]A[a,mu,k1] A[b,nu,k2]A[c,rho,k3];
x=y/.A[a,mu,k1] A[b,mu,k2]->KroneckerDelta[mu,nu]A[a,mu,k1] A[b,nu,k2];
y=x/.A[a,mu,k1] A[c,mu,k3]->KroneckerDelta[mu,rho]A[a,mu,k1] A[c,rho,k3];
x=y/.A[b,nu_,k2] A[c,nu_,k3]->KroneckerDelta[nu,rho]A[b,nu,k2] A[c,rho,k3];
y=x/.A[a,mu,k1] A[b,nu,k2]A[c,rho,k3]->1/.A[a,mu,k1] A[b,nu,k2]->1/.A[a,mu,k1]->1;
x=y/.\[Sigma][a_,rho]:>-\[Sigma][rho,a]/.\[Sigma][a_,nu]:>-\[Sigma][nu,a]/.\[Sigma][a_,mu]:>-\[Sigma][mu,a];
y=myTrigExpand[x];
x=myTrigReduce[y,{p,q,k1,k2,k3}];
y=x//.expr_ SUM[nu_]:> Sum[expr,{nu,1,4}];
x=y/.\[Sigma][a_,b_]/;a>b:>-\[Sigma][b,a]/.\[Sigma][a_,a_]:>0]


(* ::Chapter:: *)
(*Calculating diagrams/integrals *)


(* ::Section:: *)
(*Definitions*)


(* ::Subsection:: *)
(*Momenta*)


pv={p1,p2,p3,p4};
qv={q1,q2,q3,q4};
kv={k1,k2,k3,k4};
p[mu_]:=pv[[mu]]
q[mu_]:=qv[[mu]]
k[mu_]:=kv[[mu]]


(* ::Subsection:: *)
(*Gamma matrices*)


\[DoubleStruckCapitalI]={{1,0,0,0},{0,1,0,0},{0,0,1,0},{0,0,0,1}};
\[DoubledGamma][i_]:=If[i==4,Internal`DiracGammaMatrix[1,"Basis"->"Chiral"],-I Internal`DiracGammaMatrix[i+1,"Basis"->"Chiral"]]
\[Sigma][i_,j_]:=I/2(\[DoubledGamma][i] . \[DoubledGamma][j]-\[DoubledGamma][j] . \[DoubledGamma][i])


(* ::Section:: *)
(*Feynman rules*)


myVecExpand[expr_]:=(expr//.(x_. f_+z_)[m_]/;MemberQ[{p,q,k},f]:> x f[m]+(z)[m]//.(x_. f_)[m_]/;MemberQ[{p,q,k},f]:> x f[m]+zero /. 0[m_]:>zero)/. zero->0


(* ::Subsubsection:: *)
(*Gluon Propagator*)


(* hat{k} *)
hat[k_,mu_]:=2Sin[1/2 k[mu]]//myVecExpand
(* hat{k}^2 *)
DB[k_]:= Sum[hat[k,mu]^2,{mu,4}]//myVecExpand
(* Delta_4 *)
Delta4[k_]:=(DB[k]-c1 Sum[hat[k,rho]^4,{rho,4}])(
DB[k]-c1(
DB[k]^2+Sum[hat[k,tau]^4,{tau,4}])+
1/2 c1^2 (
DB[k]^3+
2Sum[hat[k,tau]^6,{tau,4}]-DB[k]Sum[hat[k,tau]^4,{tau,4}]
)
)-4c1^3Sum[hat[k,rho]^4Product[If[tau==rho,1,hat[k,tau]^2],{tau,4}],{rho,4}]
(* A_{mu,nu}(k) (L\[UDoubleDot]scher Weisz)*)
ALW[mu_,nu_,k_]:=(1-KroneckerDelta[mu,nu])1/Delta4[k](
DB[k]^2-c1 DB[k](
2Sum[hat[k,rho]^4,{rho,4}]+
DB[k]Sum[Boole[rho!=mu &&rho!=nu]hat[k,rho]^2,{rho,4}]
)+c1^2(
(Sum[hat[k,rho]^4,{rho,4}])^2+
DB[k]Sum[hat[k,rho]^4,{rho,4}]Sum[Boole[rho!=mu &&rho!=nu]hat[k,rho]^2,{rho,4}]+
DB[k]^2Product[If[rho!=mu &&rho!=nu,hat[k,rho]^2,1],{rho,4}]
)
)
(* L\[UDoubleDot]scher Weisz gluon propagator *)
GLW[mu_,nu_,k_]:=a^2 \[DoubleStruckCapitalI]/DB[k]^2( hat[k,mu]hat[k,nu] +
Sum[(hat[k,sigma]KroneckerDelta[mu,nu]-hat[k,nu]KroneckerDelta[mu,sigma])hat[k,sigma]
ALW[sigma,nu,k],{sigma,4}])//myVecExpand


(* ::Subsubsection:: *)
(*Fermion Propagator*)


(* Wilson fermion propagator *)
DFWil[k_]:=1/4( 4 Sum[Sin[k[i]]^2,{i,4}]+r^2 DB[k]^2)//myVecExpand
SWil[k_]:=a (- I Sum[ \[DoubledGamma][i]Sin[ k[i]],{i,4}]+r/2 DB[k]\[DoubleStruckCapitalI] )/DFWil[k]//myVecExpand


(* Brillouin fermion propagator *)
\[CapitalDelta]bri[k_]:=4((Cos[k[1]/2]Cos[k[2]/2]Cos[k[3]/2]Cos[k[4]/2])^2-1)
Diso[k_,mu_]:=I/27 Sin[k[mu]]Product[If[nu==mu,1,(Cos[k[nu]]+2)],{nu,4}]
DFBri[k_]:=1/4 r^2 \[CapitalDelta]bri[k]^2-Sum[Diso[k,mu]^2,{mu,4}]
SBri[k_]:=a (- Sum[ \[DoubledGamma][mu]Diso[k,mu],{mu,4}]-1/2 r \[CapitalDelta]bri[k]\[DoubleStruckCapitalI] )/DFBri[k]//myVecExpand


(* ::Subsubsection:: *)
(*ggg Vertex*)


Vg30[mu_,nu_,rho_,k1_,k2_,k3_]:=
KroneckerDelta[mu,nu]hat[k1-k2,rho]Cos[1/2 k3[mu]]
Vg31[mu_,nu_,rho_,k1_,k2_,k3_]:=
8Vg30[mu,nu,rho,k1,k2,k3]+
KroneckerDelta[mu,nu](
Cos[1/2 k3[mu]](
hat[k1-k2,mu](KroneckerDelta[mu,rho]DB[k3]-hat[k3,mu]hat[k3,rho])-
hat[k1-k2,rho](hat[k1,rho]^2+hat[k2,rho]^2)
)+
hat[k1-k2,rho](
hat[k1,mu]hat[k2,mu]-2Cos[1/2 k1[mu]]Cos[1/2 k2[mu]]hat[k3,mu]^2))
(* L\[UDoubleDot]scher-Weisz ggg-vertex *)
(* \[ScriptF][A,B,C] Vg3[mu_,nu_,rho_,k1_,k2_,k3_] *)
Vg3LW[mu_,nu_,rho_,k1_,k2_,k3_]:=
- 1/6I g0 /a(
c0 (Vg30[mu,nu,rho,k1,k2,k3]+
Vg30[rho,mu,nu,k3,k1,k2]+
Vg30[nu,rho,mu,k2,k3,k1])+
c1  (Vg31[mu,nu,rho,k1,k2,k3]+
Vg31[rho,mu,nu,k3,k1,k2]+
Vg31[nu,rho,mu,k2,k3,k1]))\[DoubleStruckCapitalI]//myVecExpand


(* ::Section:: *)
(*Color factors*)


myColor[expr_]:=expr/.{T[a_,b_,a_]:>-1/(2Nc) T[b],T[a_,a_,b_]:>CF T[b],T[b_,a_,a_]:>CF T[b],T[a_,b_]f[a_,b_,c_]:> I /2 Nc T[c],T[a_,a_]:>CF}


(* ::Section:: *)
(*Self-Energy*)


(* ::Subsection:: *)
(*Extracting Subscript[\[CapitalSigma], 0], Subscript[\[CapitalSigma], 1]*)


Sigma0[expr_]:=1/4Tr[expr]/.p1->0/.p2->0/.p3->0/.p4->0;
Sigma1[expr_]:=-I/4 Tr[D[expr,p1] . \[DoubledGamma][1]]/.p1->0/.p2->0/.p3->0/.p4->0;


(* ::Section:: *)
(*\!\(\*SubsuperscriptBox[\(C\), \(SW\), \((1)\)]\)*)


(* ::Subsection:: *)
(*Extracting Subscript[G, 1]*)


D1[\[CapitalLambda]_,mu_]:= D[Tr[\[CapitalLambda][mu]],pv[[mu]]]+ D[Tr[\[CapitalLambda][mu]],qv[[mu]]]/.pi_/;MemberQ[Join[pv,qv],pi]-> 0
D2[\[CapitalLambda]_,mu_,nu_]:= D[Tr[\[CapitalLambda][mu] . \[DoubledGamma][nu] . \[DoubledGamma][mu]],pv[[nu]]]-D[Tr[\[CapitalLambda][mu] . \[DoubledGamma][nu] . \[DoubledGamma][mu]],qv[[nu]]]/.pi_/;MemberQ[Join[pv,qv],pi]-> 0
G1[\[CapitalLambda]_,mu_,nu_]:=-1/8(D1[\[CapitalLambda],mu]-D2[\[CapitalLambda],mu,nu]);


D1List[\[CapitalLambda]_]:=Module[{L1,L2,n,nmax,b1,b2,b3,b4,b5,b6},
L1=List@@(Tr[\[CapitalLambda][1]](*//Expand*));
nmax=Length[L1];
L2=List[];
For[n=1,n<nmax+1,n++,
b1=D[L1[[n]]/.p->p1/.q->0,p1]+D[L1[[n]]/.p->0/.q->q1,q1];
b2=(b1/.pi_/;MemberQ[Join[pv,qv],pi]-> 0);
b3=b2/.\!\(\*SuperscriptBox[
TagBox["stout1",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n_,mu_,nu_,0]:>0/.
\!\(\*SuperscriptBox[
TagBox["stout2",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[n_,mu_,nu_,rho_,0,k2_]:>stout2[1,0,n,mu,nu,rho,0,k2]/.\!\(\*SuperscriptBox[
TagBox["stout2",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n_,mu_,nu_,rho_,k1_,0]:>stout2[0,1,n,mu,nu,rho,k1,0];
b4=b3/.\!\(\*SuperscriptBox[
TagBox["flow1",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[t_,mu_,nu_,0]:>flow1[1,t,mu,nu,0]/.\!\(\*SuperscriptBox[
TagBox["flow2",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[t_,mu_,nu_,rho_,k1_,0]:>HoldForm[flow2][0,1,t,mu,nu,rho,k1,0]/.\!\(\*SuperscriptBox[
TagBox["flow2",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[t_,mu_,nu_,rho_,0,k2_]:>HoldForm[flow2][1,0,t,mu,nu,rho,0,k2];
b5=(b4//ReleaseHold)/. 1[mu_]:>If[mu==1,1,0];
b6=(b5/.T[a]->1/.a->1/.g0->1)//myVecExpand;
AppendTo[L2,b6];];
L2]


D2List[\[CapitalLambda]_]:=Module[{L1,L2,n,nmax,b1,b2,b3,b4,b5,b6},
L1=List@@(Tr[\[CapitalLambda][1] . \[DoubledGamma][2] . \[DoubledGamma][1]](*//Expand*));
nmax=Length[L1];
L2=List[];
For[n=1,n<nmax+1,n++,
b1=D[L1[[n]]/.p->p2/.q->0,p2]-D[L1[[n]]/.p->0/.q->q2,q2];
b2=(b1/.pi_/;MemberQ[Join[pv,qv],pi]-> 0);
b3=b2/.\!\(\*SuperscriptBox[
TagBox["stout1",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n_,mu_,nu_,0]:>0/.
\!\(\*SuperscriptBox[
TagBox["stout2",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[n_,mu_,nu_,rho_,0,k2_]:>stout2[1,0,n,mu,nu,rho,0,k2]/.\!\(\*SuperscriptBox[
TagBox["stout2",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n_,mu_,nu_,rho_,k1_,0]:>stout2[0,1,n,mu,nu,rho,k1,0];
b4=b3/.\!\(\*SuperscriptBox[
TagBox["flow1",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[t_,mu_,nu_,0]:>flow1[1,t,mu,nu,0]/.\!\(\*SuperscriptBox[
TagBox["flow2",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[t_,mu_,nu_,rho_,k1_,0]:>HoldForm[flow2][0,1,t,mu,nu,rho,k1,0]/.\!\(\*SuperscriptBox[
TagBox["flow2",
HoldForm], 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[t_,mu_,nu_,rho_,0,k2_]:>HoldForm[flow2][1,0,t,mu,nu,rho,0,k2];
b5=(b4//ReleaseHold)/. 1[mu_]:>If[mu==2,1,0];
b6=(b5/.T[a]->1/.a->1/.g0->1)//myVecExpand;
AppendTo[L2,b6];];
L2]


(* ::Subsection:: *)
(*Coefficients of divergencies*)


(* ::Input::Initialization:: *)
G1ac=(1-2  csw)/(2 Nc) r;
G1bc=1/4 (3 Nc-6  csw Nc) r;
G1cc=(3 csw Nc)/4 r;

G1ec=(1+  csw-2 CF Nc+2 CF csw Nc)/(8 Nc) r;
G1fc=G1ec;


(* ::Section:: *)
(*Numerical Integration*)


B2=1/(DB[k]^2);
gammaE=0.57721566490153;
F0=4.369225233874758;


myNumInt[expr_,p_]:=Flatten[{Chop[NIntegrate[expr, {k1,-Pi,Pi}, {k2,-Pi,Pi}, {k3,-Pi,Pi}, {k4,-Pi,Pi},
Method->{"LocalAdaptive","SymbolicProcessing"->0},PrecisionGoal->p,
IntegrationMonitor:>((error=Through[#1@"Error"])&) ]],error}/(2 Pi)^4 ]

myNumInt[expr_,p_,tmin_,tmax_]:=Flatten[{Chop[NIntegrate[expr/.t->tmax,{tt,tmin,tmax}, {k1,-Pi,Pi}, {k2,-Pi,Pi}, {k3,-Pi,Pi}, {k4,-Pi,Pi},
Method->{"LocalAdaptive","SymbolicProcessing"->0},PrecisionGoal->p,
IntegrationMonitor:>((error=Through[#1@"Error"])&) ]],error}/(2 Pi)^4 ]


myNumInt2[expr_,p_]:=Module[{Int1,Int2,res,err},
Int1=myNumInt[expr,p-1];
Int2=myNumInt[expr,p];
res=Chop[Int2[[1]]];
err=Abs[Int2[[1]]-Int1[[1]]];
err=If[err==0.,Int2[[2]],err];
{res,err}]

myNumInt2[expr_,p_,tmin_,tmax_]:=Module[{Int1,Int2,res,err},
Int1=myNumInt[expr,p-1,tmin,tmax];
Int2=myNumInt[expr,p,tmin,tmax];
res=Chop[Int2[[1]]];
err=Abs[Int2[[1]]-Int1[[1]]];
err=If[err==0.,Int2[[2]],err];
{res,err}]


myNumIntList[Lin_,p_]:=Module[{n,nmax,L1},
nmax=Length[Lin];
L1=List[];
For[n=1,n<nmax+1,n++,
AppendTo[L1,myNumInt2[Lin[[n]],p]];];
{Plus@@Transpose[L1][[1]],Sqrt[Plus@@(Transpose[L1][[2]])^2]}]

myNumIntList[Lin_,p_,tmin_,tmax_]:=Module[{n,nmax,L1},
nmax=Length[Lin];
L1=List[];
For[n=1,n<nmax+1,n++,
AppendTo[L1,myNumInt2[Lin[[n]],p,tmin,tmax]];];
{Plus@@Transpose[L1][[1]],Sqrt[Plus@@(Transpose[L1][[2]])^2]}]


cswfromLists[D1List_,D2List_,p_]:=Module[{D1,D2},
D1=myNumIntList[D1List,p];
D2=myNumIntList[D2List,p];
{-1/4(D1[[1]]-D2[[1]]),1/4Sqrt[D1[[2]]^2+D2[[2]]^2]}]

cswfromLists[D1List_,D2List_,p_,tmin_,tmax_]:=Module[{tm,D1,D2},
tm=If[tmin<0,0,tmin];
D1=myNumIntList[D1List,p,tm,tmax];
D2=myNumIntList[D2List,p,tm,tmax];
{-1/4(D1[[1]]-D2[[1]]),1/4Sqrt[D1[[2]]^2+D2[[2]]^2]}]


SetAttributes[myAddResults,{Flat,OneIdentity}]
myAddResults[l1_]:={l1[[1]],Abs[l1[[2]]]}
myAddResults[l1_,l2_]:={l1[[1]]+l2[[1]],Sqrt[Abs[l1[[2]]]^2+Abs[l2[[2]]]^2]}


myPrint[ex_]:=Module[{res,err,n,f,a,sgn}, 
res=ex[[1]];
err=ex[[2]];
n=Abs[RealDigits[res][[2]]];
If[err>=1.,f=0;a=Ceiling[err];,
f=If[err==0.,Length[RealDigits[res][[1]]],Abs[RealDigits[err][[2]]]]+1;
a=If[err==0.,1,RealDigits[10^f Ceiling[err,10^(-f)]//N][[1,1]]];
];
(*If[res<0,sgn="",sgn="+"];*);
StringJoin[{(*sgn,*)ToString[DecimalForm[res,{n+f,f}]],"(",ToString[a],")"}]]


myPrintCLrho[cl_] := Module[{n,a,b,c,d,e},
  n=Length[cl];
  a=myPrint[#]&/@cl;
b=StringJoin[" \rho^",ToString[#]," "]&/@(Range[n]-1);
b[[1]]=" ";b[[2]]=" \rho ";
c=ConstantArray[" & ",n];
c[[-1]]= "\\";
d=StringDrop[#,-3]&/@ a;
e=StringJoin["*x**",ToString[#]]&/@(Range[n]-1);
e[[1]]="";e[[2]]="*x";
(*TableForm[{StringJoin[MapThread[StringJoin,{a,b}]],*)
StringJoin[MapThread[StringJoin,{a,c}]]
(*,StringJoin[MapThread[StringJoin,{d,e}]]}//InputForm]*)
]


myPrintcsw1Diag[rrange_,G1c_,csw1N_]:=Module[{a,b,c,d,e},
a=StringJoin[#," & "]&/@ToString/@(rrange//N);
b=StringJoin[#," & "]&/@Table[ToString[2G1c /.csw->1/.Nc->3//InputForm],{r,rmin,rmax,dr}];
c=Map[myPrintCLrho[#]&,csw1N,{1}];
d=Transpose[Prepend[Prepend[{Transpose[c]},b],a]];
e=StringJoin[d//Flatten]//InputForm;
{d,e}]

myPrintcsw1Diag[trange_,rrange_,G1c_,csw1N_]:=Module[{a,b,c,d,e,f,nt},
a=ToString/@(rrange//N);
b=Prepend[Prepend[ToString/@(trange//N),"B2"],"r" ];
c=Table[ToString[2G1c /.csw->1/.Nc->3//InputForm],{r,rmin,rmax,dr}];
d=Map[myPrint[#]&,csw1N,{2}];
e=Prepend[Transpose[Prepend[Prepend[d,c],a]],b];
nt=Length[trange];
If[nt<5,Print[e//TableForm];,
If[nt<10,Print[e[[;;,;;6]]//TableForm];
Print[e[[;;,7;;]]//TableForm];,
Print[e[[;;,;;6]]//TableForm];
Print[e[[;;,7;;11]]//TableForm];
Print[e[[;;,12;;]]//TableForm];];];
]


myrloop[expr_,p_]:=Module[{out,i,int,t,hms},
out={0,0,0,0,0,0,0,0,0,0,0};
For[i=0,i<11,i++,{
int=AbsoluteTiming[myNumInt[expr/.r->(5/10+i/10),p]],
t=int[[1]],
out[[i+1]]=int[[2]],
If[t>3600,{t=t/3600,hms="h"},If[t>60,{t=t/60,hms="m"},hms="s"]],
Print["time: ",NumberForm[t//N,{4,2}],hms,"  $",NumberForm[(5/10+i/10)//N,{2,1}],"$ & $",
myPrint[int[[2]]],"$ &"]}];
out];


myrloop[expr_,n1_,n2_]:={out={0,0,0,0,0,0,0,0,0,0,0};,
For[i=0,i<11,i++,{
Int1=AbsoluteTiming[FullForm[myNumInt[expr/.r->(5/10+i/10),n1]]],
Int2=AbsoluteTiming[FullForm[myNumInt[expr/.r->(5/10+i/10),n2]]],
ee=Int2[[2]][[1,1]],
ii=Int2[[2]][[1,1]]-Int1[[2]][[1,1]],
nn=Abs[Ceiling[Log[10,Abs[ee]]]],
ff=Abs[Ceiling[Log[10,Abs[ii]]]],
tt=Int1[[1]]+Int2[[1]];
out[[i+1]]={ee,ff},
If[tt>3600,{tt=tt/3600,hms="h"},If[tt>60,{tt=tt/60,hms="m"},hms="s"]],
Print["time: ",NumberForm[tt//N,{4,2}],hms,"  $",NumberForm[(5/10+i/10)//N,{2,1}],"$ & $",
NumberForm[ee,{nn+ff,ff}],"(1)$ &"]}],Clear[i];};


==> anc_mathematica_notebooks/myLPT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    144844,       3918]
NotebookOptionsPosition[    138610,       3810]
NotebookOutlinePosition[    139073,       3828]
CellTagsIndexPosition[    139030,       3825]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["myLPT", "Title",
 CellChangeTimes->{{3.885803288304677*^9, 
  3.885803289373242*^9}},ExpressionUUID->"84b15351-3be5-4328-adb5-\
944e287c95f4"],

Cell["\<\
(Written by Maximilian Ammer, 2023)
This package contains definitions and functions to do calculations in lattice \
perturbation theory.\
\>", "Text",
 CellChangeTimes->{{3.885999159530171*^9, 
  3.88599923635674*^9}},ExpressionUUID->"3bdbbb94-8c0e-46bc-a913-\
eb6aee5ef28e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Save", " ", 
    RowBox[{"as", " ", ".", "m"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Use", " ", "with", " ", 
    RowBox[{"Get", "[", "\"\<~path~/myLPT.m\>\"", "]"}]}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.885999242503152*^9, 
  3.885999304556218*^9}},ExpressionUUID->"baa3672e-56b1-452e-9e5c-\
69b9b6d0365d"],

Cell[CellGroupData[{

Cell["Generating Feynman rules", "Chapter",
 CellChangeTimes->{{3.8858709253168373`*^9, 
  3.885870929986123*^9}},ExpressionUUID->"ba2730c5-e1d5-4073-86da-\
33b26ad3b2e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myExpandU1", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Q", ",", "W", ",", "V", ",", "Vd", ",", "x", ",", "y"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"x", "=", 
      RowBox[{"ex", "/.", 
       RowBox[{
        RowBox[{"U1", "[", 
         RowBox[{"n_", ",", 
          RowBox[{"-", "mu_"}], ",", "x_"}], "]"}], ":>", 
        RowBox[{"U1d", "[", 
         RowBox[{"n", ",", "mu", ",", 
          RowBox[{"x", "-", 
           RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Exchange", " ", "U1s", " ", "with", " ", "stout", " ", "Us"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "/.", 
       RowBox[{
        RowBox[{"U1", "[", 
         RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
        RowBox[{
         RowBox[{"U", "[", 
          RowBox[{"n", ",", "mu", ",", "x"}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"I", " ", "\[Rho]", " ", 
          RowBox[{"Q", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"U", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"4", "/", "13"}]}], ",", "mu", ",", "x"}], "]"}]}], "-", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"\[Rho]", "^", "2"}], " ", 
          RowBox[{"Q", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"4", "/", "13"}]}], ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"U", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"10", "/", "13"}]}], ",", "mu", ",", "x"}], "]"}]}], "-",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"I", "/", "6"}], " ", 
          RowBox[{"\[Rho]", "^", "3"}], " ", 
          RowBox[{"Q", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"4", "/", "13"}]}], ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"8", "/", "13"}]}], ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"U", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"12", "/", "13"}]}], ",", "mu", ",", "x"}], 
           "]"}]}]}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{"U1d", "[", 
         RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
        RowBox[{
         RowBox[{"Ud", "[", 
          RowBox[{"n", ",", "mu", ",", "x"}], "]"}], "-", 
         "\[IndentingNewLine]", 
         RowBox[{"I", " ", "\[Rho]", " ", 
          RowBox[{"Ud", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "13"}]}], ",", "mu", ",", "x"}], "]"}]}], "-", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"\[Rho]", "^", "2"}], " ", 
          RowBox[{"Ud", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "13"}]}], ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"5", "/", "13"}]}], ",", "mu", ",", "x"}], "]"}]}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"I", "/", "6"}], " ", 
          RowBox[{"\[Rho]", "^", "3"}], 
          RowBox[{"Ud", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], " ", 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "13"}]}], ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"5", "/", "13"}]}], ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"Q", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"9", "/", "13"}]}], ",", "mu", ",", "x"}], 
           "]"}]}]}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"Normal", "[", 
       RowBox[{"x", "+", 
        RowBox[{
         RowBox[{"O", "[", "\[Rho]", "]"}], "^", "4"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"!", " ", 
       RowBox[{
        RowBox[{"Ignoring", " ", "any", " ", 
         RowBox[{"\[Rho]", "^", "4"}]}], "-", 
        RowBox[{
        "terms", " ", "and", " ", "higher", " ", "as", " ", "they", " ", "do",
          " ", "not", " ", "contribute", " ", "at", " ", "order", " ", 
         RowBox[{"g0", "^", 
          RowBox[{"3", " ", "!"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"x", "=", "y"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Insert", " ", "definition", " ", "of", " ", "Q"}], " ", "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{
       RowBox[{"x", "/.", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"2", "I"}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"W", "[", 
             RowBox[{"n", ",", "mu", ",", "x"}], "]"}], "-", 
            RowBox[{
             RowBox[{"1", "/", "Nc"}], " ", 
             RowBox[{"tr", "[", "n", "]"}], " ", 
             RowBox[{"W", "[", 
              RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}]}], ")"}]}]}]}], "//",
        "Expand"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Insert", " ", "definition", " ", "of", " ", "W"}], " ", "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"SUM", "[", 
           RowBox[{"nu", "[", "n", "]"}], "]"}], 
          RowBox[{"V", "[", 
           RowBox[{"n", ",", "mu", ",", 
            RowBox[{"nu", "[", "n", "]"}], ",", "x"}], "]"}], 
          RowBox[{"Ud", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"3", "/", "13"}]}], ",", "mu", ",", "x"}], " ", "]"}]}], 
         "-", 
         RowBox[{
          RowBox[{"U", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"SUM", "[", 
           RowBox[{"nu", "[", 
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "13"}]}], "]"}], "]"}], 
          RowBox[{"Vd", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "13"}]}], ",", "mu", ",", 
            RowBox[{"nu", "[", 
             RowBox[{"n", "+", 
              RowBox[{"1", "/", "13"}]}], "]"}], ",", "x"}], "]"}]}]}]}]}]}], 
     ";", "\n", 
     RowBox[{"(*", " ", 
      RowBox[{"Sort", " ", "sums"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "//", "ExpandAll"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"expr_.", " ", 
          RowBox[{"SUM", "[", 
           RowBox[{"nu", "[", "n1_", "]"}], "]"}], 
          RowBox[{"SUM", "[", 
           RowBox[{"nu", "[", "n2_", "]"}], "]"}], 
          RowBox[{"SUM", "[", 
           RowBox[{"nu", "[", "n3_", "]"}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"n1", "<", "n2"}], "&&", 
          RowBox[{"n2", "<", "n3"}]}]}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"expr", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"nu", "[", "n1", "]"}], "->", "nu1"}], ",", 
             RowBox[{
              RowBox[{"nu", "[", "n2", "]"}], "->", "nu2"}], ",", 
             RowBox[{
              RowBox[{"nu", "[", "n3", "]"}], "->", "nu3"}]}], "}"}]}], ")"}], 
         RowBox[{"SUM", "[", "nu1", "]"}], 
         RowBox[{"SUM", "[", "nu2", "]"}], 
         RowBox[{"SUM", "[", "nu3", "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "/.", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"expr_.", " ", 
          RowBox[{"SUM", "[", 
           RowBox[{"nu", "[", "n1_", "]"}], "]"}], 
          RowBox[{"SUM", "[", 
           RowBox[{"nu", "[", "n2_", "]"}], "]"}]}], "/;", 
         RowBox[{"n1", "<", "n2"}]}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"expr", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"nu", "[", "n1", "]"}], "->", "nu1"}], ",", 
             RowBox[{
              RowBox[{"nu", "[", "n2", "]"}], "->", "nu2"}]}], "}"}]}], ")"}], 
         RowBox[{"SUM", "[", "nu1", "]"}], 
         RowBox[{"SUM", "[", "nu2", "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", " ", 
       RowBox[{
        RowBox[{"expr_.", " ", 
         RowBox[{"SUM", "[", 
          RowBox[{"nu", "[", "n1_", "]"}], "]"}]}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"expr", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"nu", "[", "n1", "]"}], "->", "nu1"}], "}"}]}], ")"}], 
         RowBox[{"SUM", "[", "nu1", "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Insert", " ", "definition", " ", "of", " ", "V", " ", "and", " ", 
       "Vdagger"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "/.", 
       RowBox[{
        RowBox[{"V", "[", 
         RowBox[{"n_", ",", "mu_", ",", "nu_", ",", "x_"}], "]"}], ":>", 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"U", "[", 
            RowBox[{"n", ",", "nu", ",", "x"}], "]"}], 
           RowBox[{"U", "[", 
            RowBox[{
             RowBox[{"n", "+", 
              RowBox[{"1", "/", "13"}]}], ",", "mu", ",", 
             RowBox[{"x", "+", 
              RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
           RowBox[{"Ud", "[", 
            RowBox[{
             RowBox[{"n", "+", 
              RowBox[{"2", "/", "13"}]}], ",", "nu", ",", 
             RowBox[{"x", "+", 
              RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ud", "[", 
            RowBox[{"n", ",", "nu", ",", 
             RowBox[{"x", "-", 
              RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
           RowBox[{"U", "[", 
            RowBox[{
             RowBox[{"n", "+", 
              RowBox[{"1", "/", "13"}]}], ",", "mu", ",", 
             RowBox[{"x", "-", 
              RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
           RowBox[{"U", "[", 
            RowBox[{
             RowBox[{"n", "+", 
              RowBox[{"2", "/", "13"}]}], ",", "nu", ",", 
             RowBox[{"x", "+", 
              RowBox[{"e", "[", "mu", "]"}], "-", 
              RowBox[{"e", "[", "nu", "]"}]}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"U", "[", 
            RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{"Vd", "[", 
         RowBox[{"n_", ",", "mu_", ",", "nu_", ",", "x_"}], "]"}], ":>", 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"U", "[", 
            RowBox[{"n", ",", "nu", ",", 
             RowBox[{"x", "+", 
              RowBox[{"e", "[", "mu", "]"}]}]}], "]"}], 
           RowBox[{"Ud", "[", 
            RowBox[{
             RowBox[{"n", "+", 
              RowBox[{"1", "/", "13"}]}], ",", "mu", ",", 
             RowBox[{"x", "+", 
              RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
           RowBox[{"Ud", "[", 
            RowBox[{
             RowBox[{"n", "+", 
              RowBox[{"2", "/", "13"}]}], ",", "nu", ",", "x"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ud", "[", 
            RowBox[{"n", ",", "nu", ",", 
             RowBox[{"x", "+", 
              RowBox[{"e", "[", "mu", "]"}], "-", 
              RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
           RowBox[{"Ud", "[", 
            RowBox[{
             RowBox[{"n", "+", 
              RowBox[{"1", "/", "13"}]}], ",", "mu", ",", 
             RowBox[{"x", "-", 
              RowBox[{"e", "[", "nu", "]"}]}]}], "]"}], 
           RowBox[{"U", "[", 
            RowBox[{
             RowBox[{"n", "+", 
              RowBox[{"2", "/", "13"}]}], ",", "nu", ",", 
             RowBox[{"x", "-", 
              RowBox[{"e", "[", "nu", "]"}]}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Ud", "[", 
            RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}]}], ")"}]}]}]}], ";", 
     "\n", 
     RowBox[{"(*", " ", "Collect", " ", "*)"}], "\n", 
     RowBox[{"y", "=", 
      RowBox[{"Collect", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "csw", ",", "\[Rho]", ",", 
          RowBox[{
           RowBox[{"SUM", "[", "a_", "]"}], 
           RowBox[{"SUM", "[", "b_", "]"}], 
           RowBox[{"SUM", "[", "c_", "]"}], 
           RowBox[{"SUM", "[", "d_", "]"}]}], ",", 
          RowBox[{
           RowBox[{"SUM", "[", "a_", "]"}], 
           RowBox[{"SUM", "[", "b_", "]"}], 
           RowBox[{"SUM", "[", "c_", "]"}]}], ",", 
          RowBox[{
           RowBox[{"SUM", "[", "a_", "]"}], 
           RowBox[{"SUM", "[", "b_", "]"}]}], ",", 
          RowBox[{"SUM", "[", "a_", "]"}]}], "}"}]}], "]"}]}]}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.886215018285808*^9, 3.8862151645321007`*^9}, {
   3.886215200656748*^9, 3.8862152144944267`*^9}, {3.886215602121519*^9, 
   3.886215641423661*^9}, {3.886215721858829*^9, 3.886215739465129*^9}, 
   3.8862157806979837`*^9, {3.886215812573786*^9, 3.886215842518147*^9}, {
   3.8862326150095577`*^9, 3.8862326243476562`*^9}, {3.886232661180377*^9, 
   3.8862327860372*^9}, {3.886232832134342*^9, 3.886232834031529*^9}, {
   3.886245434075626*^9, 3.8862454923509912`*^9}, {3.8862455281166563`*^9, 
   3.886245640616559*^9}, {3.886245671594296*^9, 3.886245720008211*^9}, {
   3.886262037302595*^9, 3.886262040447949*^9}, {3.888288582840291*^9, 
   3.888288584730343*^9}, {3.888511437813621*^9, 3.8885114384762297`*^9}, {
   3.897549267942439*^9, 3.8975492705462103`*^9}, 3.897549375854698*^9, {
   3.914660265153965*^9, 3.9146603072637777`*^9}, {3.914660349577833*^9, 
   3.914660359781732*^9}, {3.9146605448741207`*^9, 
   3.914660571400775*^9}},ExpressionUUID->"a2f421ac-73c0-47b9-93ea-\
486aa1e6588c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myExpandU", "[", "expr_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"a1", "=", 
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"n_", ",", 
          RowBox[{"-", "mu_"}], ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"Ud", "[", 
         RowBox[{"n", ",", "mu", ",", 
          RowBox[{"x", "-", 
           RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"-", "mu_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"-", 
        RowBox[{"e", "[", "mu", "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Insert", " ", "Expansions", " ", "of", " ", "U", " ", "and", " ", 
      "Udagger"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"a2", "=", 
     RowBox[{"a1", "/.", 
      RowBox[{
       RowBox[{"U", "[", 
        RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"I", " ", "g0", " ", 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"g0", "^", "2"}], "/", "2"}], "  ", 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "39"}]}], ",", "mu", ",", "x"}], " ", "]"}]}], 
         "-", 
         RowBox[{"I", " ", 
          RowBox[{
           RowBox[{"g0", "^", "3"}], "/", "6"}], 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "39"}]}], ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"2", "/", "39"}]}], ",", "mu", ",", "x"}], "]"}]}]}], 
        ")"}]}]}]}], ";", "\n", 
    RowBox[{"a3", "=", 
     RowBox[{"a2", "/.", 
      RowBox[{
       RowBox[{"Ud", "[", 
        RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"I", " ", "g0", " ", 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", 
         RowBox[{
          RowBox[{
           RowBox[{"g0", "^", "2"}], "/", "2"}], "  ", 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "39"}]}], ",", "mu", ",", "x"}], " ", "]"}]}], 
         "+", 
         RowBox[{"I", " ", 
          RowBox[{
           RowBox[{"g0", "^", "3"}], "/", "6"}], 
          RowBox[{"A", "[", 
           RowBox[{"n", ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"1", "/", "39"}]}], ",", "mu", ",", "x"}], "]"}], 
          RowBox[{"A", "[", 
           RowBox[{
            RowBox[{"n", "+", 
             RowBox[{"2", "/", "39"}]}], ",", "mu", ",", "x"}], "]"}]}]}], 
        ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Truncate", " ", "at", " ", "order", " ", 
      RowBox[{"g0", "^", "3"}]}], " ", "*)"}], "\n", 
    RowBox[{"a4", "=", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"a3", "+", 
        RowBox[{
         RowBox[{"O", "[", "g0", "]"}], "^", "4"}]}], "]"}], "//", 
      "ExpandAll"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Sort", " ", "As"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"a5", "=", 
     RowBox[{"a4", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
          "Rationals"}], " ", "&&", 
         RowBox[{"n1", "<", "n2"}], "&&", 
         RowBox[{"n2", "<", "n3"}]}]}], ":>", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"a6", "=", 
     RowBox[{"a5", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ",
          "&&", 
         RowBox[{"n1", "<", "n2"}]}]}], ":>", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "nu", ",", "y"}], "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"a7", "=", 
     RowBox[{"a6", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
        RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
       RowBox[{
        RowBox[{"T", "[", "a", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}]}]}]}]}]}], ")"}]}]], "Code",\

 CellChangeTimes->{{3.885871739568317*^9, 3.885871753609109*^9}, {
   3.885871856324844*^9, 3.885871914691772*^9}, 3.8858719476590548`*^9, {
   3.885872705118887*^9, 3.885872806253078*^9}, {3.885872849392411*^9, 
   3.885872859911757*^9}, 3.885873107609563*^9, 3.8858733201727037`*^9, {
   3.885873614536826*^9, 3.8858736738937693`*^9}, {3.8858737830554132`*^9, 
   3.8858738257389317`*^9}, {3.885874072922406*^9, 3.8858740786232*^9}, {
   3.885874624505851*^9, 3.885874629298789*^9}, 3.8858766020265627`*^9, {
   3.8862152524846087`*^9, 
   3.886215267987693*^9}},ExpressionUUID->"5f52949f-2b55-4822-8eee-\
d3989af47b47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Fourier", " ", "Transform", " ", "fields", " ", "and", " ", "deltas"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"myFourierTransform", "[", "expr_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a1", "=", 
      RowBox[{"expr", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Int", "[", "p", "]"}], " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "x", " ", "p"}], "]"}], 
           RowBox[{"\[CapitalPsi]", "[", "p", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"\[Psi]bar", "[", "x_", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"Int", "[", "q", "]"}], " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "x", " ", "q"}], "]"}], 
           RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a_", ",", "mu_", ",", "x_"}], "]"}], "\[RuleDelayed]", 
          " ", 
          RowBox[{
           RowBox[{"Int", "[", 
            RowBox[{"k", "[", "a", "]"}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"x", "+", 
               RowBox[{
                RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
             RowBox[{"k", "[", "a", "]"}]}], "]"}], 
           RowBox[{"A", "[", 
            RowBox[{"a", ",", "mu", ",", 
             RowBox[{"k", "[", "a", "]"}]}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Delta]", "[", 
           RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", 
          RowBox[{
           RowBox[{"Int", "[", "s", "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"I", 
             RowBox[{"(", 
              RowBox[{"x", "-", "y"}], ")"}], "s"}], "]"}]}]}]}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"a2", "=", 
      RowBox[{"a1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", "a", "]"}], "\[Rule]", "k1"}], ",", 
         RowBox[{
          RowBox[{"k", "[", "b", "]"}], "\[Rule]", "k2"}], ",", 
         RowBox[{
          RowBox[{"k", "[", "c", "]"}], "\[Rule]", "k3"}]}], "}"}]}]}]}], 
    ")"}]}]}]], "Code",
 CellChangeTimes->{{3.8858728688445272`*^9, 3.885872970140979*^9}, {
  3.88587450236215*^9, 
  3.885874512070318*^9}},ExpressionUUID->"d6648e84-d63e-4506-a08c-\
65b0db2d1f7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myFRintegrate", "[", "expr_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"iv1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"expr", " ", "/.", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Int", "[", "p", "]"}], " ", 
          RowBox[{"Int", "[", "q", "]"}], "  ", 
          RowBox[{"\[CapitalPsi]", "[", "p", "]"}], " ", 
          RowBox[{"\[CapitalPsi]bar", "[", "q", "]"}]}], " ", "\[Rule]", " ", 
         "1"}]}], "/.", 
       RowBox[{
        RowBox[{"Int", "[", "k2", "]"}], "\[Rule]", "1"}]}], "/.", 
      RowBox[{
       RowBox[{"Int", "[", "k3", "]"}], "\[Rule]", " ", "1"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"iv2", "=", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"iv1", "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"x", "/", "I"}]}]}], ",", " ", "x"}], "]"}], "/.", 
      RowBox[{"x", "\[Rule]", "0"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"iv3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"iv2", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a_.", "s"}], "+", "p_"}], ")"}], 
          RowBox[{"Int", "[", "s", "]"}]}], "\[RuleDelayed]", " ", 
         RowBox[{"I", " ", 
          RowBox[{"delta", "[", 
           RowBox[{
            RowBox[{"a", " ", "s"}], "+", "p"}], "]"}], 
          RowBox[{"Int", "[", "s", "]"}]}]}]}], ")"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"delta", "[", 
         RowBox[{
          RowBox[{"a_.", "s"}], "+", "p_"}], "]"}], 
        RowBox[{"Int", "[", "s", "]"}], " ", "ex_"}], "\[RuleDelayed]", " ", 
       RowBox[{"(", 
        RowBox[{"ex", "/.", 
         RowBox[{"s", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"-", "a"}], " ", "p"}]}]}], ")"}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"iv4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"iv3", "/.", 
          RowBox[{"y", "\[Rule]", 
           RowBox[{"y", "/", "I"}]}]}], ",", " ", "y"}], "]"}], "/.", 
       RowBox[{"y", "\[Rule]", "0"}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a_.", "k1"}], "+", "p_"}], ")"}], 
        RowBox[{"Int", "[", "k1", "]"}]}], "\[RuleDelayed]", " ", 
       RowBox[{"I", " ", 
        RowBox[{"delta", "[", 
         RowBox[{
          RowBox[{"a", " ", "k1"}], "+", "p"}], "]"}], 
        RowBox[{"Int", "[", "k1", "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"iv5", "=", 
     RowBox[{
      RowBox[{"iv4", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"delta", "[", 
          RowBox[{
           RowBox[{"a_.", "k1"}], "+", "p_"}], "]"}], 
         RowBox[{"Int", "[", "k1", "]"}], " ", "ex_"}], "\[RuleDelayed]", " ", 
        RowBox[{"(", 
         RowBox[{"ex", "/.", 
          RowBox[{"k1", "\[Rule]", " ", 
           RowBox[{
            RowBox[{"-", "a"}], " ", "p"}]}]}], ")"}]}]}], "//", 
      "ExpandAll"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"iv6", "=", 
     RowBox[{
      RowBox[{"iv5", "/.", 
       RowBox[{
        RowBox[{"Exp", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"x", "/", "I"}], "]"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"x", "/", "I"}], "]"}]}]}]}]}], "//", "ExpandAll"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"iv7", "=", 
     RowBox[{"iv6", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"k_", " ", 
         RowBox[{"e", "[", "mu_", "]"}]}], "/;", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"p", ",", "q", ",", "k1", ",", "k2", ",", "k3"}], "}"}], 
          ",", "k"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{"k", "[", "mu", "]"}]}]}]}]}], ")"}]}]], "Code",
 CellChangeTimes->{{3.885870947706397*^9, 3.885870947908823*^9}, {
  3.898832068778624*^9, 3.898832089015641*^9}, {3.898832173299663*^9, 
  3.898832182118619*^9}, {3.898832626949885*^9, 3.898832666516807*^9}, {
  3.898832846698378*^9, 3.898832865520542*^9}, {3.898832932053479*^9, 
  3.8988329587842617`*^9}},ExpressionUUID->"ce66c771-d797-4ec4-8e41-\
6c1f39e8edb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"myTrigExpand", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"expr", "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"a_", "+", "b_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "a", "]"}], 
         RowBox[{"Cos", "[", "b", "]"}]}], "-", 
        RowBox[{
         RowBox[{"Sin", "[", "a", "]"}], 
         RowBox[{"Sin", "[", "b", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"a_", "+", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "a", "]"}], 
         RowBox[{"Cos", "[", "b", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "a", "]"}], 
         RowBox[{"Sin", "[", "b", "]"}]}]}]}]}], "}"}]}], "//", 
   "ExpandAll"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myTrigReduce", "[", 
   RowBox[{"expr_", ",", "set_"}], "]"}], ":=", 
  RowBox[{"FixedPoint", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ExpandAll", "[", 
      RowBox[{"ReplaceRepeated", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"a_.", " ", 
                RowBox[{"f_", "[", "mu_", "]"}]}], "+", "x_."}], "]"}], 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"b_.", " ", 
                RowBox[{"g_", "[", "mu_", "]"}]}], "+", "y_."}], "]"}]}], "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "f"}], "]"}], "&&", " ", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "g"}], "]"}]}], ")"}]}], "\[RuleDelayed]", 
           " ", "\n", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "-", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "-", "y"}], "]"}],
               "+", 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "+", "y"}], 
               "]"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"a_.", " ", 
                RowBox[{"f_", "[", "mu_", "]"}]}], "+", "x_."}], "]"}], 
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"b_.", " ", 
                RowBox[{"g_", "[", "mu_", "]"}]}], "+", "y_."}], "]"}]}], "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "f"}], "]"}], "&&", " ", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "g"}], "]"}]}], ")"}]}], "\[RuleDelayed]", 
           " ", "\n", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "-", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "-", "y"}], "]"}],
               "-", 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "+", "y"}], 
               "]"}]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{
               RowBox[{"a_.", " ", 
                RowBox[{"f_", "[", "mu_", "]"}]}], "+", "x_."}], "]"}], 
             RowBox[{"Cos", "[", 
              RowBox[{
               RowBox[{"b_.", " ", 
                RowBox[{"g_", "[", "mu_", "]"}]}], "+", "y_."}], "]"}]}], "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "f"}], "]"}], "&&", " ", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"set", ",", "g"}], "]"}]}], ")"}]}], "\[RuleDelayed]", 
           " ", "\n", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "-", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "-", "y"}], "]"}],
               "+", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"a", " ", 
                 RowBox[{"f", "[", "mu", "]"}]}], "+", 
                RowBox[{"b", " ", 
                 RowBox[{"g", "[", "mu", "]"}]}], "+", "x", "+", "y"}], 
               "]"}]}], ")"}]}]}]}], "}"}]}], "]"}], "]"}], "&"}], ",", 
    "expr"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.885870972719367*^9, 
  3.885870997320546*^9}},ExpressionUUID->"2c81a4e9-2a79-44e5-b643-\
fffad1e5718a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myFRbreakdown", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"x", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"ex", "/.", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a_", ",", "mu_", ",", 
            RowBox[{
             RowBox[{"-", "k3"}], "-", "k2", "-", "p", "+", "q"}]}], "]"}], ":>",
           " ", 
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "k1"}], "]"}]}]}], "/.", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a_", ",", "mu_", ",", 
           RowBox[{
            RowBox[{"-", "k2"}], "-", "p", "+", "q"}]}], "]"}], ":>", " ", 
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a_", ",", "mu_", ",", 
          RowBox[{
           RowBox[{"-", "p"}], "+", "q"}]}], "]"}], ":>", " ", 
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "k1"}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", "x"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"/.", 
        RowBox[{
         RowBox[{
          RowBox[{"expr_", " ", 
           RowBox[{"SUM", "[", "nu_", "]"}]}], "/;", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"nu1", ",", "nu2", ",", "nu3"}], "}"}], ",", "nu"}], 
           "]"}]}], ":>", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"expr", " ", "-", 
            RowBox[{
             RowBox[{"1", "/", "4"}], 
             RowBox[{"(", 
              RowBox[{"expr", "/.", 
               RowBox[{"nu", "->", "mu"}]}], ")"}]}]}], ")"}], 
          RowBox[{"SUM", "[", "nu", "]"}]}]}]}], "//", "ExpandAll"}], "*)"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
          RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], "/;", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"nu0", ",", "nu1", ",", "nu2", ",", "nu3"}], "}"}], ",", 
           "nui"}], "]"}]}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"expr", "/.", 
             RowBox[{"nui", "->", "munew"}]}], "/.", 
            RowBox[{"mu", "->", "nui"}]}], "/.", 
           RowBox[{"munew", "->", "mu"}]}], ")"}], 
         RowBox[{"SUM", "[", "nui", "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}], 
          RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], "/;", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"nu0", ",", "nu1", ",", "nu2", ",", "nu3"}], "}"}], ",", 
           "nui"}], "]"}]}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"expr", "/.", 
           RowBox[{"nui", "->", "nu"}]}], ")"}], 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}], 
          RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], "/;", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"nu0", ",", "nu1", ",", "nu2", ",", "nu3"}], "}"}], ",", 
           "nui"}], "]"}]}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"expr", "/.", 
           RowBox[{"nui", "->", "rho"}]}], ")"}], 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "mu", ",", "k3"}], "]"}]}], "->", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"mu", ",", "nu"}], "]"}], 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"mu", ",", "rho"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu", ",", "k2"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "mu", ",", "k2"}], "]"}]}], "->", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"mu", ",", "nu"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "mu", ",", "k3"}], "]"}]}], "->", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"mu", ",", "rho"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"y", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu_", ",", "k2"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "nu_", ",", "k3"}], "]"}]}], "->", 
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"nu", ",", "rho"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu", ",", "k2"}], "]"}], " ", 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
           RowBox[{"A", "[", 
            RowBox[{"b", ",", "nu", ",", "k2"}], "]"}], 
           RowBox[{"A", "[", 
            RowBox[{"c", ",", "rho", ",", "k3"}], "]"}]}], "->", "1"}]}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], " ", 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "nu", ",", "k2"}], "]"}]}], "->", "1"}]}], "/.", 
       
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], "->", "1"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "/.", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"a_", ",", "rho"}], "]"}], ":>", 
          RowBox[{"-", 
           RowBox[{"\[Sigma]", "[", 
            RowBox[{"rho", ",", "a"}], "]"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"a_", ",", "nu"}], "]"}], ":>", 
         RowBox[{"-", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"nu", ",", "a"}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"a_", ",", "mu"}], "]"}], ":>", 
        RowBox[{"-", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"mu", ",", "a"}], "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"myTrigExpand", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{"myTrigReduce", "[", 
       RowBox[{"y", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "q", ",", "k1", ",", "k2", ",", "k3"}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"y", "=", 
      RowBox[{"x", "//.", 
       RowBox[{
        RowBox[{"expr_", " ", 
         RowBox[{"SUM", "[", "nu_", "]"}]}], ":>", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{"expr", ",", 
          RowBox[{"{", 
           RowBox[{"nu", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x", "=", 
      RowBox[{
       RowBox[{"y", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
          RowBox[{"a", ">", "b"}]}], ":>", 
         RowBox[{"-", 
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"b", ",", "a"}], "]"}]}]}]}], "/.", 
       RowBox[{
        RowBox[{"\[Sigma]", "[", 
         RowBox[{"a_", ",", "a_"}], "]"}], ":>", "0"}]}]}]}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.885875417846511*^9, 3.8858754344293423`*^9}, {
  3.8858755330486927`*^9, 3.8858755332962313`*^9}, {3.885875717079735*^9, 
  3.885875861070097*^9}, {3.8858759323311768`*^9, 3.885875975070076*^9}, {
  3.885876017914598*^9, 3.885876049818109*^9}, {3.885876092110304*^9, 
  3.885876126317027*^9}, {3.8975496750192957`*^9, 
  3.897549678731926*^9}},ExpressionUUID->"fc5ae989-e65b-44cc-a5a6-\
9eaf300978cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating diagrams/integrals ", "Chapter",
 CellChangeTimes->{{3.885870894109146*^9, 
  3.885870913075945*^9}},ExpressionUUID->"d496b4a0-a285-4e2d-b8f9-\
7941558a504b"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.885999418712037*^9, 
  3.885999420355612*^9}},ExpressionUUID->"2504b90e-73bf-444b-ad63-\
c88d9965ed79"],

Cell[CellGroupData[{

Cell["Momenta", "Subsection",
 CellChangeTimes->{{3.885804768308319*^9, 
  3.8858047699511538`*^9}},ExpressionUUID->"056c7a89-9049-4ed1-a7b1-\
c46e9c7ce0eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pv", "=", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "p2", ",", "p3", ",", "p4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qv", "=", 
   RowBox[{"{", 
    RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kv", "=", 
   RowBox[{"{", 
    RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "[", "mu_", "]"}], ":=", 
  RowBox[{"pv", "[", 
   RowBox[{"[", "mu", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "[", "mu_", "]"}], ":=", 
  RowBox[{"qv", "[", 
   RowBox[{"[", "mu", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "[", "mu_", "]"}], ":=", 
  RowBox[{"kv", "[", 
   RowBox[{"[", "mu", "]"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.857011317688249*^9, 3.8570113203421297`*^9}, {
  3.858133468263427*^9, 3.858133469782531*^9}, {3.8587381889424458`*^9, 
  3.858738193869678*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8db678fb-0e42-44ff-9d6b-04f246bc9b5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gamma matrices", "Subsection",
 CellChangeTimes->{{3.8128713507275057`*^9, 
  3.8128713538775063`*^9}},ExpressionUUID->"9650257c-dc0c-4481-b345-\
867f61dd6ce8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalI]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubledGamma]", "[", "i_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", "\[Equal]", "4"}], ",", 
    RowBox[{"Internal`DiracGammaMatrix", "[", 
     RowBox[{"1", ",", 
      RowBox[{"\"\<Basis\>\"", "\[Rule]", "\"\<Chiral\>\""}]}], "]"}], ",", 
    RowBox[{
     RowBox[{"-", "I"}], " ", 
     RowBox[{"Internal`DiracGammaMatrix", "[", 
      RowBox[{
       RowBox[{"i", "+", "1"}], ",", 
       RowBox[{"\"\<Basis\>\"", "\[Rule]", "\"\<Chiral\>\""}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"I", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[DoubledGamma]", "[", "i", "]"}], ".", 
      RowBox[{"\[DoubledGamma]", "[", "j", "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[DoubledGamma]", "[", "j", "]"}], ".", 
      RowBox[{"\[DoubledGamma]", "[", "i", "]"}]}]}], ")"}]}]}]}], "Code",
 CellChangeTimes->{
  3.8193433850711613`*^9, {3.8570134428093767`*^9, 3.857013486100297*^9}, {
   3.8570225381472683`*^9, 3.857022544716034*^9}, {3.857022782726858*^9, 
   3.857022832462639*^9}, {3.8570230965747833`*^9, 3.8570230985987062`*^9}, 
   3.858738205615757*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"a89d2f14-d93b-4f91-ae39-9d67331ab994"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Feynman rules", "Section",
 CellChangeTimes->{{3.822567858113987*^9, 3.82256786310902*^9}, 
   3.885999423617152*^9},ExpressionUUID->"992556cf-4875-4542-8990-\
f0c25d825ef2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myVecExpand", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"expr", "//.", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x_.", " ", "f_"}], "+", "z_"}], ")"}], "[", "m_", "]"}], 
         "/;", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"p", ",", "q", ",", "k"}], "}"}], ",", "f"}], "]"}]}], 
        "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"f", "[", "m", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", "z", ")"}], "[", "m", "]"}]}]}]}], "//.", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x_.", " ", "f_"}], ")"}], "[", "m_", "]"}], "/;", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"p", ",", "q", ",", "k"}], "}"}], ",", "f"}], "]"}]}], 
       "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"f", "[", "m", "]"}]}], "+", "zero"}]}]}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"0", "[", "m_", "]"}], ":>", "zero"}]}], ")"}], "/.", " ", 
   RowBox[{"zero", "->", "0"}]}]}]], "Code",
 CellChangeTimes->{{3.916889058991946*^9, 3.916889061784433*^9}, {
   3.916889147753834*^9, 3.9168891591665277`*^9}, 3.917061130346332*^9, {
   3.917061181186146*^9, 3.917061221338828*^9}, {3.917061338815425*^9, 
   3.917061357806505*^9}, {3.917061389308545*^9, 
   3.9170613913773823`*^9}},ExpressionUUID->"c65c7cc0-d568-40de-bc55-\
dd2ee55384d4"],

Cell[CellGroupData[{

Cell["Gluon Propagator", "Subsubsection",
 CellChangeTimes->{{3.812871361201427*^9, 3.812871375389496*^9}, {
  3.859009061757909*^9, 3.8590090626125*^9}, {3.861895337302475*^9, 
  3.861895338089162*^9}},ExpressionUUID->"e19a68e9-e35d-44c0-b2b2-\
223ec88db90e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"hat", 
    RowBox[{"{", "k", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"hat", "[", 
     RowBox[{"k_", ",", "mu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"k", "[", "mu", "]"}]}], "]"}]}], "//", "myVecExpand"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"hat", 
     RowBox[{
      RowBox[{"{", "k", "}"}], "^", "2"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DB", "[", "k_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"hat", "[", 
         RowBox[{"k", ",", "mu"}], "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}]}], "]"}], "//", "myVecExpand"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Delta_", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Delta4", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DB", "[", "k", "]"}], "-", 
        RowBox[{"c1", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"hat", "[", 
             RowBox[{"k", ",", "rho"}], "]"}], "^", "4"}], ",", 
           RowBox[{"{", 
            RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}], ")"}], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"DB", "[", "k", "]"}], "-", 
        RowBox[{"c1", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"DB", "[", "k", "]"}], "^", "2"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "tau"}], "]"}], "^", "4"}], ",", 
             RowBox[{"{", 
              RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}], ")"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{"c1", "^", "2"}], " ", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"DB", "[", "k", "]"}], "^", "3"}], "+", 
           "\[IndentingNewLine]", 
           RowBox[{"2", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"hat", "[", 
                RowBox[{"k", ",", "tau"}], "]"}], "^", "6"}], ",", 
              RowBox[{"{", 
               RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"DB", "[", "k", "]"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"hat", "[", 
                RowBox[{"k", ",", "tau"}], "]"}], "^", "4"}], ",", 
              RowBox[{"{", 
               RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", ")"}]}], 
     "-", 
     RowBox[{"4", 
      RowBox[{"c1", "^", "3"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"hat", "[", 
           RowBox[{"k", ",", "rho"}], "]"}], "^", "4"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"tau", "==", "rho"}], ",", "1", ",", 
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "tau"}], "]"}], "^", "2"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"tau", ",", "4"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"A_", 
     RowBox[{"{", 
      RowBox[{"mu", ",", "nu"}], "}"}], 
     RowBox[{"(", "k", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"L\[UDoubleDot]scher", " ", "Weisz"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ALW", "[", 
     RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}]}], ")"}], 
     RowBox[{"1", "/", 
      RowBox[{"Delta4", "[", "k", "]"}]}], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"DB", "[", "k", "]"}], "^", "2"}], "-", 
       RowBox[{"c1", " ", 
        RowBox[{"DB", "[", "k", "]"}], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "rho"}], "]"}], "^", "4"}], ",", 
             RowBox[{"{", 
              RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"DB", "[", "k", "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Boole", "[", 
               RowBox[{
                RowBox[{"rho", "!=", "mu"}], " ", "&&", 
                RowBox[{"rho", "!=", "nu"}]}], "]"}], 
              RowBox[{
               RowBox[{"hat", "[", 
                RowBox[{"k", ",", "rho"}], "]"}], "^", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}], 
         "\[IndentingNewLine]", ")"}]}], "+", 
       RowBox[{
        RowBox[{"c1", "^", "2"}], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"hat", "[", 
                RowBox[{"k", ",", "rho"}], "]"}], "^", "4"}], ",", 
              RowBox[{"{", 
               RowBox[{"rho", ",", "4"}], "}"}]}], "]"}], ")"}], "^", "2"}], 
          "+", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"DB", "[", "k", "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "rho"}], "]"}], "^", "4"}], ",", 
             RowBox[{"{", 
              RowBox[{"rho", ",", "4"}], "}"}]}], "]"}], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Boole", "[", 
               RowBox[{
                RowBox[{"rho", "!=", "mu"}], " ", "&&", 
                RowBox[{"rho", "!=", "nu"}]}], "]"}], 
              RowBox[{
               RowBox[{"hat", "[", 
                RowBox[{"k", ",", "rho"}], "]"}], "^", "2"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"DB", "[", "k", "]"}], "^", "2"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"rho", "!=", "mu"}], " ", "&&", 
                RowBox[{"rho", "!=", "nu"}]}], ",", 
               RowBox[{
                RowBox[{"hat", "[", 
                 RowBox[{"k", ",", "rho"}], "]"}], "^", "2"}], ",", "1"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"rho", ",", "4"}], "}"}]}], "]"}]}]}], 
         "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "L\[UDoubleDot]scher", " ", "Weisz", " ", "gluon", " ", "propagator"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GLW", "[", 
     RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      RowBox[{"\[DoubleStruckCapitalI]", "/", 
       RowBox[{
        RowBox[{"DB", "[", "k", "]"}], "^", "2"}]}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"hat", "[", 
          RowBox[{"k", ",", "mu"}], "]"}], 
         RowBox[{"hat", "[", 
          RowBox[{"k", ",", "nu"}], "]"}]}], " ", "+", "\[IndentingNewLine]", 
        
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "sigma"}], "]"}], 
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"mu", ",", "nu"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k", ",", "nu"}], "]"}], 
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"mu", ",", "sigma"}], "]"}]}]}], ")"}], 
           RowBox[{"hat", "[", 
            RowBox[{"k", ",", "sigma"}], "]"}], "\n", 
           RowBox[{"ALW", "[", 
            RowBox[{"sigma", ",", "nu", ",", "k"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"sigma", ",", "4"}], "}"}]}], "]"}]}], ")"}]}], "//", 
     "myVecExpand"}]}]}]}]], "Code",
 CellChangeTimes->{{3.81097253548437*^9, 3.810972540394726*^9}, {
   3.8109725875373774`*^9, 3.8109725883694077`*^9}, {3.81097263111329*^9, 
   3.810972721472415*^9}, {3.810972867762424*^9, 3.8109728878172493`*^9}, 
   3.8109729302977543`*^9, {3.810973038528572*^9, 3.8109730460719757`*^9}, {
   3.81097683302862*^9, 3.8109768428117323`*^9}, {3.810977428655953*^9, 
   3.8109774323351517`*^9}, {3.811044541438044*^9, 3.811044627276163*^9}, {
   3.811045180095805*^9, 3.811045185127636*^9}, {3.8111483748206577`*^9, 
   3.811148375400125*^9}, {3.8123502351825333`*^9, 3.812350239636787*^9}, {
   3.812427292164879*^9, 3.8124272934017773`*^9}, {3.812428726981859*^9, 
   3.812428729726006*^9}, {3.8124292302953863`*^9, 3.812429261075025*^9}, {
   3.812686273596064*^9, 3.812686278182828*^9}, {3.812686623806431*^9, 
   3.812686624558929*^9}, {3.812686775244706*^9, 3.812686775761816*^9}, {
   3.8587382857357893`*^9, 3.858738294323349*^9}, 3.877064140940217*^9, {
   3.8858037633953533`*^9, 3.885803779336425*^9}, {3.885803815708788*^9, 
   3.885804070033152*^9}, {3.88580429040252*^9, 3.885804361581562*^9}, {
   3.885804400191429*^9, 3.8858044101261253`*^9}, 3.8858710532920322`*^9, {
   3.885969219877799*^9, 
   3.8859692201191883`*^9}},ExpressionUUID->"7d0106a1-6a4d-4f08-8d5e-\
e83bf7b87c86"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fermion Propagator", "Subsubsection",
 CellChangeTimes->{{3.812871394974801*^9, 
  3.81287139968819*^9}},ExpressionUUID->"b9523df3-7b4a-4e54-b518-\
33b6a79e74c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Wilson", " ", "fermion", " ", "propagator"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DFWil", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"k", "[", "i", "]"}], "]"}], "^", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"r", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"DB", "[", "k", "]"}], "^", "2"}]}]}], ")"}]}], "//", 
     "myVecExpand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SWil", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", " ", "I"}], " ", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[DoubledGamma]", "[", "i", "]"}], 
             RowBox[{"Sin", "[", " ", 
              RowBox[{"k", "[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"r", "/", "2"}], " ", 
          RowBox[{"DB", "[", "k", "]"}], "\[DoubleStruckCapitalI]"}]}], " ", 
        ")"}], "/", 
       RowBox[{"DFWil", "[", "k", "]"}]}]}], "//", 
     "myVecExpand"}]}]}]}]], "Code",
 CellChangeTimes->{
  3.858738393654546*^9, {3.8587385136738567`*^9, 3.858738518723473*^9}, {
   3.8604692057771883`*^9, 3.860469205988022*^9}, {3.873023125659628*^9, 
   3.873023138248416*^9}, {3.885803490765108*^9, 3.885803518958674*^9}, {
   3.885803565928021*^9, 3.885803569539936*^9}, {3.885825146613328*^9, 
   3.885825157503636*^9}, 
   3.902029857056224*^9},ExpressionUUID->"21c0f7e6-87d9-49de-92e4-\
9dac0a5071f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Brillouin", " ", "fermion", " ", "propagator"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]bri", "[", "k_", "]"}], ":=", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "/", "2"}], "]"}], 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], "/", "2"}], "]"}], 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], "/", "2"}], "]"}], 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"k", "[", "4", "]"}], "/", "2"}], "]"}]}], ")"}], "^", 
        "2"}], "-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Diso", "[", 
     RowBox[{"k_", ",", "mu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"I", "/", "27"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"k", "[", "mu", "]"}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nu", "\[Equal]", "mu"}], ",", "1", ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"k", "[", "nu", "]"}], "]"}], "+", "2"}], ")"}]}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DFBri", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "4"}], " ", 
      RowBox[{"r", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"\[CapitalDelta]bri", "[", "k", "]"}], "^", "2"}]}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Diso", "[", 
         RowBox[{"k", ",", "mu"}], "]"}], "^", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SBri", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"Sum", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[DoubledGamma]", "[", "mu", "]"}], 
             RowBox[{"Diso", "[", 
              RowBox[{"k", ",", "mu"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"mu", ",", "4"}], "}"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", "r", " ", 
          RowBox[{"\[CapitalDelta]bri", "[", "k", "]"}], 
          "\[DoubleStruckCapitalI]"}]}], " ", ")"}], "/", 
       RowBox[{"DFBri", "[", "k", "]"}]}]}], "//", 
     "myVecExpand"}]}]}]}]], "Code",
 CellChangeTimes->{{3.885803529601366*^9, 3.885803562395907*^9}, {
  3.885804099810381*^9, 3.885804104545989*^9}, {3.885825102007245*^9, 
  3.88582511767859*^9}, {3.8858251656598463`*^9, 
  3.885825166076111*^9}},ExpressionUUID->"7753881e-76b3-4c3e-923b-\
ec4084aad8d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["ggg Vertex", "Subsubsection",
 CellChangeTimes->{{3.812871490398881*^9, 
  3.812871492693903*^9}},ExpressionUUID->"dbc01d02-5966-4558-8676-\
7af20fdce158"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vg30", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"KroneckerDelta", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}], 
   RowBox[{"hat", "[", 
    RowBox[{
     RowBox[{"k1", "-", "k2"}], ",", "rho"}], "]"}], 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"k3", "[", "mu", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vg31", "[", 
    RowBox[{
    "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"8", 
     RowBox[{"Vg30", "[", 
      RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"k3", "[", "mu", "]"}]}], "]"}], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"hat", "[", 
            RowBox[{
             RowBox[{"k1", "-", "k2"}], ",", "mu"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"mu", ",", "rho"}], "]"}], 
              RowBox[{"DB", "[", "k3", "]"}]}], "-", 
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k3", ",", "mu"}], "]"}], 
              RowBox[{"hat", "[", 
               RowBox[{"k3", ",", "rho"}], "]"}]}]}], ")"}]}], "-", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"hat", "[", 
            RowBox[{
             RowBox[{"k1", "-", "k2"}], ",", "rho"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k1", ",", "rho"}], "]"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{"hat", "[", 
               RowBox[{"k2", ",", "rho"}], "]"}], "^", "2"}]}], ")"}]}]}], 
         "\[IndentingNewLine]", ")"}]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"hat", "[", 
         RowBox[{
          RowBox[{"k1", "-", "k2"}], ",", "rho"}], "]"}], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"hat", "[", 
            RowBox[{"k1", ",", "mu"}], "]"}], 
           RowBox[{"hat", "[", 
            RowBox[{"k2", ",", "mu"}], "]"}]}], "-", 
          RowBox[{"2", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{"k1", "[", "mu", "]"}]}], "]"}], 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{"k2", "[", "mu", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"hat", "[", 
             RowBox[{"k3", ",", "mu"}], "]"}], "^", "2"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"L\[UDoubleDot]scher", "-", 
    RowBox[{"Weisz", " ", "ggg"}], "-", "vertex"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"\[ScriptF]", "[", 
     RowBox[{"A", ",", "B", ",", "C"}], "]"}], " ", 
    RowBox[{"Vg3", "[", 
     RowBox[{
     "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
     "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vg3LW", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "1"}], "/", "6"}], "I", " ", 
    RowBox[{"g0", " ", "/", "a"}], 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Vg30", "[", 
          RowBox[{
          "mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"Vg30", "[", 
          RowBox[{
          "rho", ",", "mu", ",", "nu", ",", "k3", ",", "k1", ",", "k2"}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"Vg30", "[", 
          RowBox[{
          "nu", ",", "rho", ",", "mu", ",", "k2", ",", "k3", ",", "k1"}], 
          "]"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{"c1", "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Vg31", "[", 
          RowBox[{
          "mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"Vg31", "[", 
          RowBox[{
          "rho", ",", "mu", ",", "nu", ",", "k3", ",", "k1", ",", "k2"}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"Vg31", "[", 
          RowBox[{
          "nu", ",", "rho", ",", "mu", ",", "k2", ",", "k3", ",", "k1"}], 
          "]"}]}], ")"}]}]}], ")"}], "\[DoubleStruckCapitalI]"}], "//", 
   "myVecExpand"}]}]}], "Code",
 CellChangeTimes->{{3.811752735637652*^9, 3.811752842266705*^9}, {
   3.8117529285670843`*^9, 3.8117530641322937`*^9}, {3.811753112722032*^9, 
   3.8117532973153667`*^9}, 3.811753781953624*^9, 3.811753823444804*^9, {
   3.812350525161874*^9, 3.812350536372727*^9}, {3.812427309376947*^9, 
   3.812427312020533*^9}, {3.812427910122431*^9, 3.8124279135530863`*^9}, {
   3.812686403816428*^9, 3.812686417428288*^9}, {3.812686850242934*^9, 
   3.812686850422555*^9}, {3.8126883404954357`*^9, 3.812688340731086*^9}, {
   3.8581374756622143`*^9, 3.858137476988565*^9}, 3.858741335732992*^9, {
   3.8618953725043163`*^9, 3.861895375271549*^9}, 3.87706416377652*^9, {
   3.885804257044311*^9, 3.8858042785099907`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"fa99d117-a50b-479c-964f-97f14edfa827"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Color factors", "Section",
 CellChangeTimes->{{3.885826233208439*^9, 
  3.885826236032755*^9}},ExpressionUUID->"e60312ab-0c76-4a4e-b3a5-\
42f7618cc637"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myColor", "[", "expr_", "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a_", ",", "b_", ",", "a_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "Nc"}], ")"}]}], " ", 
       RowBox[{"T", "[", "b", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a_", ",", "a_", ",", "b_"}], "]"}], ":>", 
      RowBox[{"CF", " ", 
       RowBox[{"T", "[", "b", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"b_", ",", "a_", ",", "a_"}], "]"}], ":>", 
      RowBox[{"CF", " ", 
       RowBox[{"T", "[", "b", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], 
       RowBox[{"f", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}]}], ":>", " ", 
      RowBox[{
       RowBox[{"I", " ", "/", "2"}], " ", "Nc", " ", 
       RowBox[{"T", "[", "c", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a_", ",", "a_"}], "]"}], ":>", "CF"}]}], "}"}]}]}]], "Code",
 CellChangeTimes->{{3.885826242178956*^9, 3.885826274430098*^9}, {
  3.8858263919504223`*^9, 3.8858263922206573`*^9}, {3.885969726567482*^9, 
  3.885969757834773*^9}, {3.885969840038954*^9, 3.885969841979732*^9}, {
  3.885970037994816*^9, 3.885970042088043*^9}, {3.885979599860606*^9, 
  3.8859796797966003`*^9}, {3.885980019022046*^9, 3.885980021227436*^9}, {
  3.885980369491622*^9, 3.8859803742042027`*^9}, {3.885994284107328*^9, 
  3.885994311700631*^9}, {3.8859943594799757`*^9, 
  3.8859943698306932`*^9}},ExpressionUUID->"4e582df5-c8e9-4a9c-b880-\
5f5c647cabe4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Self-Energy", "Section",
 CellChangeTimes->{{3.8859792783058662`*^9, 
  3.885979283098317*^9}},ExpressionUUID->"2854898f-3a59-455b-ac3a-\
e6a239cbe08f"],

Cell[CellGroupData[{

Cell[TextData[{
 "Extracting ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "0"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4fc8cd5b-dc4e-44f3-bafa-1cb300d9a053"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d6d426cc-dd1a-4818-b1c8-5093b5a669ce"]
}], "Subsection",
 CellChangeTimes->{{3.88582653526694*^9, 3.8858265545728073`*^9}, {
  3.885826765279252*^9, 3.885826767011812*^9}, {3.885826822378098*^9, 
  3.885826827696587*^9}},ExpressionUUID->"6c1fdc61-fc84-49ea-a31d-\
08f114b36b4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Sigma0", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"Tr", "[", "expr", "]"}]}], "/.", 
       RowBox[{"p1", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"p2", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"p3", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"p4", "\[Rule]", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Sigma1", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "/", "4"}], " ", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"expr", ",", "p1"}], "]"}], ".", 
          RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "]"}]}], "/.", 
       RowBox[{"p1", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"p2", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"p3", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"p4", "\[Rule]", "0"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.885826560076975*^9, 3.8858265689733477`*^9}, {
  3.8858266059791193`*^9, 3.885826661901331*^9}, {3.886564194690132*^9, 
  3.8865641964003*^9}, {3.886564233510295*^9, 
  3.886564259761509*^9}},ExpressionUUID->"24956f7f-0da5-4035-b16b-\
138e07690685"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubsuperscriptBox["C", "SW", 
   RowBox[{"(", "1", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"1879e737-ba7f-42bf-af22-5b39bfc90c0a"]], \
"Section",
 CellChangeTimes->{
  3.885979298846743*^9},ExpressionUUID->"281a1a32-18f4-4f7a-921f-\
7a1a70e55125"],

Cell[CellGroupData[{

Cell[TextData[{
 "Extracting ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "1"], TraditionalForm]],ExpressionUUID->
  "29a9605b-3ead-413f-a959-022cac7113f0"]
}], "Subsection",
 CellChangeTimes->{{3.812871524554914*^9, 3.812871532249877*^9}, 
   3.8225678771828537`*^9, {3.885826842616685*^9, 3.885826847395018*^9}, 
   3.885979323408134*^9},ExpressionUUID->"e14ce00f-a239-42a7-bfb4-\
9fa7b7efb9d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"D1", "[", 
   RowBox[{"\[CapitalLambda]_", ",", "mu_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalLambda]", "[", "mu", "]"}], "]"}], ",", 
      RowBox[{"pv", "[", 
       RowBox[{"[", "mu", "]"}], "]"}]}], "]"}], "+", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"\[CapitalLambda]", "[", "mu", "]"}], "]"}], ",", 
      RowBox[{"qv", "[", 
       RowBox[{"[", "mu", "]"}], "]"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"pi_", "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"pv", ",", "qv"}], "]"}], ",", "pi"}], "]"}]}], "\[Rule]", 
    " ", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2", "[", 
   RowBox[{"\[CapitalLambda]_", ",", "mu_", ",", "nu_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"\[CapitalLambda]", "[", "mu", "]"}], ".", 
        RowBox[{"\[DoubledGamma]", "[", "nu", "]"}], ".", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "]"}], ",", 
      RowBox[{"pv", "[", 
       RowBox[{"[", "nu", "]"}], "]"}]}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"\[CapitalLambda]", "[", "mu", "]"}], ".", 
        RowBox[{"\[DoubledGamma]", "[", "nu", "]"}], ".", 
        RowBox[{"\[DoubledGamma]", "[", "mu", "]"}]}], "]"}], ",", 
      RowBox[{"qv", "[", 
       RowBox[{"[", "nu", "]"}], "]"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"pi_", "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"pv", ",", "qv"}], "]"}], ",", "pi"}], "]"}]}], "\[Rule]", 
    " ", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G1", "[", 
    RowBox[{"\[CapitalLambda]_", ",", "mu_", ",", "nu_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "8"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D1", "[", 
       RowBox[{"\[CapitalLambda]", ",", "mu"}], "]"}], "-", 
      RowBox[{"D2", "[", 
       RowBox[{"\[CapitalLambda]", ",", "mu", ",", "nu"}], "]"}]}], ")"}]}]}],
   ";"}]}], "Code",
 CellChangeTimes->{{3.811047437116536*^9, 3.8110474858913097`*^9}, {
   3.8110475690115347`*^9, 3.811047617779217*^9}, {3.8110479042249813`*^9, 
   3.811047995440146*^9}, {3.811051051817018*^9, 3.81105114596024*^9}, 
   3.8110523401744003`*^9, {3.811052384797043*^9, 3.811052396668583*^9}, 
   3.811134370437005*^9, {3.811140421631989*^9, 3.8111404578112087`*^9}, {
   3.811149560826436*^9, 3.811149567722321*^9}, {3.811476455246954*^9, 
   3.8114764764754467`*^9}, {3.8114765428856573`*^9, 3.811476591036501*^9}, {
   3.8114767320585003`*^9, 3.811476758980035*^9}, {3.811476934956437*^9, 
   3.811476961720586*^9}, {3.811477901243848*^9, 3.811477902120679*^9}, {
   3.811477939493947*^9, 3.811477960812913*^9}, {3.8126868567006073`*^9, 
   3.812686859456155*^9}, {3.813647769108596*^9, 3.813647770176319*^9}, {
   3.8136492141425734`*^9, 3.8136492160211067`*^9}, {3.8193434204067287`*^9, 
   3.8193434247941637`*^9}, 3.820559023263006*^9, {3.8587416891739197`*^9, 
   3.8587416904111137`*^9}, {3.8587432381954613`*^9, 3.858743256195195*^9}, 
   3.859009140072425*^9, {3.885802401109952*^9, 3.885802455031652*^9}, {
   3.885826637669272*^9, 3.885826644204859*^9}, {3.885871035166422*^9, 
   3.885871037877768*^9}},ExpressionUUID->"bfe44900-73f4-4156-a3c0-\
91db9f1aff1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D1List", "[", "\[CapitalLambda]_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "L1", ",", "L2", ",", "n", ",", "nmax", ",", "b1", ",", "b2", ",", "b3", 
      ",", "b4", ",", "b5", ",", "b6"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"L1", "=", 
      RowBox[{"List", "@@", 
       RowBox[{"(", 
        RowBox[{"Tr", "[", 
         RowBox[{"\[CapitalLambda]", "[", "1", "]"}], "]"}], 
        RowBox[{"(*", 
         RowBox[{"//", "Expand"}], "*)"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nmax", "=", 
      RowBox[{"Length", "[", "L1", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"L2", "=", 
      RowBox[{"List", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<", 
        RowBox[{"nmax", "+", "1"}]}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b1", "=", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"L1", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "/.", 
              RowBox[{"p", "->", "p1"}]}], "/.", 
             RowBox[{"q", "->", "0"}]}], ",", "p1"}], "]"}], "+", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"L1", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "/.", 
              RowBox[{"p", "->", "0"}]}], "/.", 
             RowBox[{"q", "->", "q1"}]}], ",", "q1"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"b2", "=", 
         RowBox[{"(", 
          RowBox[{"b1", "/.", 
           RowBox[{
            RowBox[{"pi_", "/;", 
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{"pv", ",", "qv"}], "]"}], ",", "pi"}], "]"}]}], 
            "\[Rule]", " ", "0"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"b3", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"b2", "/.", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               TagBox["stout1",
                HoldForm], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"n_", ",", "mu_", ",", "nu_", ",", "0"}], "]"}], ":>", 
             "0"}]}], "/.", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              TagBox["stout2",
               HoldForm], 
              TagBox[
               RowBox[{"(", 
                RowBox[{
                "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
             "n_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "0", ",", 
              "k2_"}], "]"}], ":>", 
            RowBox[{"stout2", "[", 
             RowBox[{
             "1", ",", "0", ",", "n", ",", "mu", ",", "nu", ",", "rho", ",", 
              "0", ",", "k2"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             TagBox["stout2",
              HoldForm], 
             TagBox[
              RowBox[{"(", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
              
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
            "n_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "0"}],
             "]"}], ":>", 
           RowBox[{"stout2", "[", 
            RowBox[{
            "0", ",", "1", ",", "n", ",", "mu", ",", "nu", ",", "rho", ",", 
             "k1", ",", "0"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"b4", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"b3", "/.", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               TagBox["flow1",
                HoldForm], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t_", ",", "mu_", ",", "nu_", ",", "0"}], "]"}], ":>", 
             RowBox[{"flow1", "[", 
              RowBox[{"1", ",", "t", ",", "mu", ",", "nu", ",", "0"}], 
              "]"}]}]}], "/.", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              TagBox["flow2",
               HoldForm], 
              TagBox[
               RowBox[{"(", 
                RowBox[{
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
             "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", 
              "0"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"HoldForm", "[", "flow2", "]"}], "[", 
             RowBox[{
             "0", ",", "1", ",", "t", ",", "mu", ",", "nu", ",", "rho", ",", 
              "k1", ",", "0"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             TagBox["flow2",
              HoldForm], 
             TagBox[
              RowBox[{"(", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
              
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
            "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "0", ",", "k2_"}],
             "]"}], ":>", 
           RowBox[{
            RowBox[{"HoldForm", "[", "flow2", "]"}], "[", 
            RowBox[{
            "1", ",", "0", ",", "t", ",", "mu", ",", "nu", ",", "rho", ",", 
             "0", ",", "k2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"b5", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b4", "//", "ReleaseHold"}], ")"}], "/.", " ", 
          RowBox[{
           RowBox[{"1", "[", "mu_", "]"}], ":>", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"mu", "==", "1"}], ",", "1", ",", "0"}], "]"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"b6", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"b5", "/.", 
              RowBox[{
               RowBox[{"T", "[", "a", "]"}], "->", "1"}]}], "/.", 
             RowBox[{"a", "->", "1"}]}], "/.", 
            RowBox[{"g0", "->", "1"}]}], ")"}], "//", "myVecExpand"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"L2", ",", "b6"}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "L2"}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.9204507886006536`*^9, 3.9204508017823153`*^9}, 
   3.922161705571176*^9},ExpressionUUID->"77a65404-ffcc-41e7-92ba-\
239dda60e45d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D2List", "[", "\[CapitalLambda]_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "L1", ",", "L2", ",", "n", ",", "nmax", ",", "b1", ",", "b2", ",", "b3", 
      ",", "b4", ",", "b5", ",", "b6"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"L1", "=", 
      RowBox[{"List", "@@", 
       RowBox[{"(", 
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{"\[CapitalLambda]", "[", "1", "]"}], ".", 
          RowBox[{"\[DoubledGamma]", "[", "2", "]"}], ".", 
          RowBox[{"\[DoubledGamma]", "[", "1", "]"}]}], "]"}], 
        RowBox[{"(*", 
         RowBox[{"//", "Expand"}], "*)"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nmax", "=", 
      RowBox[{"Length", "[", "L1", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"L2", "=", 
      RowBox[{"List", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<", 
        RowBox[{"nmax", "+", "1"}]}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b1", "=", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"L1", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "/.", 
              RowBox[{"p", "->", "p2"}]}], "/.", 
             RowBox[{"q", "->", "0"}]}], ",", "p2"}], "]"}], "-", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"L1", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "/.", 
              RowBox[{"p", "->", "0"}]}], "/.", 
             RowBox[{"q", "->", "q2"}]}], ",", "q2"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"b2", "=", 
         RowBox[{"(", 
          RowBox[{"b1", "/.", 
           RowBox[{
            RowBox[{"pi_", "/;", 
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{"pv", ",", "qv"}], "]"}], ",", "pi"}], "]"}]}], 
            "\[Rule]", " ", "0"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"b3", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"b2", "/.", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               TagBox["stout1",
                HoldForm], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"n_", ",", "mu_", ",", "nu_", ",", "0"}], "]"}], ":>", 
             "0"}]}], "/.", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              TagBox["stout2",
               HoldForm], 
              TagBox[
               RowBox[{"(", 
                RowBox[{
                "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
             "n_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "0", ",", 
              "k2_"}], "]"}], ":>", 
            RowBox[{"stout2", "[", 
             RowBox[{
             "1", ",", "0", ",", "n", ",", "mu", ",", "nu", ",", "rho", ",", 
              "0", ",", "k2"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             TagBox["stout2",
              HoldForm], 
             TagBox[
              RowBox[{"(", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
              
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
            "n_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "0"}],
             "]"}], ":>", 
           RowBox[{"stout2", "[", 
            RowBox[{
            "0", ",", "1", ",", "n", ",", "mu", ",", "nu", ",", "rho", ",", 
             "k1", ",", "0"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"b4", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"b3", "/.", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               TagBox["flow1",
                HoldForm], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t_", ",", "mu_", ",", "nu_", ",", "0"}], "]"}], ":>", 
             RowBox[{"flow1", "[", 
              RowBox[{"1", ",", "t", ",", "mu", ",", "nu", ",", "0"}], 
              "]"}]}]}], "/.", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              TagBox["flow2",
               HoldForm], 
              TagBox[
               RowBox[{"(", 
                RowBox[{
                "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
             "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", 
              "0"}], "]"}], ":>", 
            RowBox[{
             RowBox[{"HoldForm", "[", "flow2", "]"}], "[", 
             RowBox[{
             "0", ",", "1", ",", "t", ",", "mu", ",", "nu", ",", "rho", ",", 
              "k1", ",", "0"}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             TagBox["flow2",
              HoldForm], 
             TagBox[
              RowBox[{"(", 
               RowBox[{
               "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
              
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
            "t_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "0", ",", "k2_"}],
             "]"}], ":>", 
           RowBox[{
            RowBox[{"HoldForm", "[", "flow2", "]"}], "[", 
            RowBox[{
            "1", ",", "0", ",", "t", ",", "mu", ",", "nu", ",", "rho", ",", 
             "0", ",", "k2"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"b5", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b4", "//", "ReleaseHold"}], ")"}], "/.", " ", 
          RowBox[{
           RowBox[{"1", "[", "mu_", "]"}], ":>", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"mu", "==", "2"}], ",", "1", ",", "0"}], "]"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"b6", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"b5", "/.", 
              RowBox[{
               RowBox[{"T", "[", "a", "]"}], "->", "1"}]}], "/.", 
             RowBox[{"a", "->", "1"}]}], "/.", 
            RowBox[{"g0", "->", "1"}]}], ")"}], "//", "myVecExpand"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"L2", ",", "b6"}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "L2"}]}], "]"}]}]], "Code",
 CellChangeTimes->{
  3.9204508115295963`*^9, {3.9205543183138027`*^9, 3.920554318583652*^9}, 
   3.922161711815476*^9},ExpressionUUID->"2b401a57-2127-42fe-9876-\
47f8bee37e25"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of divergencies", "Subsection",
 CellChangeTimes->{{3.88643653820548*^9, 3.8864365461884108`*^9}, {
  3.886436599551796*^9, 3.886436600785062*^9}, {3.886436664836347*^9, 
  3.886436676948474*^9}},ExpressionUUID->"993f26c7-d70d-4999-98ca-\
51d40ab5e33f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G1ac", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{"2", "  ", "csw"}]}], 
     RowBox[{"2", " ", "Nc"}]], " ", "r"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1bc", "=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "Nc"}], "-", 
      RowBox[{"6", "  ", "csw", " ", "Nc"}]}], ")"}], " ", "r"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G1cc", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "csw", " ", "Nc"}], "4"], " ", "r"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1ec", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", "  ", "csw", "-", 
      RowBox[{"2", " ", "CF", " ", "Nc"}], "+", 
      RowBox[{"2", " ", "CF", " ", "csw", " ", "Nc"}]}], 
     RowBox[{"8", " ", "Nc"}]], " ", "r"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1fc", "=", "G1ec"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.886436565077037*^9, 3.886436565853149*^9}, {
  3.886436680559966*^9, 3.8864366875919247`*^9}, {3.8864367350779877`*^9, 
  3.886436768514029*^9}, {3.886436892741283*^9, 3.886436907544908*^9}, {
  3.886437031522318*^9, 3.8864370441682377`*^9}, {3.9186383453931932`*^9, 
  3.918638386800138*^9}, {3.9186384190015087`*^9, 
  3.918638419124011*^9}},ExpressionUUID->"7671b909-390c-403d-9d26-\
67e83450250c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Integration", "Section",
 CellChangeTimes->{{3.859878142321781*^9, 
  3.859878151051516*^9}},ExpressionUUID->"46526c06-b5b4-473f-9d82-\
14e229e82fae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"DB", "[", "k", "]"}], "^", "2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gammaE", "=", "0.57721566490153"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F0", "=", "4.369225233874758"}], ";"}]}], "Code",ExpressionUUID->\
"4f1b29b1-78ba-46fc-9025-ed451a50e2c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myNumInt", "[", 
    RowBox[{"expr_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{"expr", ",", " ", 
          RowBox[{"{", 
           RowBox[{"k1", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k2", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k3", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k4", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Method", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<LocalAdaptive\>\"", ",", 
             RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], 
            "}"}]}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "p"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"IntegrationMonitor", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"error", "=", 
               RowBox[{"Through", "[", 
                RowBox[{"#1", "@", "\"\<Error\>\""}], "]"}]}], ")"}], "&"}], 
            ")"}]}]}], " ", "]"}], "]"}], ",", "error"}], "}"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "Pi"}], ")"}], "^", "4"}]}], " ", "]"}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"myNumInt", "[", 
   RowBox[{"expr_", ",", "p_", ",", "tmin_", ",", "tmax_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"expr", "/.", 
          RowBox[{"t", "->", "tmax"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"tt", ",", "tmin", ",", "tmax"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k1", ",", 
           RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k2", ",", 
           RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k3", ",", 
           RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"k4", ",", 
           RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Method", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<LocalAdaptive\>\"", ",", 
            RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], "}"}]}],
          ",", 
         RowBox[{"PrecisionGoal", "\[Rule]", "p"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"IntegrationMonitor", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"error", "=", 
              RowBox[{"Through", "[", 
               RowBox[{"#1", "@", "\"\<Error\>\""}], "]"}]}], ")"}], "&"}], 
           ")"}]}]}], " ", "]"}], "]"}], ",", "error"}], "}"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}], "^", "4"}]}], " ", "]"}]}]}], "Code",
 CellChangeTimes->{{3.8604729813200617`*^9, 3.860472992691724*^9}, {
  3.860559935396653*^9, 3.860559972206883*^9}, {3.860565169801428*^9, 
  3.8605651736594257`*^9}, {3.886567906885248*^9, 3.886567909741272*^9}, {
  3.920450865052005*^9, 
  3.9204508671493692`*^9}},ExpressionUUID->"d847a171-817b-43b6-b8be-\
b4f3c736be68"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myNumInt2", "[", 
    RowBox[{"expr_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Int1", ",", "Int2", ",", "res", ",", "err"}], "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"Int1", "=", 
       RowBox[{"myNumInt", "[", 
        RowBox[{"expr", ",", 
         RowBox[{"p", "-", "1"}]}], "]"}]}], ";", "\n", 
      RowBox[{"Int2", "=", 
       RowBox[{"myNumInt", "[", 
        RowBox[{"expr", ",", "p"}], "]"}]}], ";", "\n", 
      RowBox[{"res", "=", 
       RowBox[{"Chop", "[", 
        RowBox[{"Int2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\n", 
      RowBox[{"err", "=", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"Int2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"Int1", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", "\n", 
      RowBox[{"err", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"err", "==", "0."}], ",", 
         RowBox[{"Int2", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "err"}], "]"}]}], ";", "\n", 
      RowBox[{"{", 
       RowBox[{"res", ",", "err"}], "}"}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"myNumInt2", "[", 
   RowBox[{"expr_", ",", "p_", ",", "tmin_", ",", "tmax_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Int1", ",", "Int2", ",", "res", ",", "err"}], "}"}], ",", "\n", 
    
    RowBox[{
     RowBox[{"Int1", "=", 
      RowBox[{"myNumInt", "[", 
       RowBox[{"expr", ",", 
        RowBox[{"p", "-", "1"}], ",", "tmin", ",", "tmax"}], "]"}]}], ";", 
     "\n", 
     RowBox[{"Int2", "=", 
      RowBox[{"myNumInt", "[", 
       RowBox[{"expr", ",", "p", ",", "tmin", ",", "tmax"}], "]"}]}], ";", 
     "\n", 
     RowBox[{"res", "=", 
      RowBox[{"Chop", "[", 
       RowBox[{"Int2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\n", 
     RowBox[{"err", "=", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"Int2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"Int1", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", "\n", 
     RowBox[{"err", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"err", "==", "0."}], ",", 
        RowBox[{"Int2", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "err"}], "]"}]}], ";", "\n", 
     RowBox[{"{", 
      RowBox[{"res", ",", "err"}], "}"}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.8604729813200617`*^9, 3.860472992691724*^9}, {
  3.860559935396653*^9, 3.860559972206883*^9}, {3.860565169801428*^9, 
  3.8605651736594257`*^9}, {3.886567906885248*^9, 3.886567938429677*^9}, {
  3.886567969198806*^9, 3.8865680545650663`*^9}, {3.886568088743443*^9, 
  3.8865681254869537`*^9}, {3.886568229686616*^9, 3.8865682421061296`*^9}, {
  3.8865683210493813`*^9, 3.8865683270342407`*^9}, {3.886571953817511*^9, 
  3.8865719642232847`*^9}, {3.886572005761092*^9, 3.886572012858561*^9}, {
  3.886576176053931*^9, 3.8865762525602217`*^9}, {3.8982239528985863`*^9, 
  3.8982239680021477`*^9}, {3.920450853846745*^9, 
  3.920450873887815*^9}},ExpressionUUID->"e652267e-db59-4606-a1fa-\
5b8fbbf25a46"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myNumIntList", "[", 
    RowBox[{"Lin_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "nmax", ",", "L1"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"nmax", "=", 
       RowBox[{"Length", "[", "Lin", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"L1", "=", 
       RowBox[{"List", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "1"}], ",", 
        RowBox[{"n", "<", 
         RowBox[{"nmax", "+", "1"}]}], ",", 
        RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"L1", ",", 
           RowBox[{"myNumInt2", "[", 
            RowBox[{
             RowBox[{"Lin", "[", 
              RowBox[{"[", "n", "]"}], "]"}], ",", "p"}], "]"}]}], "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plus", "@@", 
         RowBox[{
          RowBox[{"Transpose", "[", "L1", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"Plus", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Transpose", "[", "L1", "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ")"}]}], "^", "2"}], "]"}]}], 
       "}"}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"myNumIntList", "[", 
   RowBox[{"Lin_", ",", "p_", ",", "tmin_", ",", "tmax_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "nmax", ",", "L1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nmax", "=", 
      RowBox[{"Length", "[", "Lin", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"L1", "=", 
      RowBox[{"List", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "<", 
        RowBox[{"nmax", "+", "1"}]}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"L1", ",", 
          RowBox[{"myNumInt2", "[", 
           RowBox[{
            RowBox[{"Lin", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", "p", ",", "tmin", ",", 
            "tmax"}], "]"}]}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Plus", "@@", 
        RowBox[{
         RowBox[{"Transpose", "[", "L1", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"Plus", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Transpose", "[", "L1", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], ")"}]}], "^", "2"}], "]"}]}], 
      "}"}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.920450886892522*^9, 
  3.9204508925063543`*^9}},ExpressionUUID->"bbd49b6d-7f0b-4331-9df4-\
93ef82c3342a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cswfromLists", "[", 
    RowBox[{"D1List_", ",", "D2List_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"D1", ",", "D2"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D1", "=", 
       RowBox[{"myNumIntList", "[", 
        RowBox[{"D1List", ",", "p"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"D2", "=", 
       RowBox[{"myNumIntList", "[", 
        RowBox[{"D2List", ",", "p"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"D2", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"D2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "]"}]}]}], 
       "}"}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"cswfromLists", "[", 
   RowBox[{"D1List_", ",", "D2List_", ",", "p_", ",", "tmin_", ",", "tmax_"}],
    "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tm", ",", "D1", ",", "D2"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"tm", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"tmin", "<", "0"}], ",", "0", ",", "tmin"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"D1", "=", 
      RowBox[{"myNumIntList", "[", 
       RowBox[{"D1List", ",", "p", ",", "tm", ",", "tmax"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"D2", "=", 
      RowBox[{"myNumIntList", "[", 
       RowBox[{"D2List", ",", "p", ",", "tm", ",", "tmax"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", 
          RowBox[{"D2", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D1", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"D2", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "]"}]}]}], 
      "}"}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.920450899986652*^9, 3.92045090500526*^9}, {
  3.9212212399320707`*^9, 3.9212212427875347`*^9}, {3.921839649928566*^9, 
  3.921839666950407*^9}},ExpressionUUID->"10dd42c9-ebe7-4d07-a714-\
86e2e91408c9"],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"myAddResults", ",", 
   RowBox[{"{", 
    RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"myAddResults", "[", 
   RowBox[{"l1_", ",", "l2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"l1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"l2", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"l1", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"l2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "^", "2"}]}], "]"}]}], 
   "}"}]}]}], "Code",
 CellChangeTimes->{
  3.898225942640703*^9, {3.921229684510064*^9, 
   3.921229685055481*^9}},ExpressionUUID->"3e66fdcc-c2f6-40e5-8d15-\
1b22999efbae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myPrint", "[", "ex_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"res", ",", "err", ",", "n", ",", "f", ",", "a", ",", "sgn"}], 
     "}"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"ex", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"err", "=", 
       RowBox[{"ex", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"RealDigits", "[", "res", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"err", ">=", "1."}], ",", 
        RowBox[{
         RowBox[{"f", "=", "0"}], ";", 
         RowBox[{"a", "=", 
          RowBox[{"Ceiling", "[", "err", "]"}]}], ";"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f", "=", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"err", "==", "0."}], ",", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"RealDigits", "[", "res", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"RealDigits", "[", "err", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], "+", "1"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"a", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"err", "==", "0."}], ",", "1", ",", 
            RowBox[{
             RowBox[{"RealDigits", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"10", "^", "f"}], " ", 
                RowBox[{"Ceiling", "[", 
                 RowBox[{"err", ",", 
                  RowBox[{"10", "^", 
                   RowBox[{"(", 
                    RowBox[{"-", "f"}], ")"}]}]}], "]"}]}], "//", "N"}], 
              "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";"}]}], "\n",
        "]"}], ";"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"res", "<", "0"}], ",", 
         RowBox[{"sgn", "=", "\"\<\>\""}], ",", 
         RowBox[{"sgn", "=", "\"\<+\>\""}]}], "]"}], ";"}], "*)"}], ";", "\n", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"{", 
       RowBox[{"(*", 
        RowBox[{"sgn", ","}], "*)"}], 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"DecimalForm", "[", 
          RowBox[{"res", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "+", "f"}], ",", "f"}], "}"}]}], "]"}], "]"}], ",", 
        "\"\<(\>\"", ",", 
        RowBox[{"ToString", "[", "a", "]"}], ",", "\"\<)\>\""}], "}"}], 
      "]"}]}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.886572091352442*^9, 3.886572095964258*^9}, {
   3.886575433632875*^9, 3.886575449472369*^9}, {3.886575491968967*^9, 
   3.886575515095131*^9}, {3.8865755500390987`*^9, 3.886575682488737*^9}, {
   3.886575753538046*^9, 3.8865757891424017`*^9}, {3.8865758247150784`*^9, 
   3.886575895975861*^9}, {3.886576083013278*^9, 3.886576094915447*^9}, {
   3.886576126798593*^9, 3.886576131816525*^9}, {3.898226498455637*^9, 
   3.898226504773382*^9}, {3.8982266028586082`*^9, 3.8982266117462597`*^9}, 
   3.898226958886161*^9, {3.898236181461673*^9, 3.89823618375721*^9}, 
   3.898246253136352*^9, {3.898246319167163*^9, 3.8982463290447617`*^9}, {
   3.89824666716953*^9, 3.898246675069767*^9}, {3.8982469078605413`*^9, 
   3.898246935139739*^9}, {3.898246972490961*^9, 3.8982470364420223`*^9}, {
   3.898247082156685*^9, 3.898247083275835*^9}, {3.898247588851907*^9, 
   3.898247591222431*^9}, 3.898253835336372*^9, {3.8982595009894943`*^9, 
   3.898259587505372*^9}, {3.898266785314081*^9, 3.898266787660555*^9}, {
   3.922185646750742*^9, 3.922185661352707*^9}, {3.9221857342808933`*^9, 
   3.9221857425783243`*^9}},ExpressionUUID->"ea0543b2-30fc-450c-aeed-\
196e0e9a466a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myPrintCLrho", "[", "cl_", "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], 
    ",", "\n", "  ", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "cl", "]"}]}], ";", "\n", "  ", 
     RowBox[{"a", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"myPrint", "[", "#", "]"}], "&"}], "/@", "cl"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"b", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\< \\rho^\>\"", ",", 
          RowBox[{"ToString", "[", "#", "]"}], ",", "\"\< \>\""}], "]"}], 
        "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], "-", "1"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", "\"\< \>\""}], ";", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "=", "\"\< \\rho \>\""}], ";", "\n", 
     RowBox[{"c", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"\"\< & \>\"", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "=", " ", "\"\<\\\\\>\""}], ";", 
     "\n", 
     RowBox[{"d", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"StringDrop", "[", 
         RowBox[{"#", ",", 
          RowBox[{"-", "3"}]}], "]"}], "&"}], "/@", " ", "a"}]}], ";", "\n", 
     RowBox[{"e", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<*x**\>\"", ",", 
          RowBox[{"ToString", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], "-", "1"}], ")"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=", "\"\<\>\""}], ";", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "=", "\"\<*x\>\""}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"TableForm", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{"MapThread", "[", 
           RowBox[{"StringJoin", ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "b"}], "}"}]}], "]"}], "]"}], ","}]}]}], 
      "*)"}], "\n", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"MapThread", "[", 
       RowBox[{"StringJoin", ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c"}], "}"}]}], "]"}], "]"}]}]}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{",", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"MapThread", "[", 
          RowBox[{"StringJoin", ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "e"}], "}"}]}], "]"}], "]"}]}], "}"}], "//", 
      "InputForm"}], "]"}], "*)"}], "\n", "]"}]}]], "Code",
 CellChangeTimes->{
  3.898230300702038*^9, 3.898236189310399*^9, {3.898236306133275*^9, 
   3.898236310172471*^9}, 3.898236385910576*^9, {3.898236419596196*^9, 
   3.898236450617342*^9}, {3.898236483530077*^9, 3.8982364901615868`*^9}, {
   3.898236740148847*^9, 3.898236799496356*^9}, {3.898236845472378*^9, 
   3.8982369250749407`*^9}, 3.898236966991074*^9, {3.898237036195807*^9, 
   3.898237047722704*^9}, {3.8985048331894293`*^9, 3.898504839221155*^9}, {
   3.918721687833233*^9, 3.918721727213559*^9}, {3.918722767083585*^9, 
   3.918722778048361*^9}, {3.918723702604043*^9, 3.918723709219496*^9}, {
   3.9187237481276817`*^9, 3.9187237510114803`*^9}, {3.918723816139751*^9, 
   3.91872381824083*^9}, {3.9187253917445993`*^9, 3.918725415999633*^9}, {
   3.918725522351427*^9, 3.918725532907288*^9}, {3.9187256514143476`*^9, 
   3.9187256515908117`*^9}},ExpressionUUID->"5e8f869b-2e43-4bbe-99ce-\
971cb484ca97"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AA", "=", 
  RowBox[{"BB", "+", "CC"}]}], "\[IndentingNewLine]", 
 RowBox[{"AA", "[", 
  RowBox[{"[", "0", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.922355522487731*^9, 3.92235553461372*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"bf29ee20-f7bd-4ed7-a9e1-87a9f7d35006"],

Cell[BoxData[
 RowBox[{"BB", "+", "CC"}]], "Output",
 CellChangeTimes->{3.9223555455862503`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"bc81815c-397b-48ac-be9d-5f44885b0244"],

Cell[BoxData["Plus"], "Output",
 CellChangeTimes->{3.922355548036268*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"59b17646-e41d-4fcb-b840-a8ff0961b163"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AA", "[", 
     RowBox[{"[", "0", "]"}], "]"}], "!=", "\"\<Plus\>\""}], ",", 
   RowBox[{
   "Print", "[", "\"\<Error! Handle is not \\\"Plus\\\"!\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9223555607376623`*^9, 3.9223557187815638`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"2096f6d6-ad39-4f7f-9760-2c11e8abba9c"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"Plus", "\[NotEqual]", "\<\"Plus\"\>"}], ",", 
   RowBox[{
   "Print", "[", "\<\"Error! Handle is not \\\"Plus\\\"!\"\>", "]"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.922355725475683*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"ec3fe303-f760-41c7-901d-a8019028d291"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myPrintcsw1Diag", "[", 
    RowBox[{"rrange_", ",", "G1c_", ",", "csw1N_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{"#", ",", "\"\< & \>\""}], "]"}], "&"}], "/@", 
        RowBox[{"ToString", "/@", 
         RowBox[{"(", 
          RowBox[{"rrange", "//", "N"}], ")"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"b", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{"#", ",", "\"\< & \>\""}], "]"}], "&"}], "/@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"2", "G1c"}], " ", "/.", 
              RowBox[{"csw", "->", "1"}]}], "/.", 
             RowBox[{"Nc", "->", "3"}]}], "//", "InputForm"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "csw1N", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"d", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"Prepend", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Transpose", "[", "c", "]"}], "}"}], ",", "b"}], "]"}], 
          ",", "a"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"e", "=", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{"d", "//", "Flatten"}], "]"}], "//", "InputForm"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"d", ",", "e"}], "}"}]}]}], "]"}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"myPrintcsw1Diag", "[", 
   RowBox[{"trange_", ",", "rrange_", ",", "G1c_", ",", "csw1N_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "nt"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"a", "=", 
      RowBox[{"ToString", "/@", 
       RowBox[{"(", 
        RowBox[{"rrange", "//", "N"}], ")"}]}]}], ";", "\n", 
     RowBox[{"b", "=", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"ToString", "/@", 
           RowBox[{"(", 
            RowBox[{"trange", "//", "N"}], ")"}]}], ",", "\"\<B2\>\""}], 
         "]"}], ",", "\"\<r\>\""}], " ", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"c", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"2", "G1c"}], " ", "/.", 
            RowBox[{"csw", "->", "1"}]}], "/.", 
           RowBox[{"Nc", "->", "3"}]}], "//", "InputForm"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"d", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"myPrint", "[", "#", "]"}], "&"}], ",", "csw1N", ",", 
        RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"e", "=", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"Prepend", "[", 
            RowBox[{"d", ",", "c"}], "]"}], ",", "a"}], "]"}], "]"}], ",", 
        "b"}], "]"}]}], ";", "\n", 
     RowBox[{"nt", "=", 
      RowBox[{"Length", "[", "trange", "]"}]}], ";", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"nt", "<", "5"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"e", "//", "TableForm"}], "]"}], ";"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"nt", "<", "10"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{";;", "6"}]}], "]"}], "]"}], "//", "TableForm"}], 
            "]"}], ";", "\n", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{"7", ";;"}]}], "]"}], "]"}], "//", "TableForm"}], 
            "]"}], ";"}], ",", "\n", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{";;", "6"}]}], "]"}], "]"}], "//", "TableForm"}], 
            "]"}], ";", "\n", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{"7", ";;", "11"}]}], "]"}], "]"}], "//", 
             "TableForm"}], "]"}], ";", "\n", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{"12", ";;"}]}], "]"}], "]"}], "//", "TableForm"}], 
            "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Code",
 CellChangeTimes->{{3.920458909931365*^9, 3.920458921811988*^9}, {
   3.920459076423246*^9, 3.92045916323006*^9}, {3.920464028993959*^9, 
   3.9204640510883093`*^9}, {3.920464160000092*^9, 3.920464212288971*^9}, {
   3.92046451427599*^9, 3.920464528303294*^9}, 3.920464836708887*^9, 
   3.92046494484385*^9, 3.92046641288323*^9, {3.9211438471068907`*^9, 
   3.921143851879367*^9}, {3.921143888592758*^9, 3.921143889806458*^9}, {
   3.92114405799197*^9, 3.921144111705496*^9}, {3.921144165132715*^9, 
   3.9211441730865097`*^9}, {3.921144217523835*^9, 3.92114422620884*^9}, {
   3.921144256923469*^9, 3.921144257045288*^9}, {3.921209415579938*^9, 
   3.921209499421795*^9}, {3.92120960659184*^9, 3.921209737319448*^9}, {
   3.921209767740612*^9, 3.921209768370915*^9}, {3.922269740907576*^9, 
   3.922269741042595*^9}},ExpressionUUID->"c4a8a276-4a03-44d3-b90f-\
f4a448b48157"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"myrloop", "[", 
    RowBox[{"expr_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"out", ",", "i", ",", "int", ",", "t", ",", "hms"}], "}"}], ",",
      "\n", 
     RowBox[{
      RowBox[{"out", "=", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "<", "11"}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"{", "\n", 
         RowBox[{
          RowBox[{"int", "=", 
           RowBox[{"AbsoluteTiming", "[", 
            RowBox[{"myNumInt", "[", 
             RowBox[{
              RowBox[{"expr", "/.", 
               RowBox[{"r", "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", "/", "10"}], "+", 
                  RowBox[{"i", "/", "10"}]}], ")"}]}]}], ",", "p"}], "]"}], 
            "]"}]}], ",", "\n", 
          RowBox[{"t", "=", 
           RowBox[{"int", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", "\n", 
          RowBox[{
           RowBox[{"out", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
           RowBox[{"int", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"t", ">", "3600"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"t", "=", 
               RowBox[{"t", "/", "3600"}]}], ",", 
              RowBox[{"hms", "=", "\"\<h\>\""}]}], "}"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"t", ">", "60"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"t", "=", 
                 RowBox[{"t", "/", "60"}]}], ",", 
                RowBox[{"hms", "=", "\"\<m\>\""}]}], "}"}], ",", 
              RowBox[{"hms", "=", "\"\<s\>\""}]}], "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<time: \>\"", ",", 
            RowBox[{"NumberForm", "[", 
             RowBox[{
              RowBox[{"t", "//", "N"}], ",", 
              RowBox[{"{", 
               RowBox[{"4", ",", "2"}], "}"}]}], "]"}], ",", "hms", ",", 
            "\"\<  $\>\"", ",", 
            RowBox[{"NumberForm", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", "/", "10"}], "+", 
                 RowBox[{"i", "/", "10"}]}], ")"}], "//", "N"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", "\"\<$ & $\>\"", 
            ",", "\n", 
            RowBox[{"myPrint", "[", 
             RowBox[{"int", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\"\<$ &\>\""}], 
           "]"}]}], "}"}]}], "]"}], ";", "\n", "out"}]}], "]"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.8869378805968733`*^9, 3.886937881861376*^9}, {
  3.886948148757668*^9, 3.8869481697114*^9}, {3.886948227639102*^9, 
  3.886948357017374*^9}, {3.8869483892272873`*^9, 3.8869485226766243`*^9}, {
  3.886948581697192*^9, 
  3.886948588807045*^9}},ExpressionUUID->"bae2d3f8-0deb-44b7-a5ca-\
7b78dd849055"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"myrloop", "[", 
    RowBox[{"expr_", ",", "n1_", ",", "n2_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"out", "=", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<", "11"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Int1", "=", 
          RowBox[{"AbsoluteTiming", "[", 
           RowBox[{"FullForm", "[", 
            RowBox[{"myNumInt", "[", 
             RowBox[{
              RowBox[{"expr", "/.", 
               RowBox[{"r", "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", "/", "10"}], "+", 
                  RowBox[{"i", "/", "10"}]}], ")"}]}]}], ",", "n1"}], "]"}], 
            "]"}], "]"}]}], ",", "\n", 
         RowBox[{"Int2", "=", 
          RowBox[{"AbsoluteTiming", "[", 
           RowBox[{"FullForm", "[", 
            RowBox[{"myNumInt", "[", 
             RowBox[{
              RowBox[{"expr", "/.", 
               RowBox[{"r", "->", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", "/", "10"}], "+", 
                  RowBox[{"i", "/", "10"}]}], ")"}]}]}], ",", "n2"}], "]"}], 
            "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"ee", "=", 
          RowBox[{
           RowBox[{"Int2", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"ii", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Int2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"Int1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"nn", "=", 
          RowBox[{"Abs", "[", 
           RowBox[{"Ceiling", "[", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", 
              RowBox[{"Abs", "[", "ee", "]"}]}], "]"}], "]"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"ff", "=", 
          RowBox[{"Abs", "[", 
           RowBox[{"Ceiling", "[", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", 
              RowBox[{"Abs", "[", "ii", "]"}]}], "]"}], "]"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tt", "=", 
           RowBox[{
            RowBox[{"Int1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"Int2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"out", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
           RowBox[{"{", 
            RowBox[{"ee", ",", "ff"}], "}"}]}]}], ",", "\[IndentingNewLine]", 
         
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"tt", ">", "3600"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"tt", "=", 
              RowBox[{"tt", "/", "3600"}]}], ",", 
             RowBox[{"hms", "=", "\"\<h\>\""}]}], "}"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"tt", ">", "60"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"tt", "=", 
                RowBox[{"tt", "/", "60"}]}], ",", 
               RowBox[{"hms", "=", "\"\<m\>\""}]}], "}"}], ",", 
             RowBox[{"hms", "=", "\"\<s\>\""}]}], "]"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<time: \>\"", ",", 
           RowBox[{"NumberForm", "[", 
            RowBox[{
             RowBox[{"tt", "//", "N"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "2"}], "}"}]}], "]"}], ",", "hms", ",", 
           "\"\<  $\>\"", ",", 
           RowBox[{"NumberForm", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", "/", "10"}], "+", 
                RowBox[{"i", "/", "10"}]}], ")"}], "//", "N"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", "\"\<$ & $\>\"", 
           ",", "\n", 
           RowBox[{"NumberForm", "[", 
            RowBox[{"ee", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"nn", "+", "ff"}], ",", "ff"}], "}"}]}], "]"}], ",", 
           "\"\<(1)$ &\>\""}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"Clear", "[", "i", "]"}], ";"}]}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.877064880651082*^9, 3.877064888997774*^9}, {
   3.877064968659595*^9, 3.877064999508623*^9}, {3.877072515662044*^9, 
   3.877072537273834*^9}, {3.8770726634837837`*^9, 3.877072749311137*^9}, {
   3.8770728006674433`*^9, 3.8770728216245604`*^9}, {3.8770728980080433`*^9, 
   3.8770729709361067`*^9}, {3.877073118662676*^9, 3.87707313209814*^9}, {
   3.877073171364181*^9, 3.877073194930683*^9}, 3.87707323212236*^9, {
   3.8770732884778214`*^9, 3.877073288627267*^9}, {3.877073660417289*^9, 
   3.877073666911118*^9}, {3.877073722428403*^9, 3.8770737232630568`*^9}, {
   3.8770737554749613`*^9, 3.877073759780492*^9}, {3.8770738265787773`*^9, 
   3.8770738772761183`*^9}, {3.877073960223428*^9, 3.877073965445833*^9}, {
   3.877074214297391*^9, 3.877074230928553*^9}, {3.8770746933459177`*^9, 
   3.8770748954364147`*^9}, {3.877074974290003*^9, 3.877074987765843*^9}, {
   3.877075155181508*^9, 3.8770751844430847`*^9}, {3.877075243044373*^9, 
   3.877075390389674*^9}, {3.8770754280802717`*^9, 3.877075448159911*^9}, {
   3.877075478569248*^9, 3.877075484587901*^9}, {3.87707565179348*^9, 
   3.877075741272563*^9}, {3.877076364394425*^9, 3.877076371859138*^9}, 
   3.877076581131955*^9, 3.8770942083846083`*^9, {3.877095576836377*^9, 
   3.8770956219002237`*^9}, {3.8770957753766947`*^9, 3.877095786687667*^9}, {
   3.8770958463723507`*^9, 3.877095852479301*^9}, 3.8770958977013397`*^9, {
   3.87709664049732*^9, 3.877096673485961*^9}, 3.877098206207046*^9, {
   3.877101188725341*^9, 3.8771012135761633`*^9}, 3.877432978398937*^9, {
   3.8858710097022667`*^9, 
   3.885871014488763*^9}},ExpressionUUID->"5508ed35-abb1-4d72-8184-\
8fd46f15eb1b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{1362, 1073},
WindowMargins->{{Automatic, -59}, {Automatic, 70}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dfb03439-7ae4-4fe2-8d15-278231099f3b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 148, 3, 98, "Title",ExpressionUUID->"84b15351-3be5-4328-adb5-944e287c95f4"],
Cell[731, 27, 285, 7, 58, "Text",ExpressionUUID->"3bdbbb94-8c0e-46bc-a913-eb6aee5ef28e"],
Cell[1019, 36, 417, 11, 52, "Input",ExpressionUUID->"baa3672e-56b1-452e-9e5c-69b9b6d0365d"],
Cell[CellGroupData[{
Cell[1461, 51, 171, 3, 69, "Chapter",ExpressionUUID->"ba2730c5-e1d5-4073-86da-33b26ad3b2e5"],
Cell[1635, 56, 15022, 387, 585, "Code",ExpressionUUID->"a2f421ac-73c0-47b9-93ea-486aa1e6588c"],
Cell[16660, 445, 6526, 177, 224, "Code",ExpressionUUID->"5f52949f-2b55-4822-8eee-d3989af47b47"],
Cell[23189, 624, 2641, 72, 129, "Code",ExpressionUUID->"d6648e84-d63e-4506-a08c-65b0db2d1f7a"],
Cell[25833, 698, 4307, 120, 186, "Code",ExpressionUUID->"ce66c771-d797-4ec4-8e41-6c1f39e8edb2"],
Cell[30143, 820, 5500, 150, 129, "Code",ExpressionUUID->"2c81a4e9-2a79-44e5-b643-fffad1e5718a"],
Cell[35646, 972, 9929, 277, 338, "Code",ExpressionUUID->"fc5ae989-e65b-44cc-a5a6-9eaf300978cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45612, 1254, 176, 3, 69, "Chapter",ExpressionUUID->"d496b4a0-a285-4e2d-b8f9-7941558a504b"],
Cell[CellGroupData[{
Cell[45813, 1261, 156, 3, 67, "Section",ExpressionUUID->"2504b90e-73bf-444b-ad63-c88d9965ed79"],
Cell[CellGroupData[{
Cell[45994, 1268, 157, 3, 54, "Subsection",ExpressionUUID->"056c7a89-9049-4ed1-a7b1-c46e9c7ce0eb"],
Cell[46154, 1273, 1087, 31, 148, "Code",ExpressionUUID->"8db678fb-0e42-44ff-9d6b-04f246bc9b5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47278, 1309, 166, 3, 54, "Subsection",ExpressionUUID->"9650257c-dc0c-4481-b345-867f61dd6ce8"],
Cell[47447, 1314, 1791, 47, 91, "Code",ExpressionUUID->"a89d2f14-d93b-4f91-ae39-9d67331ab994"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49287, 1367, 180, 3, 67, "Section",ExpressionUUID->"992556cf-4875-4542-8990-f0c25d825ef2"],
Cell[49470, 1372, 1638, 46, 52, "Code",ExpressionUUID->"c65c7cc0-d568-40de-bc55-dd2ee55384d4"],
Cell[CellGroupData[{
Cell[51133, 1422, 260, 4, 45, "Subsubsection",ExpressionUUID->"e19a68e9-e35d-44c0-b2b2-223ec88db90e"],
Cell[51396, 1428, 10353, 278, 566, "Code",ExpressionUUID->"7d0106a1-6a4d-4f08-8d5e-e83bf7b87c86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61786, 1711, 168, 3, 45, "Subsubsection",ExpressionUUID->"b9523df3-7b4a-4e54-b518-33b6a79e74c9"],
Cell[61957, 1716, 1989, 56, 91, "Code",ExpressionUUID->"21c0f7e6-87d9-49de-92e4-9dac0a5071f8"],
Cell[63949, 1774, 3013, 87, 129, "Code",ExpressionUUID->"7753881e-76b3-4c3e-923b-ec4084aad8d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66999, 1866, 161, 3, 45, "Subsubsection",ExpressionUUID->"dbc01d02-5966-4558-8676-7af20fdce158"],
Cell[67163, 1871, 5989, 157, 433, "Code",ExpressionUUID->"fa99d117-a50b-479c-964f-97f14edfa827"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73201, 2034, 158, 3, 67, "Section",ExpressionUUID->"e60312ab-0c76-4a4e-b3a5-42f7618cc637"],
Cell[73362, 2039, 1739, 45, 52, "Code",ExpressionUUID->"4e582df5-c8e9-4a9c-b880-5f5c647cabe4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75138, 2089, 158, 3, 67, "Section",ExpressionUUID->"2854898f-3a59-455b-ac3a-e6a239cbe08f"],
Cell[CellGroupData[{
Cell[75321, 2096, 629, 17, 54, "Subsection",ExpressionUUID->"6c1fdc61-fc84-49ea-a31d-08f114b36b4d"],
Cell[75953, 2115, 1308, 38, 72, "Code",ExpressionUUID->"24956f7f-0da5-4035-b16b-138e07690685"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77310, 2159, 322, 9, 69, "Section",ExpressionUUID->"281a1a32-18f4-4f7a-921f-7a1a70e55125"],
Cell[CellGroupData[{
Cell[77657, 2172, 402, 10, 54, "Subsection",ExpressionUUID->"e14ce00f-a239-42a7-bfb4-9fa7b7efb9d2"],
Cell[78062, 2184, 3551, 86, 91, "Code",ExpressionUUID->"bfe44900-73f4-4156-a3c0-91db9f1aff1d"],
Cell[81616, 2272, 7172, 194, 314, "Code",ExpressionUUID->"77a65404-ffcc-41e7-92ba-239dda60e45d"],
Cell[88791, 2468, 7338, 198, 314, "Code",ExpressionUUID->"2b401a57-2127-42fe-9876-47f8bee37e25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96166, 2671, 272, 4, 54, "Subsection",ExpressionUUID->"993f26c7-d70d-4999-98ca-51d40ab5e33f"],
Cell[96441, 2677, 1467, 41, 230, "Input",ExpressionUUID->"7671b909-390c-403d-9d26-67e83450250c",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97957, 2724, 166, 3, 67, "Section",ExpressionUUID->"46526c06-b5b4-473f-9d82-14e229e82fae"],
Cell[98126, 2729, 410, 12, 91, "Code",ExpressionUUID->"4f1b29b1-78ba-46fc-9025-ed451a50e2c5"],
Cell[98539, 2743, 3590, 94, 167, "Code",ExpressionUUID->"d847a171-817b-43b6-b8be-b4f3c736be68"],
Cell[102132, 2839, 3240, 83, 319, "Code",ExpressionUUID->"e652267e-db59-4606-a1fa-5b8fbbf25a46"],
Cell[105375, 2924, 3075, 86, 281, "Code",ExpressionUUID->"bbd49b6d-7f0b-4331-9df4-93ef82c3342a"],
Cell[108453, 3012, 2947, 85, 224, "Code",ExpressionUUID->"10dd42c9-ebe7-4d07-a714-86e2e91408c9"],
Cell[111403, 3099, 849, 27, 72, "Code",ExpressionUUID->"3e66fdcc-c2f6-40e5-8d15-1b22999efbae"],
Cell[112255, 3128, 4187, 99, 224, "Code",ExpressionUUID->"ea0543b2-30fc-450c-aeed-196e0e9a466a"],
Cell[116445, 3229, 3909, 102, 300, "Code",ExpressionUUID->"5e8f869b-2e43-4bbe-99ce-971cb484ca97"],
Cell[CellGroupData[{
Cell[120379, 3335, 300, 6, 52, "Input",ExpressionUUID->"bf29ee20-f7bd-4ed7-a9e1-87a9f7d35006"],
Cell[120682, 3343, 175, 3, 34, "Output",ExpressionUUID->"bc81815c-397b-48ac-be9d-5f44885b0244"],
Cell[120860, 3348, 152, 2, 34, "Output",ExpressionUUID->"59b17646-e41d-4fcb-b840-a8ff0961b163"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121049, 3355, 401, 10, 30, "Input",ExpressionUUID->"2096f6d6-ad39-4f7f-9760-2c11e8abba9c"],
Cell[121453, 3367, 329, 8, 34, "Output",ExpressionUUID->"ec3fe303-f760-41c7-901d-a8019028d291"]
}, Open  ]],
Cell[121797, 3378, 6586, 174, 452, "Code",ExpressionUUID->"c4a8a276-4a03-44d3-b90f-f4a448b48157"],
Cell[128386, 3554, 3440, 89, 224, "Code",ExpressionUUID->"bae2d3f8-0deb-44b7-a5ca-7b78dd849055"],
Cell[131829, 3645, 6741, 160, 281, "Code",ExpressionUUID->"5508ed35-abb1-4d72-8184-8fd46f15eb1b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica_notebooks/self_energy_1_stout_plaq.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    148788,       3768]
NotebookOptionsPosition[    127116,       3388]
NotebookOutlinePosition[    127631,       3408]
CellTagsIndexPosition[    127588,       3405]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Self-Energy 1 stout Wilson/Plaq.", "Title",
 CellChangeTimes->{{3.885804534527721*^9, 3.885804542943574*^9}, 
   3.8858048358545227`*^9, {3.8866576500296164`*^9, 3.886657667497735*^9}, {
   3.8869366418210907`*^9, 3.886936652217123*^9}, {3.897666926468463*^9, 
   3.897666929097596*^9}, {3.8978787331428947`*^9, 3.897878733817194*^9}, {
   3.898157822960183*^9, 3.898157823519158*^9}, {3.89815820504932*^9, 
   3.8981582060392838`*^9}, {3.898223030529805*^9, 3.898223039188023*^9}, {
   3.898237521617057*^9, 3.898237523667235*^9}, {3.8982375586068573`*^9, 
   3.898237559726749*^9}, 3.898268459082699*^9, {3.8982684899214573`*^9, 
   3.898268491005933*^9}, {3.898502954505425*^9, 3.89850295486302*^9}, {
   3.898502997387368*^9, 3.898503008345262*^9}, {3.8985226766303663`*^9, 
   3.898522699438895*^9}, {3.8985250313003607`*^9, 3.898525033965809*^9}, {
   3.8989627975889807`*^9, 3.898962808928974*^9}, {3.8989952883307056`*^9, 
   3.8989952891280193`*^9}, {3.8990002632477503`*^9, 3.899000269238167*^9}, {
   3.918815584467132*^9, 3.918815589749453*^9}, {3.918815857157806*^9, 
   3.918815857832324*^9}, {3.9188304396015587`*^9, 3.9188304401214733`*^9}, {
   3.918833011509419*^9, 
   3.918833012865018*^9}},ExpressionUUID->"a24d2651-d9c1-4b46-977d-\
8f1114abf32a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tstart", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.898502732738142*^9, 3.8985027453131447`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b743dddb-827d-4050-9a1b-d195894a1150"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\<desktop/lattice_perturbation_theory/stout\>\"", 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.885822829510195*^9, 3.885822863462912*^9}, {
   3.8858293006923*^9, 3.885829308906268*^9}, 3.8859993406136017`*^9, 
   3.8863202802269573`*^9, {3.916747709978908*^9, 3.91674771533384*^9}, {
   3.9169015247788877`*^9, 3.9169015303883543`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fd6be31f-709b-44ce-af58-139950645577"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  "\"\</Users/max/Desktop/lattice_perturbation_theory/myLPT.m\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.8858225624846687`*^9, 3.885822574869916*^9}, {
   3.885823154430863*^9, 3.8858231672706423`*^9}, {3.885824432279582*^9, 
   3.88582446872858*^9}, {3.88582474552783*^9, 3.8858247541929903`*^9}, 
   3.88632028689435*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"bc9ea84a-cc22-42b0-8561-3d8cc803c4cc"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.8858259246920958`*^9, 
  3.885825925997685*^9}},ExpressionUUID->"bb57fe44-4c5f-4a29-8ecf-\
1f479cae71cb"],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.885804852122602*^9, 
  3.885804854744076*^9}},ExpressionUUID->"a9e2c738-eab9-49af-91f6-\
6077eda153e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Numerical", " ", "Precision"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"prec", "=", "8"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.898237336711031*^9, 3.898237364915832*^9}, {
   3.8982684683218927`*^9, 3.898268473196072*^9}, {3.898268528502983*^9, 
   3.898268529311138*^9}, {3.898502961961454*^9, 3.898502967822009*^9}, {
   3.8985662764873543`*^9, 3.898566277027193*^9}, {3.898962952877129*^9, 
   3.8989629533159313`*^9}, {3.907657968280789*^9, 3.907657968783999*^9}, 
   3.907686005445725*^9, 3.907687413611107*^9, 3.918832998926839*^9, 
   3.921640459494111*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"cab7f402-686a-403a-aff9-3afada0b3bdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Number", " ", "of", " ", "smearing", " ", "steps"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"nstout", "=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.89757856287011*^9, 3.8975785705381613`*^9}, {
   3.898237368584929*^9, 3.8982373688440247`*^9}, {3.898239193145124*^9, 
   3.8982391975754223`*^9}, {3.898268446514615*^9, 3.898268446714849*^9}, {
   3.898502972592455*^9, 3.898502972738532*^9}, 3.898503014612411*^9, {
   3.8985049534025993`*^9, 3.898504953625399*^9}, {3.898522704564394*^9, 
   3.898522704704216*^9}, 3.898525016329666*^9, {3.8989629597860823`*^9, 
   3.898962959942334*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"efb6a9ae-fddd-4ae7-97a2-747afd36d4af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Wilson", " ", "parameter"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rmin", "=", 
     RowBox[{"6", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmax", "=", 
     RowBox[{"14", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dr", "=", 
     RowBox[{"2", "/", "10"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.885822484466302*^9, 3.88582249128089*^9}, {
   3.898237376255707*^9, 3.8982373764717007`*^9}, 3.907655938340864*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"06667a6a-32c4-4e08-a99f-88ee9c24f74e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Parameters", " ", "of", " ", "the", " ", "L\[UDoubleDot]scher"}],
     "-", 
    RowBox[{"Weisz", " ", "gluon", " ", "action"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"glue", "=", "\"\<plaq\>\""}], 
    RowBox[{"(*", "\"\<sym\>\"", "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1", "=", "0"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c0", "=", 
     RowBox[{"1", "-", 
      RowBox[{"8", " ", "c1"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8858223809888268`*^9, 3.885822397892658*^9}, {
  3.885822473707775*^9, 3.885822474630094*^9}, {3.8982373872025747`*^9, 
  3.898237387405694*^9}, {3.898268501077223*^9, 3.8982685039441557`*^9}, {
  3.898503020829574*^9, 3.898503024377331*^9}, {3.898525019702003*^9, 
  3.8985250214681587`*^9}, {3.898995295109803*^9, 3.898995298540563*^9}, {
  3.918815862145956*^9, 3.9188158676814127`*^9}, {3.9188301591513243`*^9, 
  3.918830159392993*^9}, {3.91883044551514*^9, 3.918830463702057*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"60350a9a-4af7-4a16-9876-51cda50c2599"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Feynman Rules", "Subsection",
 CellChangeTimes->{{3.885822502125231*^9, 
  3.885822504848494*^9}},ExpressionUUID->"2da3a1a4-dcbd-4ae8-8d89-\
dca9c527e17a"],

Cell[CellGroupData[{

Cell["Propagators", "Subsubsection",
 CellChangeTimes->{{3.885825400237937*^9, 3.885825405098455*^9}, {
  3.885969143209318*^9, 
  3.885969143546797*^9}},ExpressionUUID->"9c12e991-2303-458e-97e1-\
9708bd7db7e0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Gluon", " ", "Propagator"}], "*)"}]], "Input",
 CellChangeTimes->{{3.885822989208063*^9, 3.8858229991025457`*^9}, {
  3.8859691522741537`*^9, 3.8859691526036873`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0da559be-3917-456c-abf6-533affbb77d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"GLW", "[", 
   RowBox[{"mu", ",", "nu", ",", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8858230065188093`*^9, 3.885823029725692*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"df811c79-c2ec-44a9-9563-ee2aa9145054"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Fermion", " ", "Propagator", " ", 
    RowBox[{"(", 
     RowBox[{"Wilson", " ", "or", " ", "Brillouin"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"S", "[", "k_", "]"}], ":=", 
   RowBox[{"SWil", "[", "k", "]"}], 
   RowBox[{"(*", 
    RowBox[{"SBri", "[", "k", "]"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.88582304467059*^9, 3.885823063284751*^9}, {
  3.8858231002752647`*^9, 3.885823104032357*^9}, {3.8858252269484243`*^9, 
  3.885825261455462*^9}, {3.88596915530704*^9, 3.885969155641555*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2362f82b-87ae-43d1-84dd-b9e39eab1d5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertices", "Subsubsection",
 CellChangeTimes->{{3.885825411668447*^9, 
  3.885825413457903*^9}},ExpressionUUID->"fc8dca14-aff9-4c35-b090-\
cc185a0922a9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8858254492481937`*^9, 3.885825456163924*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"3c23b760-49aa-4db5-ac75-0e8abf985080"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"V1Wilson", ",", "V1Clover", ",", "stout1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V1_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V1_Clover.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<stout1.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825462599373*^9, 3.885825467381089*^9}, {
  3.885825579197074*^9, 3.885825588613139*^9}, {3.8858256557594423`*^9, 
  3.885825666758642*^9}, {3.885825782540882*^9, 3.885825835939344*^9}, {
  3.886436389079872*^9, 3.886436393737218*^9}, {3.88666034070373*^9, 
  3.88666034217117*^9}, {3.8986564603939533`*^9, 3.898656473434617*^9}, {
  3.898695849456702*^9, 3.898695876762033*^9}, {3.916747311311221*^9, 
  3.9167473138599873`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5671ac7f-da60-4e3e-acd5-14d8947c6999"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1", "[", 
   RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"stout1", "[", 
       RowBox[{"nstout", ",", "mu", ",", "nu", ",", 
        RowBox[{"q", "-", "p"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V1Wilson", "[", 
         RowBox[{"nu", ",", "p", ",", "q"}], "]"}], "+", " ", 
        RowBox[{"V1Clover", "[", 
         RowBox[{"nu", ",", "p", ",", "q"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"nu", ",", "4"}], "}"}]}], "]"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825487676408*^9, 3.8858254960462313`*^9}, {
   3.885825738669464*^9, 3.885825749785375*^9}, {3.886000973809266*^9, 
   3.886000981290429*^9}, 3.886436400871855*^9, {3.886660344483776*^9, 
   3.88666034533877*^9}, 3.898656485339244*^9, 3.898656595583009*^9, {
   3.899000281850523*^9, 3.899000282874551*^9}, 3.916747336261387*^9, {
   3.918815610565998*^9, 3.9188156191847143`*^9}, {3.9188330302248573`*^9, 
   3.918833045848118*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"712d1a92-614a-4e85-ab63-9a3bb8d9ec97"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqgg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88582552204838*^9, 3.88582552837976*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4b55bad7-2e37-4a7a-95fd-9b65717cf519"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"V2Wilson", ",", "V2Clover", ",", "stout2", ",", "g21asfun"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Clover.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<stout2.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825539168577*^9, 3.885825544219738*^9}, {
   3.8858256727782803`*^9, 3.88582568778659*^9}, {3.885825826350107*^9, 
   3.885825845446332*^9}, {3.886436403975417*^9, 3.886436408475191*^9}, {
   3.8866603485400553`*^9, 3.886660349804796*^9}, 3.8986564953188887`*^9, {
   3.898695917653273*^9, 3.898695938154603*^9}, {3.8986962526782722`*^9, 
   3.8986962550168037`*^9}, 3.8989568061140823`*^9, {3.898959018339511*^9, 
   3.898959039719583*^9}, {3.916747356790493*^9, 3.916747371719122*^9}, {
   3.9188256884120913`*^9, 3.9188256961787577`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"5cde11f1-030d-44ac-b94b-c1754a374e17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"stout1", "[", 
          RowBox[{"nstout", ",", "mu", ",", "nu1", ",", "k1"}], "]"}], 
         RowBox[{"stout1", "[", 
          RowBox[{"nstout", ",", "nu", ",", "nu2", ",", "k2"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V2Wilson", "[", 
            RowBox[{"nu1", ",", "nu2", ",", "p", ",", "q"}], "]"}], "+", 
           RowBox[{"V2Clover", "[", 
            RowBox[{
            "nu1", ",", "nu2", ",", "p", ",", "q", ",", "k1", ",", "k2"}], 
            "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"nu1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nu2", ",", "4"}], "}"}]}], "]"}], "+", " ", 
      RowBox[{"g0", " ", "I", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"stout2", "[", 
           RowBox[{
           "nstout", ",", "nu1", ",", "mu", ",", "nu", ",", "k1", ",", "k2"}],
            "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V1Wilson", "[", 
             RowBox[{"nu1", ",", "p", ",", "q"}], "]"}], "+", " ", 
            RowBox[{"V1Clover", "[", 
             RowBox[{"nu1", ",", "p", ",", "q"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}]}], ")"}]}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825559172164*^9, 3.8858255643915987`*^9}, {
   3.8858257181158533`*^9, 3.8858257350814257`*^9}, {3.8858289093195477`*^9, 
   3.885828941305193*^9}, {3.886000999213634*^9, 3.886001006737466*^9}, 
   3.886436416747184*^9, {3.88666035288783*^9, 3.8866603536754093`*^9}, 
   3.8986565030888367`*^9, {3.898656602170656*^9, 3.8986566055240183`*^9}, {
   3.8989571490545673`*^9, 3.8989572060148907`*^9}, {3.898957337439245*^9, 
   3.8989573848927917`*^9}, 3.898957446284642*^9, {3.8989631962905207`*^9, 
   3.898963221267543*^9}, {3.899000295193697*^9, 3.899000305712412*^9}, {
   3.9167474008627996`*^9, 3.916747435980575*^9}, {3.9188156290992413`*^9, 
   3.918815663794367*^9}, {3.91882368556863*^9, 3.9188236861138287`*^9}, {
   3.918823908696342*^9, 3.918823913167698*^9}, {3.918827368911868*^9, 
   3.918827370422511*^9}, {3.918827837805709*^9, 3.918827838009131*^9}, {
   3.918828494024273*^9, 3.918828518332267*^9}, {3.9188292413123198`*^9, 
   3.918829241711895*^9}, {3.9188330546893997`*^9, 3.918833119520278*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"3de8509c-e491-4b1d-ba90-6e2b47698336"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation", "Section",
 CellChangeTimes->{{3.885825933265237*^9, 
  3.885825936640586*^9}},ExpressionUUID->"f74eb15e-3559-4e34-8047-\
aeadc91d32fe"],

Cell[CellGroupData[{

Cell["Self-energy tadpole", "Subsection",
 CellChangeTimes->{{3.885826022434799*^9, 
  3.885826038465921*^9}},ExpressionUUID->"3ae9f9cc-0625-4410-bc1a-\
bb453f1e525b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SEtadpoleColor", "=", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"a", ",", "a"}], "]"}], "//", "myColor"}]}]}]], "Input",
 CellChangeTimes->{{3.885826141050391*^9, 3.885826202664819*^9}, 
   3.885969691468217*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"3a0afe9a-1a8b-428f-9b68-881dfc373b22"],

Cell[BoxData["CF"], "Output",
 CellChangeTimes->{{3.885826433085952*^9, 3.88582645197891*^9}, 
   3.8858285958341217`*^9, 3.885828974517337*^9, 3.886320410787467*^9, 
   3.886320510109202*^9, 3.8864332147588778`*^9, 3.886434800960569*^9, 
   3.886435438530635*^9, 3.88672775801093*^9, 3.88703206022729*^9, 
   3.897579267468712*^9, 3.897579988412624*^9, 3.897658567811345*^9, 
   3.897823951017458*^9, 3.89815153962847*^9, 3.898151743798625*^9, 
   3.898157932789529*^9, 3.8981582820856657`*^9, {3.898223134075933*^9, 
   3.8982231472201347`*^9}, 3.8982373005191727`*^9, 3.8982374484525967`*^9, 
   3.898239213835577*^9, 3.8982685829049273`*^9, 3.8985030718521023`*^9, 
   3.898504973069675*^9, 3.8985227324647503`*^9, 3.898525048881735*^9, 
   3.898567204112275*^9, 3.898579888700148*^9, 3.8989631531814623`*^9, 
   3.898963269132681*^9, 3.898995323510667*^9, 3.899000348918359*^9, 
   3.9076580003092747`*^9, 3.90768604748709*^9, 3.907687434020523*^9, 
   3.916747451861443*^9, 3.916901395802149*^9, 3.916901553007218*^9, 
   3.917334018133923*^9, 3.917406600924065*^9, 3.9188158142928677`*^9, 
   3.9188179908936443`*^9, 3.91882393325779*^9, 3.9188257456250973`*^9, {
   3.918827374915132*^9, 3.918827386777573*^9}, 3.918829254578683*^9, 
   3.918830525220327*^9, 3.918833266181034*^9, 3.9216380183134317`*^9, 
   3.921640475969122*^9, 3.923974290009933*^9, 3.924165639088632*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"0ea10f79-907a-4c97-b22e-9b8909ab0f32"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SEtadpole", "=", 
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"mu", ",", "nu", ",", "k"}], "]"}], ".", 
        RowBox[{"V2", "[", 
         RowBox[{"mu", ",", "nu", ",", " ", "p", ",", " ", "p", ",", "k", ",", 
          RowBox[{"-", "k"}]}], "]"}]}], "/.", 
       RowBox[{"a", "->", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885826712628763*^9, 3.885826734782402*^9}, {
  3.8858275474185333`*^9, 3.885827548799897*^9}, {3.886434772343006*^9, 
  3.886434775503764*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"17a1f194-c910-4d46-8e06-861e50dd7467"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "0"], 
  TraditionalForm]],ExpressionUUID->"18bd5961-8f4f-434d-88b6-d855957dfc9e"]], \
"Subsubsection",
 CellChangeTimes->{{3.8858267438315763`*^9, 
  3.8858268150066147`*^9}},ExpressionUUID->"d2117e96-3f3a-410d-92c3-\
fef1d1087db6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0tadpole", "=", 
   RowBox[{"Sigma0", "[", "SEtadpole", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8858268628644457`*^9, 3.885826926088994*^9}, 
   3.885826971497109*^9, {3.897824684616571*^9, 3.8978247126990643`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"e44e7243-8bd3-46e8-8f74-d2e1af657984"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0tadpoleTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{"S0tadpole", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.898223303885214*^9, 3.898223324936482*^9}, 
   3.8982234140144873`*^9, {3.907658029774352*^9, 3.907658050631269*^9}, 
   3.907658084907778*^9, {3.921637850033942*^9, 3.921637886417289*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"684c3ca9-903c-469b-a2d2-fffd322c382f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S0tadpoleN", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S0tadpoleTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.898223450745489*^9, 3.898223481730446*^9}, {
   3.89822375129856*^9, 3.898223768219397*^9}, {3.898224058619825*^9, 
   3.8982240672588463`*^9}, 3.898230406781906*^9, {3.898231118191057*^9, 
   3.898231118853506*^9}, 3.898242552687461*^9, {3.907658099694641*^9, 
   3.907658123556808*^9}, {3.907658218207898*^9, 3.907658231977406*^9}, {
   3.907658429204055*^9, 3.907658437267909*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"806d1da7-ca0f-4559-b768-20a567dbc686"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.755011`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.898223463831541*^9, 3.898223478433977*^9}, 
   3.898223513388832*^9, 3.8982237754641743`*^9, 3.8982239990917273`*^9, 
   3.898224073920805*^9, 3.89823041570138*^9, 3.898237305860137*^9, 
   3.898237454681239*^9, 3.8982393343810167`*^9, 3.898242665344572*^9, 
   3.8983404845210857`*^9, 3.8985031126521883`*^9, 3.898505499307417*^9, 
   3.8985227469050903`*^9, 3.8985268668597393`*^9, 3.898568012134357*^9, 
   3.898580620757146*^9, 3.89896317042664*^9, 3.898963282503113*^9, 
   3.898995328950725*^9, 3.8990003548757887`*^9, {3.907658116932645*^9, 
   3.9076581242499847`*^9}, {3.9076582194493303`*^9, 3.907658226274261*^9}, {
   3.907658426130198*^9, 3.907658437811781*^9}, 3.907686057906541*^9, 
   3.907687461108992*^9, 3.9167474746400557`*^9, 3.916901413895052*^9, 
   3.916901577531363*^9, 3.917334039618046*^9, 3.9174066226197557`*^9, 
   3.9188158358639*^9, 3.918818117025692*^9, 3.918823767232295*^9, 
   3.918824011414194*^9, 3.918825804052067*^9, 3.918827379007637*^9, 
   3.9188274955569973`*^9, 3.918829308504982*^9, 3.9188305465984077`*^9, 
   3.918833276760062*^9, 3.921638031913945*^9, 3.921640494336607*^9, 
   3.923974309017963*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"94912095-cbbb-4c03-80d5-2ec9f1d6c168"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S0tadpoleN0", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "0"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S0tadpoleTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S0tadpoleN1", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", 
            RowBox[{"Pi", "^", "2"}], 
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", "csw"}], "]"}]}], "/.", 
           RowBox[{"g0", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S0tadpoleTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.9216379745280724`*^9, 3.921638009201458*^9}, {
  3.9216380427861757`*^9, 3.9216380447407837`*^9}, {3.921638075714991*^9, 
  3.921638077748638*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"eb68adaf-3c11-45de-8a6b-174da3abe830"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.043106`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.92163803491971*^9, 3.9216380483281927`*^9}, 
   3.921638081177075*^9, 3.9216405085336323`*^9, 3.923974324367156*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"ab584724-95e5-49bc-8933-c23587729e64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.05455`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.92163803491971*^9, 3.9216380483281927`*^9}, 
   3.921638081177075*^9, 3.9216405085336323`*^9, 3.9239743244712963`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"3d18d7e4-5d05-4187-b754-f60b2fcc75dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S0tadpoleN2", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", 
            RowBox[{"Pi", "^", "2"}], 
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", 
              RowBox[{"csw", "^", "2"}]}], "]"}]}], "/.", 
           RowBox[{"g0", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S0tadpoleTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.924165663690144*^9, 3.924165671451933*^9}, 
   3.924166645994792*^9},ExpressionUUID->"0e49a37d-1f86-41b9-af25-\
fb5261249698"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.049875`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.924165668427202*^9, 3.9241656718285723`*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"3359ec16-ef42-4467-8e40-d3eebc6b139a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "1"], TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.88642988995918*^9, 
  3.886429892754867*^9}},ExpressionUUID->"93594a29-3995-48b4-bbf0-\
8a23d2df2531"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1tadpole", "=", 
   RowBox[{"Sigma1", "[", "SEtadpole", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8858268628644457`*^9, 3.885826926088994*^9}, 
   3.885826971497109*^9, {3.8864299111212673`*^9, 3.886429914389064*^9}, 
   3.907659811335774*^9, 3.907659897851918*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"ada9539f-5b92-401c-98aa-6ab13efb7685"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1tadpoleTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{"S1tadpole", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.898224146069775*^9, 3.8982241499654207`*^9}, {
   3.907658445636723*^9, 3.907658457957032*^9}, 3.907659662641679*^9, 
   3.907659915916507*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"627f3e94-4191-459c-a47f-d15e21248568"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1tadpoleN", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1tadpoleTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.8982241650349617`*^9, 3.898224168108326*^9}, 
   3.898230562772324*^9, {3.8982311227346687`*^9, 3.898231124186109*^9}, 
   3.89824281962503*^9, {3.9076584684743137`*^9, 3.907658471849739*^9}, {
   3.9076596040695047`*^9, 3.907659614674062*^9}, 3.907659931837905*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"05a1e9c8-80e2-4a7d-8f07-9f8a24a3ec3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.176983`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.898224171572328*^9, 3.898237306387412*^9, 3.898237456447111*^9, 
   3.898239361375211*^9, 3.898242859247285*^9, 3.898503129902692*^9, 
   3.898505729337126*^9, 3.898522759780818*^9, 3.89852705106812*^9, 
   3.898568103187434*^9, 3.898580707106089*^9, 3.898963174152285*^9, 
   3.8989632904238*^9, 3.898995332002874*^9, 3.899000358324847*^9, 
   3.90765961846937*^9, 3.907659651427826*^9, {3.9076599214412746`*^9, 
   3.907659932873172*^9}, 3.907686062308709*^9, 3.9076874833908987`*^9, 
   3.916747500040097*^9, 3.9169014146108103`*^9, 3.916901597896644*^9, 
   3.917334056789926*^9, 3.917406639779965*^9, 3.918818291137575*^9, 
   3.918823817994166*^9, 3.918824092622253*^9, 3.918825856974435*^9, 
   3.918827549647358*^9, 3.91882937295362*^9, 3.918830565308234*^9, 
   3.9188332798529387`*^9, 3.921638104667997*^9, 3.921640522773498*^9, 
   3.9239743398919*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"14cbd684-bfa5-474f-b193-06e06e7978e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1tadpoleN0", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "0"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1tadpoleTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1tadpoleN1", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", 
            RowBox[{"Pi", "^", "2"}], 
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", "csw"}], "]"}]}], "/.", 
           RowBox[{"g0", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1tadpoleTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.921638105188223*^9, 3.921638127935486*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"1ebd6ee8-79a2-4845-b29d-014f33ba3249"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.074787`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9216381313055763`*^9, 3.921640536925747*^9, 
  3.9239743551272306`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"3dedc862-4d05-4925-8e2f-4494e0739a7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.036011`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9216381313055763`*^9, 3.921640536925747*^9, 
  3.923974355212276*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"6416263e-5d3e-424e-8d9a-bb759e78ae3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1tadpoleN2", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", 
            RowBox[{"Pi", "^", "2"}], 
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", 
              RowBox[{"csw", "^", "2"}]}], "]"}]}], "/.", 
           RowBox[{"g0", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1tadpoleTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.924165696618638*^9, 3.924165698731782*^9}, {
   3.924166218140998*^9, 3.9241662195444098`*^9}, 
   3.924166643013501*^9},ExpressionUUID->"4f795859-644f-41fd-b7d1-\
c475e27ddb60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.034011`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.`"}], "}"}]}], "}"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.924165699096484*^9, 3.9241663723644733`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"01211f6d-4078-444c-bb81-9be5a3fc5a8a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Self-energy sunset", "Subsection",
 CellChangeTimes->{{3.885826022434799*^9, 3.885826038465921*^9}, {
  3.8858274410989017`*^9, 
  3.88582744174006*^9}},ExpressionUUID->"50492240-cc8b-412a-bd08-\
b6e984cdf345"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SEsunsetColor", "=", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"a", ",", "a"}], "]"}], "//", "myColor"}]}]}]], "Input",
 CellChangeTimes->{{3.885826141050391*^9, 3.885826202664819*^9}, 
   3.885827467291717*^9, 3.885969696506031*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"e1b86d0c-f2eb-469d-bd24-99621e516702"],

Cell[BoxData["CF"], "Output",
 CellChangeTimes->{{3.885826433085952*^9, 3.88582645197891*^9}, 
   3.885827531884811*^9, 3.885828596788354*^9, 3.885828975714349*^9, 
   3.8863204118374453`*^9, 3.886320511675207*^9, 3.8863207796646757`*^9, 
   3.8864332185883417`*^9, 3.886434803297098*^9, 3.886435456093874*^9, 
   3.886727784008264*^9, 3.887032271944292*^9, 3.896933863848757*^9, 
   3.896933930053256*^9, 3.896934122033744*^9, 3.896934156661358*^9, 
   3.896934250795226*^9, 3.89693477711248*^9, 3.896935165177958*^9, 
   3.8969355676198874`*^9, 3.897579194014429*^9, 3.897580627400812*^9, 
   3.8978260231332684`*^9, 3.898151567931161*^9, 3.898151755073325*^9, 
   3.898157939874498*^9, 3.898158289491074*^9, 3.898224191741789*^9, 
   3.8982373065428123`*^9, 3.898237456625346*^9, 3.898239363837863*^9, 
   3.898503130107904*^9, 3.898505732654416*^9, 3.898522760039032*^9, 
   3.898527051245249*^9, 3.89856810394346*^9, 3.8985807077186813`*^9, 
   3.8986572946229277`*^9, 3.8989632906111803`*^9, 3.8989953321269827`*^9, 
   3.8990003584459257`*^9, 3.9076599364112473`*^9, 3.907686062493487*^9, 
   3.907687484890967*^9, 3.916747500202695*^9, 3.916901414703618*^9, 
   3.916901598231097*^9, 3.917334057134974*^9, 3.9174066399439287`*^9, 
   3.918818293354589*^9, 3.918830565592475*^9, 3.918833280173212*^9, 
   3.921638141538788*^9, 3.9216405373633347`*^9, 3.923974355395419*^9, 
   3.924165707919258*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"3f915ccb-b055-4901-a229-495790085c8e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SEsunset", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"mu", ",", "nu", ",", " ", 
          RowBox[{"p", "-", "k"}]}], "]"}], ".", 
        RowBox[{"V1", "[", 
         RowBox[{"mu", ",", "k", ",", "p"}], "]"}], ".", 
        RowBox[{"S", "[", "k", "]"}], ".", 
        RowBox[{"V1", "[", 
         RowBox[{"nu", ",", "p", ",", "k"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}]}], "]"}], "/.", 
     RowBox[{"a", "->", "1"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885826712628763*^9, 3.885826734782402*^9}, {
   3.885827471678754*^9, 3.8858274868887053`*^9}, {3.885827539045331*^9, 
   3.885827540069755*^9}, {3.8864346209926157`*^9, 3.8864346220251503`*^9}, {
   3.886434667902247*^9, 3.88643470061386*^9}, 3.8986101511027107`*^9, {
   3.898610400013916*^9, 3.898610405160075*^9}, 3.898610475625721*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"5c726c22-702a-4bdb-bce4-b860fdf68ce7"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "0"], 
  TraditionalForm]],ExpressionUUID->"e328a9ce-cd49-42c5-9ae6-c864f9a1e192"]], \
"Subsubsection",
 CellChangeTimes->{{3.8858267438315763`*^9, 
  3.8858268150066147`*^9}},ExpressionUUID->"1d6c1413-cac3-4da3-8458-\
a53e7d696f3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0sunset", "=", 
   RowBox[{"Sigma0", "[", "SEsunset", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8858268628644457`*^9, 3.885826926088994*^9}, 
   3.885826971497109*^9, {3.885827508239861*^9, 3.885827512853838*^9}, {
   3.886434735745331*^9, 3.886434737083798*^9}, {3.898609889028899*^9, 
   3.898609889319222*^9}, 3.898610344535186*^9, {3.898610409083117*^9, 
   3.898610413319336*^9}, 3.8986104861993856`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"291522cd-0fb8-4834-b67f-5d8e7b60dc70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0sunsetTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{"S0sunset", ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.898224228061235*^9, 3.8982242334724503`*^9}, {
  3.9076599439867477`*^9, 3.907659974991878*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"2e71eb5f-5343-4551-b716-4a8f7535069c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S0sunsetN", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S0sunsetTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.898224239345155*^9, 3.898224246230433*^9}, 
   3.898230915765402*^9, {3.898231127898263*^9, 3.898231128596032*^9}, 
   3.898242827758562*^9, {3.907659960861342*^9, 3.907659982664925*^9}, 
   3.907660130623542*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"ced2ba9e-9160-479b-8ec5-c4e533350713"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"829.352951`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.898224306543313*^9, 3.898237308846539*^9, 
  3.898237471431246*^9, 3.8982400466397552`*^9, 3.8982434415332727`*^9, 
  3.898503516136294*^9, 3.898511222048777*^9, 3.898522901050857*^9, 
  3.898566272619117*^9, 3.898567167518614*^9, 3.898646486923334*^9, 
  3.8989633769312162`*^9, 3.898995362377442*^9, 3.8990005744490232`*^9, 
  3.907659991454905*^9, 3.907660140098247*^9, 3.907686195981968*^9, 
  3.9076883127361193`*^9, 3.9167484663464403`*^9, 3.916901428359568*^9, 
  3.916902974096747*^9, 3.9173350227210693`*^9, 3.91740757493443*^9, 
  3.9188188784672728`*^9, 3.918830746174491*^9, 3.918833412776556*^9, 
  3.9216382567966623`*^9, 3.921641347896521*^9, 3.923975186787422*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"86f26f72-aea1-42d2-bc6e-479d69d775d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S0sunsetN0", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "0"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S0sunsetTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S0sunsetN1", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", 
            RowBox[{"Pi", "^", "2"}], 
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", "csw"}], "]"}]}], "/.", 
           RowBox[{"g0", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S0sunsetTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.9216381582093*^9, 3.921638175748109*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"9f24dc11-293a-43fe-b914-b915a5d2c03f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"74.228355`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.921638291877408*^9, 3.921641417627185*^9, 
  3.9239752612280684`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"fa5d9fbe-cc24-4659-8d4e-93ca7676c9ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"150.504998`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.921638291877408*^9, 3.921641417627185*^9, 
  3.923975411753791*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"9a454f4a-c74a-47cb-98d4-97e8d5eb5d61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S0sunsetN2", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", 
            RowBox[{"Pi", "^", "2"}], 
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", 
              RowBox[{"csw", "^", "2"}]}], "]"}]}], "/.", 
           RowBox[{"g0", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S0sunsetTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.924165720658441*^9, 3.924165722825313*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"d27935cc-650b-4427-9160-21ea3cfe5b3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"138.470362`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9241658656363907`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"84fbb43e-b50e-40b2-9b55-3e170af1b0d8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "1"], 
  TraditionalForm]],ExpressionUUID->"cf145e19-40fd-4c5b-b371-07ff429019c7"]], \
"Subsubsection",
 CellChangeTimes->{{3.8858267438315763`*^9, 3.8858268150066147`*^9}, {
  3.88643030205094*^9, 
  3.886430302208528*^9}},ExpressionUUID->"7f65ddf2-4af5-49e8-adad-\
4095417e0acd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1sunset", "=", 
   RowBox[{"Sigma1", "[", "SEsunset", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8858268628644457`*^9, 3.885826926088994*^9}, 
   3.885826971497109*^9, {3.885827508239861*^9, 3.885827512853838*^9}, {
   3.886430089713626*^9, 3.886430091355582*^9}, 3.886434602709258*^9, {
   3.886434715238037*^9, 3.886434729694785*^9}, 3.898657261817728*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"6d8f0915-e2e9-4203-9cea-48746d5afdcc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1sunsetTabD", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"S1sunset", "/.", 
      RowBox[{"\[Rho]", "->", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1sunsetTabR", "=", 
   RowBox[{"Drop", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{"S1sunset", ",", "\[Rho]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}], 
     ",", "0", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1sunsetTab1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"S1sunset", ",", "csw"}], "]"}], ",", "\[Rho]"}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1sunsetTab2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"S1sunset", ",", 
         RowBox[{"csw", "^", "2"}]}], "]"}], ",", "\[Rho]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.898224280352251*^9, 3.898224281976074*^9}, {
  3.907660138080697*^9, 3.907660154563554*^9}, {3.907670065531797*^9, 
  3.907670085343058*^9}, {3.9076704239289494`*^9, 3.907670468198325*^9}, {
  3.907670679475258*^9, 3.907670680531489*^9}, {3.907670880198648*^9, 
  3.90767088855305*^9}, {3.921638862645192*^9, 3.921638872038649*^9}, {
  3.9216389489826403`*^9, 3.92163897330623*^9}, {3.924165743062063*^9, 
  3.924165747552202*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"308cd3f0-ab14-4fe3-a9b1-1b9f4e740967"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1sunsetND", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"16", 
              RowBox[{"Pi", "^", "2"}], 
              RowBox[{"(", 
               RowBox[{"#", "+", "B2"}], ")"}]}], "-", "F0", "+", "gammaE", 
             "-", "1.5"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1sunsetTabD", ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1sunsetNR", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1sunsetTabR", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.898224297086434*^9, 3.898224299995625*^9}, {
   3.898224742663254*^9, 3.898224780731503*^9}, 3.898224830826138*^9, 
   3.898230927671175*^9, {3.898231139497162*^9, 3.8982311402514477`*^9}, 
   3.898242831282756*^9, {3.9076602355088387`*^9, 3.907660265513393*^9}, {
   3.907660308603683*^9, 3.907660330294429*^9}, {3.907660435488119*^9, 
   3.907660449229175*^9}, {3.907660492921762*^9, 3.907660513632043*^9}, {
   3.9076606849675493`*^9, 3.907660685132473*^9}, {3.907660760031168*^9, 
   3.907660761343719*^9}, {3.907660794693389*^9, 3.907660794802556*^9}, {
   3.907671128135578*^9, 3.907671157552307*^9}, {3.907671274278974*^9, 
   3.907671276076316*^9}, {3.907671393859311*^9, 3.9076713960620947`*^9}, {
   3.9216388545288897`*^9, 3.9216388768354177`*^9}, {3.921663547631109*^9, 
   3.92166354987184*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"b98b95c8-bb13-4f55-bf4f-2827e607d199"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"652.019226`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.898224785875553*^9, 3.898224799324445*^9}, 
   3.898224840953785*^9, 3.8982373119099073`*^9, 3.8982374792606287`*^9, 
   3.898240406654459*^9, 3.898243483792138*^9, 3.89850359214124*^9, 
   3.898511613849638*^9, 3.898522998929162*^9, 3.898964161546742*^9, 
   3.8989954575771933`*^9, 3.899000659441144*^9, 3.907660273523676*^9, 
   3.9076603384870768`*^9, 3.90766045115352*^9, {3.9076604958133183`*^9, 
   3.9076605159602013`*^9}, 3.907660686554335*^9, {3.907660778150539*^9, 
   3.907660807371098*^9}, {3.9076711347141247`*^9, 3.907671159067168*^9}, 
   3.907671189280798*^9, 3.907671291600831*^9, 3.907671405633861*^9, 
   3.9076862904040337`*^9, 3.907689062127358*^9, 3.916749218566584*^9, 
   3.91690143923958*^9, 3.916903746643302*^9, 3.917335795905364*^9, 
   3.9174083533053427`*^9, 3.9188221447795877`*^9, 3.918831614205402*^9, 
   3.9188335195517817`*^9, 3.921638388463772*^9, 3.921638979029344*^9, 
   3.921641567998101*^9, 3.921664185960658*^9, 3.923976069838128*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"f71f1c2e-17f1-4150-936e-ac3c6116c947"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"734.279722`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.898224785875553*^9, 3.898224799324445*^9}, 
   3.898224840953785*^9, 3.8982373119099073`*^9, 3.8982374792606287`*^9, 
   3.898240406654459*^9, 3.898243483792138*^9, 3.89850359214124*^9, 
   3.898511613849638*^9, 3.898522998929162*^9, 3.898964161546742*^9, 
   3.8989954575771933`*^9, 3.899000659441144*^9, 3.907660273523676*^9, 
   3.9076603384870768`*^9, 3.90766045115352*^9, {3.9076604958133183`*^9, 
   3.9076605159602013`*^9}, 3.907660686554335*^9, {3.907660778150539*^9, 
   3.907660807371098*^9}, {3.9076711347141247`*^9, 3.907671159067168*^9}, 
   3.907671189280798*^9, 3.907671291600831*^9, 3.907671405633861*^9, 
   3.9076862904040337`*^9, 3.907689062127358*^9, 3.916749218566584*^9, 
   3.91690143923958*^9, 3.916903746643302*^9, 3.917335795905364*^9, 
   3.9174083533053427`*^9, 3.9188221447795877`*^9, 3.918831614205402*^9, 
   3.9188335195517817`*^9, 3.921638388463772*^9, 3.921638979029344*^9, 
   3.921641567998101*^9, 3.921664185960658*^9, 3.9239768044153*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"cc456cba-8209-4f15-b79b-2df7b225f19d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1sunsetND0", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"16", 
              RowBox[{"Pi", "^", "2"}], 
              RowBox[{"(", 
               RowBox[{"#", "+", "B2"}], ")"}]}], "-", "F0", "+", "gammaE", 
             "-", "1.5"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "0"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1sunsetTabD", ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1sunsetNR0", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "0"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1sunsetTabR", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{3.921638225552668*^9, 3.921638268180496*^9}, {
  3.9216383028762827`*^9, 3.9216383034717293`*^9}, {3.921638807817944*^9, 
  3.9216388129008207`*^9}, {3.921638879378809*^9, 3.921638883473065*^9}, {
  3.921638921937737*^9, 3.921638922263624*^9}, {3.921663554869223*^9, 
  3.9216635559690313`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"102926ef-de55-4bf8-a244-a29a9626f380"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"252.454685`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.921638561987533*^9, 3.92163915747079*^9, 
  3.921642308901565*^9, 3.92166515975062*^9, 3.92397705858197*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"eb48387f-c42c-4b4d-a6bb-4968aea28fd0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"101.158822`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.921638561987533*^9, 3.92163915747079*^9, 
  3.921642308901565*^9, 3.92166515975062*^9, 3.9239771594070463`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"6114c76f-6f8f-4110-9929-3ec7a0109cd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1sunsetN1", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", 
            RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
           RowBox[{"g0", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1sunsetTab1", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.921639037499126*^9, 3.9216390469719877`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d9443892-1860-4576-bc2c-6f40aae71cbe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"432.171767`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9216392390572*^9, 3.9216428386905413`*^9, 
  3.923977593042046*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"30447681-aac9-48df-91ff-0f50f07d4d14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1sunsetN2", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", 
            RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
           RowBox[{"g0", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1sunsetTab2", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9241657770452833`*^9, 3.924165781297702*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"0b76b044-a858-41eb-81b3-355c37ce38a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"481.862418`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.924166355510026*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"9000077e-bfe0-4957-ac6b-06140f2e94fc"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1sunsetN", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "S1sunsetNR", "]"}], ",", "S1sunsetND"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1sunsetN0", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "S1sunsetNR0", "]"}], ",", "S1sunsetND0"}], 
     "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.898224926802207*^9, 3.898224944615238*^9}, {
   3.898226069311776*^9, 3.898226071250716*^9}, 3.8982309361069813`*^9, {
   3.907671329237628*^9, 3.907671339654434*^9}, 3.907671427239349*^9, {
   3.921638987594879*^9, 3.921638988943124*^9}, {3.9216390596499767`*^9, 
   3.92163906984306*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b599c200-4a3e-45b0-be87-f9c7a50ab687"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.8858277085288486`*^9, 3.885827709395459*^9}, {
  3.8982307270977573`*^9, 
  3.898230728266893*^9}},ExpressionUUID->"053e3ccc-5b7b-4b12-a726-\
c8c7926c0abb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rrange", "=", 
  RowBox[{"Table", "[", 
   RowBox[{"r", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.907681714833145*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"886c4a4b-49f1-4b52-a8cf-12ae24abd6cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3", "5"], ",", 
   FractionBox["4", "5"], ",", "1", ",", 
   FractionBox["6", "5"], ",", 
   FractionBox["7", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.907681715195869*^9, 3.907686434930251*^9, 
  3.9076896442051907`*^9, 3.916750159637662*^9, 3.916901443343038*^9, 
  3.916904630829586*^9, 3.917409255627329*^9, 3.9188234441816893`*^9, 
  3.918823818249264*^9, 3.918824099912888*^9, 3.918825857667571*^9, 
  3.91882770390204*^9, 3.918829382960758*^9, 3.918830277395865*^9, 
  3.9188317973531322`*^9, 3.918833851955822*^9, 3.9216392393715687`*^9, 
  3.9216428404822474`*^9, 3.9216652595038357`*^9, 3.923977594540971*^9, 
  3.9241663852810717`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"2b93a6f8-27e7-49b1-a259-2e8228420fcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "0"], TraditionalForm]],
  CellChangeTimes->{{3.885827722087543*^9, 3.885827723336239*^9}},
  ExpressionUUID->"1cad0480-117f-4726-9d72-34d6bf5cf212"],
 " Tadpole"
}], "Subsubsection",
 CellChangeTimes->{{3.89823062894523*^9, 
  3.898230641932526*^9}},ExpressionUUID->"13417041-7cb0-4987-8e82-\
687d0827eba6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0tadpoleN0", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S00_tadpole_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.923974305635744*^9, 3.923974307842155*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"8eaada4d-de38-48f1-ab69-619b67ade12d"],

Cell[BoxData["\<\"self_energy_data/S00_tadpole_1_stout_plaq.txt\"\>"], \
"Output",
 CellChangeTimes->{3.923977600022706*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"55504a03-2ec1-4ec5-b82a-b0987b186266"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0tadpoleN1", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S01_tadpole_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.923974315133922*^9, 3.923974323872299*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"16bbc10a-3c1f-4ffd-9c87-e5e3e693042d"],

Cell[BoxData["\<\"self_energy_data/S01_tadpole_1_stout_plaq.txt\"\>"], \
"Output",
 CellChangeTimes->{3.9239776018220673`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"6c1d3050-8ef9-48e1-8605-ed15321435c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0tadpoleN2", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S02_tadpole_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.924165861591367*^9, 3.924165865959621*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"f15aca63-f76e-4205-a39f-e89fa41aa3cb"],

Cell[BoxData["\<\"self_energy_data/S02_tadpole_1_stout_plaq.txt\"\>"], \
"Output",
 CellChangeTimes->{{3.9241663562317953`*^9, 3.924166387444159*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"17a45a57-1b00-497c-8f20-3a0d61fd54fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0tadpoleN", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S0_tadpole_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.907675354491274*^9, 3.907675360183942*^9}, {
   3.907675414840528*^9, 3.9076754387120123`*^9}, {3.907675484160075*^9, 
   3.907675522836032*^9}, {3.9076786207832212`*^9, 3.907678625569742*^9}, {
   3.918815696217906*^9, 3.9188156970596113`*^9}, {3.918815882178609*^9, 
   3.91881588413929*^9}, 3.918830249233328*^9, {3.9188331381672087`*^9, 
   3.918833138982306*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b94b7aef-1c20-422c-8a96-2b0efc8168c8"],

Cell[BoxData["\<\"self_energy_data/S0_tadpole_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.90767522729071*^9, 3.907675360536611*^9, {3.9076754230680437`*^9, 
   3.907675439143608*^9}, {3.907675518930687*^9, 3.907675523069889*^9}, 
   3.907678629354225*^9, 3.907686435534083*^9, 3.907689644479188*^9, 
   3.916750160219056*^9, 3.916901458761064*^9, 3.916904631169836*^9, 
   3.9174092565274563`*^9, 3.9188234452146597`*^9, 3.918823818335025*^9, 
   3.918824106016108*^9, 3.918825857932618*^9, 3.918827704482896*^9, 
   3.91882938512307*^9, 3.918830278095653*^9, 3.918831814373198*^9, 
   3.9188339067948933`*^9, 3.9216392452556133`*^9, 3.921642840820004*^9, 
   3.921665259793482*^9, 3.9239776020814533`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"d346d310-7ed8-456a-ba9c-dfd62855aa3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0tadpoleN0", ",", 
    
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{
  3.921639200164653*^9, {3.9216392498819723`*^9, 3.921639251848592*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"7ec22407-6518-473c-97f1-f83ea4461e38"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-29.35932(2) & 284.244606751373400(5) & \
-1136.97842700549400(6)\\\\\"\>"},
     {"\<\"-39.14576(2) & 378.992809001831200(1) & \
-1515.97123600732500(8)\\\\\"\>"},
     {"\<\"-48.93220(3) & 473.74101125228930000(1) & \
-1894.96404500915600(8)\\\\\"\>"},
     {"\<\"-58.71864(3) & 568.489213502746800(1) & -2273.9568540109870(2)\\\\\
\"\>"},
     {"\<\"-68.50508(4) & 663.23741575320440000(1) & \
-2652.94966301281800000(1)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.92163924721139*^9, 3.921639252529675*^9}, 
   3.921642841340755*^9, 3.921665260019991*^9, 3.923977602553514*^9},
 CellLabel->
  "Out[64]//TableForm=",ExpressionUUID->"6746e008-3101-4c90-9614-\
04990fec2449"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0tadpoleN1", ",", 
    
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{3.92163920518228*^9, 3.921639263484087*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"938221bf-ddba-4e43-8af7-f18269ea87f0"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.921639264038621*^9, 3.921642841487224*^9, 
  3.9216652602128983`*^9, 3.923977602941114*^9},
 CellLabel->
  "Out[65]//TableForm=",ExpressionUUID->"69837fd2-040a-4c41-9412-\
92bd972a0683"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0tadpoleN2", ",", 
    
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9241658835521393`*^9, 3.92416588370933*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"688b8338-f11c-44b4-bdf9-05b821477d51"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.924166356432719*^9, 3.924166396457673*^9},
 CellLabel->
  "Out[72]//TableForm=",ExpressionUUID->"0b475713-9e7d-4e8b-ae14-\
4b9808b50536"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0tadpoleN", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.907683211603047*^9, 3.907683212916513*^9}, 
   3.921639266173115*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"2ab9c1b0-7e53-434d-b7d5-8786a76edd74"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-29.35932(2) & 284.244606751373400(5) & \
-1136.97842700549400(6)\\\\\"\>"},
     {"\<\"-39.14576(2) & 378.992809001831200(1) & \
-1515.97123600732500(8)\\\\\"\>"},
     {"\<\"-48.93220(3) & 473.741011252289300(1) & \
-1894.96404500915600(8)\\\\\"\>"},
     {"\<\"-58.71864(3) & 568.489213502746800(1) & -2273.9568540109870(2)\\\\\
\"\>"},
     {"\<\"-68.50508(4) & 663.23741575320440000(1) & \
-2652.94966301281800000(1)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9167501608463917`*^9, 3.916901478988303*^9, 
  3.916904631765932*^9, 3.917409257621749*^9, 3.918823446181468*^9, 
  3.9188238185001173`*^9, 3.918824109866929*^9, 3.918825858261301*^9, 
  3.918827704690548*^9, 3.918829387726859*^9, 3.918830278302596*^9, 
  3.918831822905588*^9, 3.918833951009017*^9, 3.921639266978661*^9, 
  3.921642841624394*^9, 3.9216652603108377`*^9, 3.923977603387041*^9},
 CellLabel->
  "Out[66]//TableForm=",ExpressionUUID->"91c386d1-35b0-4e35-a9e9-\
4ca9dcb15015"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "0"], " ", "Sunset"}], 
  TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.8982306538718863`*^9, 
  3.898230661328302*^9}},ExpressionUUID->"f4cb6456-f08a-495c-8bb9-\
c3279b2db3af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0sunsetN0", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S00_sunset_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.923974332930832*^9, 3.92397433951021*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"4afb4e14-144a-440b-baad-90dc3df5f426"],

Cell[BoxData["\<\"self_energy_data/S00_sunset_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.923977603645281*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"aff4dac2-fc95-4ab2-852a-f9097c5970b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0sunsetN1", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S01_sunset_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.923974343346499*^9, 3.923974344550385*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"4ca8d045-258f-4771-850b-62d3dc80aae8"],

Cell[BoxData["\<\"self_energy_data/S01_sunset_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.923977603951909*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"7661c873-a4de-40b7-a537-a228d656bb75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0sunsetN2", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S02_sunset_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.9241658415884647`*^9, 3.9241658452949333`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"44e8f652-eeaa-491d-ad49-b296c28b63e1"],

Cell[BoxData["\<\"self_energy_data/S02_sunset_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.924166356824963*^9, 3.924166403130001*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"c28f5be2-01b1-408e-a13e-79c62a124010"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0sunsetN", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S0_sunset_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.907678447904867*^9, 3.9076784545969467`*^9}, 
   3.9076786389507647`*^9, {3.9076816905941277`*^9, 3.9076817241849813`*^9}, 
   3.9188157044388866`*^9, 3.9188158916844997`*^9, 3.9188302441363993`*^9, 
   3.9188331480112543`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"309fe60e-b4e8-4994-b774-3c9eca39f02e"],

Cell[BoxData["\<\"self_energy_data/S0_sunset_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.907678646090274*^9, {3.9076816968805647`*^9, 3.9076817247650833`*^9}, 
   3.907686437793315*^9, 3.9076896447160273`*^9, 3.916763246680107*^9, 
   3.916901525506905*^9, 3.916904632374242*^9, 3.917409258028104*^9, 
   3.918823446587323*^9, 3.918823818698986*^9, 3.918824114074751*^9, 
   3.918825858558573*^9, 3.918827705106641*^9, 3.918829390461425*^9, 
   3.918830278467798*^9, 3.918831825613697*^9, 3.9188339698893757`*^9, 
   3.9216392805367327`*^9, 3.921642841722219*^9, 3.921665260457954*^9, 
   3.923977604304501*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"41170516-fc8f-49e6-80d0-b46c83033063"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0sunsetN0", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.921639287932946*^9, 3.921639294417281*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"409a6100-0b88-44cf-973c-1dc32762e53e"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-8.93585(2) & 173.81775(8) & -585.94023(5)\\\\\"\>"},
     {"\<\"-5.82197(3) & 155.6721(2) & -507.49994(4)\\\\\"\>"},
     {"\<\"-2.50251(3) & 138.56188(1) & -440.4430(3)\\\\\"\>"},
     {"\<\"0.81149(3) & 123.88010(7) & -386.11049(2)\\\\\"\>"},
     {"\<\"4.05974(3) & 111.55442(5) & -342.29930(2)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9216392975217524`*^9, 3.921642841972193*^9, 
  3.9216652606447773`*^9, 3.9239776046014977`*^9},
 CellLabel->
  "Out[73]//TableForm=",ExpressionUUID->"80225eb0-6477-477e-af58-\
825ec44183e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0sunsetN1", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.921639291658021*^9, 3.921639295508868*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"10485bd6-c4d6-48a4-9348-f33ff0c5f757"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"12.998(2) & -102.99481(9) & 291.85012(2)\\\\\"\>"},
     {"\<\"13.60273(3) & -98.18893(3) & 264.8907983(5)\\\\\"\>"},
     {"\<\"13.73313(4) & -91.442(4) & 237.247540(3)\\\\\"\>"},
     {"\<\"13.62821(4) & -84.5782(2) & 212.648689(3)\\\\\"\>"},
     {"\<\"13.40351(3) & -78.1895(2) & 191.599678(4)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9216392984543333`*^9, 3.921642842162648*^9, 
  3.9216652607919817`*^9, 3.92397760477808*^9},
 CellLabel->
  "Out[74]//TableForm=",ExpressionUUID->"7da7e428-fa3b-41f8-b710-\
55ec35ab348a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0sunsetN2", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.924165906851543*^9, 3.924165907053658*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"1d2110f3-ffdb-4e0c-a55e-1a5259b622ca"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"2.317383(2) & -26.2665101(7) & 88.925797(3)\\\\\"\>"},
     {"\<\"3.9275573(9) & -42.3825288(1) & 139.1601363(2)\\\\\"\>"},
     {"\<\"5.7151(3) & -59.3118850(8) & 190.439888(2)\\\\\"\>"},
     {"\<\"7.6120368(1) & -76.5534(2) & 241.724956(2)\\\\\"\>"},
     {"\<\"9.57822(3) & -93.883842(2) & 292.6861509(6)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9241663569956512`*^9, 3.9241664084026937`*^9},
 CellLabel->
  "Out[75]//TableForm=",ExpressionUUID->"6a26f3ad-06a1-456d-b966-\
dac6af2d1fd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0sunsetN", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.898230421274452*^9, 3.8982304367198343`*^9}, {
   3.898230510954124*^9, 3.898230532760736*^9}, {3.8982306751154213`*^9, 
   3.8982306763702602`*^9}, 3.898504588889162*^9, 3.8985048629819403`*^9, {
   3.907678681799498*^9, 3.9076787154298077`*^9}, 3.921639296127988*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"80eba723-435e-4586-b7da-19ab8410eecb"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"6.37966(2) & 44.55646(6) & -205.16432(7)\\\\\"\>"},
     {"\<\"11.708312(8) & 15.1006(2) & -103.44904(4)\\\\\"\>"},
     {"\<\"16.945758(5) & -12.19225(1) & -12.755613(3)\\\\\"\>"},
     {"\<\"22.05174(3) & -37.2515(3) & 68.262668(1)\\\\\"\>"},
     {"\<\"27.04148(3) & -60.5190(2) & 141.986434(9)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.916763247649032*^9, 3.9169046326729527`*^9, 
  3.9174092585109997`*^9, 3.918823446916131*^9, 3.918823818910324*^9, 
  3.91882411762253*^9, 3.9188258589656553`*^9, 3.918827705462614*^9, 
  3.918829393073276*^9, 3.91883027863671*^9, 3.9188318299034977`*^9, 
  3.9188339759097977`*^9, 3.921639299676087*^9, 3.921642842517126*^9, 
  3.921665260874502*^9, 3.923977604876753*^9},
 CellLabel->
  "Out[75]//TableForm=",ExpressionUUID->"6b88fbc8-1061-4b99-8405-\
7a84336a0ae1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "0"], " ", "Sum"}], 
  TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.898230741064108*^9, 
  3.898230746436823*^9}},ExpressionUUID->"6ff4907a-94f6-4266-9cc2-\
4928e2cde628"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S0N", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{"myAddResults", ",", 
     RowBox[{"{", 
      RowBox[{"S0tadpoleN", ",", "S0sunsetN"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S0N0", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{"myAddResults", ",", 
     RowBox[{"{", 
      RowBox[{"S0tadpoleN0", ",", "S0sunsetN0"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S0N1", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{"myAddResults", ",", 
     RowBox[{"{", 
      RowBox[{"S0tadpoleN1", ",", "S0sunsetN1"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.898225639247177*^9, 3.898225655089245*^9}, {
   3.898225802707677*^9, 3.8982258160118837`*^9}, {3.8982258606703663`*^9, 
   3.898225865124584*^9}, {3.898225908799494*^9, 3.8982259111556263`*^9}, {
   3.89822597755879*^9, 3.898226007548317*^9}, 3.898226086054051*^9, {
   3.898230753531591*^9, 3.8982307539405737`*^9}, {3.907683276538484*^9, 
   3.907683354547502*^9}, 3.907685286562819*^9, {3.90768541815292*^9, 
   3.90768550668629*^9}, {3.907685572225225*^9, 3.907685580158717*^9}, {
   3.907685644000832*^9, 3.907685653294259*^9}, 3.9076857412596273`*^9, {
   3.921639341594475*^9, 3.921639368546673*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"5d52b47b-fd86-41ba-a46a-a0250bb6acf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0N2", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{"myAddResults", ",", 
     RowBox[{"{", 
      RowBox[{"S0tadpoleN2", ",", "S0sunsetN2"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.924165914948058*^9, 3.924165933975637*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"f33e3df1-7778-4ec3-a7d4-aa4e2a9a37e4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0N0", "]"}], ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S00_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.92397435757926*^9, 3.9239743584668617`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"37045d6d-88bd-4835-872c-80d72fa9815d"],

Cell[BoxData["\<\"self_energy_data/S00_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.923977605094672*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"c98ca345-69e3-4a58-adb9-2f90d6319293"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0N1", "]"}], ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S01_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.923974360368271*^9, 3.9239743616169777`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"57d06152-108b-423c-b129-033e46767601"],

Cell[BoxData["\<\"self_energy_data/S01_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.923977605441568*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"1bed12c1-4339-407a-a61b-d6c8228ea0d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0N2", "]"}], ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S02_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.9241659507615337`*^9, 3.924165950930101*^9}, {
  3.924166092751966*^9, 3.9241660929205217`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"a690bf03-a3b1-4e76-bfdd-2d71f723ec09"],

Cell[BoxData["\<\"self_energy_data/S02_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.924166360338735*^9, 3.924166414636649*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"1c30ec53-9ff9-431a-b11a-e9a1b3699095"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S0N", "]"}], ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S0_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.907685758455351*^9, 3.9076857654582863`*^9}, 
   3.918815708814436*^9, {3.9188159065975447`*^9, 3.9188159071712523`*^9}, 
   3.9188302374695063`*^9, 3.9188331528642073`*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"3b3afa92-b974-446b-8d76-5777d25c3613"],

Cell[BoxData["\<\"self_energy_data/S0_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.907685767096147*^9, 3.907686440987208*^9, 
  3.907689645251543*^9, 3.916763288561016*^9, 3.9169046334813223`*^9, 
  3.917409259381475*^9, 3.9188234474484262`*^9, 3.9188238193110313`*^9, 
  3.918824124059865*^9, 3.9188258593996973`*^9, 3.918827705918592*^9, 
  3.918829397419373*^9, 3.918830278997175*^9, 3.9188318330081778`*^9, 
  3.918833996492333*^9, 3.9216428426628923`*^9, 3.9216652610489597`*^9, 
  3.923977605827667*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"5c34805d-fcdd-4618-984a-f13809da28a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0N0", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.921639382136859*^9, 3.92163938724655*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"9f4d21ce-4959-4588-8f36-4e28ba8ccdb9"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-38.29517(2) & 458.06236(8) & -1722.91866(5)\\\\\"\>"},
     {"\<\"-44.96772(3) & 534.6649(2) & -2023.47118(4)\\\\\"\>"},
     {"\<\"-51.43471(4) & 612.30289(1) & -2335.4071(3)\\\\\"\>"},
     {"\<\"-57.90715(4) & 692.36932(7) & -2660.06734(2)\\\\\"\>"},
     {"\<\"-64.44534(5) & 774.79184(5) & -2995.24896(2)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.921639387813889*^9, 3.92164284287084*^9, 
  3.921665261268116*^9, 3.9239776060544653`*^9},
 CellLabel->
  "Out[85]//TableForm=",ExpressionUUID->"3e79ce3a-f5f7-4ecf-ae45-\
7b2f6d535dee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0N1", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.92163938451066*^9, 3.9216393896550913`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"f87770b4-7db3-4745-a276-38ff78551be9"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"12.998(2) & -102.99481(9) & 291.85012(2)\\\\\"\>"},
     {"\<\"13.60273(3) & -98.18893(3) & 264.8907983(5)\\\\\"\>"},
     {"\<\"13.73313(4) & -91.442(4) & 237.247540(3)\\\\\"\>"},
     {"\<\"13.62821(4) & -84.5782(2) & 212.648689(3)\\\\\"\>"},
     {"\<\"13.40351(3) & -78.1895(2) & 191.599678(4)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.921639390114572*^9, 3.921642842990828*^9, 
  3.921665261419015*^9, 3.9239776064055777`*^9},
 CellLabel->
  "Out[86]//TableForm=",ExpressionUUID->"a21f5969-a429-403a-8d43-\
d4843b997955"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0N2", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9241659625631742`*^9, 3.924165962742763*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"63f70116-f7bc-4e67-ba21-4d5c80974b19"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"2.317383(2) & -26.2665101(7) & 88.925797(3)\\\\\"\>"},
     {"\<\"3.9275573(9) & -42.3825288(1) & 139.1601363(2)\\\\\"\>"},
     {"\<\"5.7151(3) & -59.3118850(8) & 190.439888(2)\\\\\"\>"},
     {"\<\"7.6120368(1) & -76.5534(2) & 241.724956(2)\\\\\"\>"},
     {"\<\"9.57822(3) & -93.883842(2) & 292.6861509(6)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.92416635719236*^9, 3.9241664199134197`*^9},
 CellLabel->
  "Out[79]//TableForm=",ExpressionUUID->"0869aca1-1334-41f0-a385-\
cef0b2c196ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S0N", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.898230421274452*^9, 3.8982304367198343`*^9}, {
   3.898230510954124*^9, 3.898230532760736*^9}, {3.8982306751154213`*^9, 
   3.8982306763702602`*^9}, {3.8982307703665657`*^9, 3.898230770514286*^9}, 
   3.8985046435371523`*^9, 3.8985048671456633`*^9, {3.907685775215458*^9, 
   3.907685780106514*^9}, 3.921639392388814*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"73940f8a-820c-43b0-92d4-a72dd1c4098d"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-22.97966(2) & 328.80107(6) & -1342.14275(7)\\\\\"\>"},
     {"\<\"-27.43744(2) & 394.0934(2) & -1619.42027(4)\\\\\"\>"},
     {"\<\"-31.98644(3) & 461.54876(1) & -1907.719658(3)\\\\\"\>"},
     {"\<\"-36.66690(4) & 531.2377(3) & -2205.694186(1)\\\\\"\>"},
     {"\<\"-41.46360(5) & 602.7184(2) & -2510.963229(9)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.916763289623851*^9, 3.916904633769689*^9, 
  3.917409259881652*^9, 3.9188234476731987`*^9, 3.9188238194823217`*^9, 
  3.918824126922263*^9, 3.918825859715631*^9, 3.9188277061591463`*^9, 
  3.91882940155309*^9, 3.918830279106306*^9, 3.918831834352838*^9, 
  3.9188340045868597`*^9, 3.921639392997644*^9, 3.921642843162302*^9, 
  3.9216652616598063`*^9, 3.923977606585376*^9},
 CellLabel->
  "Out[87]//TableForm=",ExpressionUUID->"8f1bbe12-6a12-46ec-84e2-\
68a6e7750352"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SLINC", "/", "Plaq"}], 
     RowBox[{"(", 
      RowBox[{"Horsley", " ", "et", " ", 
       RowBox[{"al", "."}]}], ")"}]}], ":", " ", 
    RowBox[{
     RowBox[{"\[Minus]", " ", "31.986442"}], " ", "+", " ", 
     RowBox[{"566.581765", " ", "\[Omega]"}], " ", "\[Minus]", " ", 
     RowBox[{"2235.407087", " ", 
      RowBox[{"\[Omega]", "^", "2"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SLINC", "/", "Sym"}], " ", 
     RowBox[{"(", 
      RowBox[{"Horsley", " ", "et", " ", 
       RowBox[{"al", "."}]}], ")"}]}], ":", " ", 
    RowBox[{
     RowBox[{"\[Minus]", " ", "23.832351"}], " ", "+", " ", 
     RowBox[{"418.212508", " ", "\[Omega]"}], " ", "\[Minus]", " ", 
     RowBox[{"1685.597405", " ", 
      RowBox[{"\[Omega]", "^", "2"}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8989628394061813`*^9, 3.898962840419035*^9}, {
  3.898962907774124*^9, 3.898962924200534*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"90c59f6a-e186-40fe-abef-27db7a2d5fe4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "1"], TraditionalForm]],
  CellChangeTimes->{{3.885827722087543*^9, 3.885827723336239*^9}},
  ExpressionUUID->"3e79776b-fb50-41cb-bdb3-9b3fdc610fb7"],
 " Tadpole"
}], "Subsubsection",
 CellChangeTimes->{{3.89823062894523*^9, 3.898230641932526*^9}, {
  3.898230819390161*^9, 
  3.898230819507094*^9}},ExpressionUUID->"49f09994-957b-4922-9c15-\
34e999837ea4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1tadpoleN0", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S10_tadpole_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.923974374982184*^9, 3.923974376984723*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"ff99e0af-d43b-47cd-ba3e-b82dbbf4d230"],

Cell[BoxData["\<\"self_energy_data/S10_tadpole_1_stout_plaq.txt\"\>"], \
"Output",
 CellChangeTimes->{3.923977606788671*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"4675550f-ee9d-442f-bbc7-20b884545f1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1tadpoleN1", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S11_tadpole_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.923974381743594*^9, 3.923974383633704*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"b98808d8-b89e-48ae-9d90-326615eba681"],

Cell[BoxData["\<\"self_energy_data/S11_tadpole_1_stout_plaq.txt\"\>"], \
"Output",
 CellChangeTimes->{3.92397760709026*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"b22e5014-a380-4c7a-b659-8d35cd70ef10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1tadpoleN2", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S12_tadpole_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.924165984501116*^9, 3.924165986503501*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"53603b8f-af59-4f28-adf8-391e432ee2f3"],

Cell[BoxData["\<\"self_energy_data/S12_tadpole_1_stout_plaq.txt\"\>"], \
"Output",
 CellChangeTimes->{3.92416635752422*^9, 3.92416645845461*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"56589fb3-7a7e-4881-bd76-cd09b4efbcd9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1tadpoleN", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S1_tadpole_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.907678447904867*^9, 3.9076784545969467`*^9}, 
   3.9076786389507647`*^9, {3.9076816905941277`*^9, 3.9076817241849813`*^9}, {
   3.9076858162451057`*^9, 3.907685827233461*^9}, 3.9188157148737793`*^9, 
   3.9188159139055977`*^9, 3.918830230640963*^9, 3.918833156636224*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"ad11e2a2-ba62-482a-9750-4466f7012640"],

Cell[BoxData["\<\"self_energy_data/S1_tadpole_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.907678646090274*^9, {3.9076816968805647`*^9, 3.9076817247650833`*^9}, 
   3.907685830098773*^9, 3.9076864426414957`*^9, 3.907689645677788*^9, 
   3.916763314517959*^9, 3.916904634218183*^9, 3.917409260979514*^9, 
   3.9188234483061323`*^9, 3.918823819652636*^9, 3.9188241305724688`*^9, 
   3.918825860053247*^9, 3.918827706400955*^9, 3.9188294074032497`*^9, 
   3.9188302792716227`*^9, 3.918831835806587*^9, 3.918834030949924*^9, 
   3.921642843369993*^9, 3.921665261905793*^9, 3.92397760739891*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"d5e9ab8e-2866-462a-bf1f-9f58a285cdb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1tadpoleN0", ",", 
    
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.92163944201053*^9, 3.921639447469594*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"8bee9265-9ff1-437c-8556-ca3c98697b12"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"12.233050(7) & -118.435252813072200(5) & 473.74101125228920(2)\\\\\
\"\>"},
     {"\<\"12.233050(7) & -118.435252813072200(5) & 473.74101125228920(2)\\\\\
\"\>"},
     {"\<\"12.233050(7) & -118.435252813072200(5) & 473.74101125228920(2)\\\\\
\"\>"},
     {"\<\"12.233050(7) & -118.435252813072200(5) & 473.74101125228920(2)\\\\\
\"\>"},
     {"\<\"12.233050(7) & -118.435252813072200(5) & 473.74101125228920(2)\\\\\
\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.92163944805523*^9, 3.921642843590715*^9, 
  3.921665262049941*^9, 3.923977607576161*^9},
 CellLabel->
  "Out[95]//TableForm=",ExpressionUUID->"714ff056-fdd0-4235-b440-\
fc746d62aaa1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1tadpoleN1", ",", 
    
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9216394444744062`*^9, 3.921639451734104*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"34cb4156-af6e-4246-8406-b01e09b8c5e5"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.921639452246222*^9, 3.921642843760746*^9, 
  3.921665262209499*^9, 3.9239776077726517`*^9},
 CellLabel->
  "Out[96]//TableForm=",ExpressionUUID->"ff179ed7-f434-4210-8238-\
d65563176a3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1tadpoleN2", ",", 
    
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.924165998890677*^9, 3.924165999058919*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"f8b7219b-7b9e-4243-9fc3-a04f91ecfdbc"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"},
     {"\<\"0(1) & 0(1) & 0(1)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.92416635766595*^9, 3.9241664656781893`*^9},
 CellLabel->
  "Out[82]//TableForm=",ExpressionUUID->"22c38d1a-f4b4-48e2-bcdc-\
d661f351df90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1tadpoleN", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.898230421274452*^9, 3.8982304367198343`*^9}, {
   3.898230510954124*^9, 3.898230532760736*^9}, {3.8982306751154213`*^9, 
   3.8982306763702602`*^9}, 3.898504588889162*^9, 3.8985048629819403`*^9, {
   3.907678681799498*^9, 3.9076787154298077`*^9}, {3.907685835549761*^9, 
   3.907685837573305*^9}, 3.921639454580531*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"a75eb9ac-f874-45ea-ba53-1cf0ed065022"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"12.233050(7) & -118.435252813072200(5) & 473.74101125228920(2)\\\\\
\"\>"},
     {"\<\"12.233050(7) & -118.435252813072200(5) & 473.74101125228920(2)\\\\\
\"\>"},
     {"\<\"12.233050(7) & -118.435252813072200(5) & 473.74101125228920(2)\\\\\
\"\>"},
     {"\<\"12.233050(7) & -118.435252813072200(5) & 473.74101125228920(2)\\\\\
\"\>"},
     {"\<\"12.233050(7) & -118.435252813072200(5) & 473.74101125228920(2)\\\\\
\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9167633162348557`*^9, 3.9169046344795437`*^9, 
  3.917409262015723*^9, 3.918823448493256*^9, 3.918823819819663*^9, 
  3.9188241324813843`*^9, 3.918825860264175*^9, 3.918827706903637*^9, 
  3.918829411673253*^9, 3.918830279510573*^9, 3.918831836500412*^9, 
  3.9188340483757544`*^9, 3.921639455251676*^9, 3.9216428438416767`*^9, 
  3.921665262302071*^9, 3.923977607872321*^9},
 CellLabel->
  "Out[97]//TableForm=",ExpressionUUID->"b57e36b7-fe0a-48a9-b82f-\
2bc6728cb5e9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "1"], " ", "Sunset"}], 
  TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.8982306538718863`*^9, 3.898230661328302*^9}, {
  3.898230821420082*^9, 
  3.898230821587731*^9}},ExpressionUUID->"0454eb52-8ae8-47c5-a6ca-\
8a797cd72240"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1sunsetN0", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S10_sunset_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.92397439284759*^9, 3.923974393815158*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"dc63153c-a5e1-46bd-9db4-436135914a7f"],

Cell[BoxData["\<\"self_energy_data/S10_sunset_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.923977608047183*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"3e5fd151-2e36-4b2d-b525-9ffebc09d697"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1sunsetN1", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S11_sunset_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.9239743962453136`*^9, 3.9239743976289053`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"7353edaa-b932-4a31-bfaf-9264acfc76b1"],

Cell[BoxData["\<\"self_energy_data/S11_sunset_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.923977608572631*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"9d6bf01f-d626-472e-a017-326f4e60b46d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1sunsetN2", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S12_sunset_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.924166007553156*^9, 3.924166010444078*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"e17ef8b1-fde4-442d-b3ef-b1dec6466f1c"],

Cell[BoxData["\<\"self_energy_data/S12_sunset_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.9241663582175217`*^9, 3.924166469671824*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"8ad89ec3-d012-469e-ba37-9f1ff9f268b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1sunsetN", "]"}], ",", "rrange"}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S1_sunset_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.907685916495452*^9, 3.907685924382744*^9}, 
   3.918815718473445*^9, 3.918815918774733*^9, 3.918830216021072*^9, 
   3.918833159920898*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"514e6c17-9f80-41b1-80cc-0ebd4743c679"],

Cell[BoxData["\<\"self_energy_data/S1_sunset_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.907685935479447*^9, 3.907686443793295*^9, 
  3.907689645910255*^9, 3.916763385393261*^9, 3.916904634833406*^9, 
  3.917409262471568*^9, 3.918823449129505*^9, 3.918823820016453*^9, 
  3.918824134712604*^9, 3.918825860476123*^9, 3.918827707115356*^9, 
  3.918829414970886*^9, 3.918830279654195*^9, 3.918831838455761*^9, 
  3.9188340489219418`*^9, 3.921642844327264*^9, 3.9216652626062593`*^9, 
  3.923977608740367*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"86fa33ba-13b9-4f23-ae90-f20cf1856933"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1sunsetN0", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.921639465129773*^9, 3.921639474019739*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"b3a95a13-4faf-4857-844c-42286c738685"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-2.760811(3) & -75.0049(2) & 261.61106(5)\\\\\"\>"},
     {"\<\"-1.465396(9) & -80.0666(2) & 264.36806(6)\\\\\"\>"},
     {"\<\"-0.380654(5) & -83.5727(2) & 265.9426(2)\\\\\"\>"},
     {"\<\"0.54700(2) & -86.0962(2) & 266.90729(7)\\\\\"\>"},
     {"\<\"1.35550(3) & -87.97624(4) & 267.53443(9)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.921639476612792*^9, 3.921642846476521*^9, 
  3.921665262801594*^9, 3.923977608953052*^9},
 CellLabel->
  "Out[104]//TableForm=",ExpressionUUID->"ed533a07-f16a-46c5-88ad-\
bb9f518f0dba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1sunsetN1", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9216394671210737`*^9, 3.921639474739669*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"41f9f46c-ff58-4189-b1e2-4cbde7a69d75"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-1.746805(3) & 12.31391(4) & -32.05766(2)\\\\\"\>"},
     {"\<\"-2.047251(5) & 11.974315(9) & -27.853782(2)\\\\\"\>"},
     {"\<\"-2.248869(6) & 11.123836(8) & -23.518665(6)\\\\\"\>"},
     {"\<\"-2.390523(9) & 10.157537(8) & -19.775992(7)\\\\\"\>"},
     {"\<\"-2.49403(2) & 9.222343(8) & -16.703736(8)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.921639477437269*^9, 3.9216428466633673`*^9, 
  3.921665262952572*^9, 3.923977609224628*^9},
 CellLabel->
  "Out[105]//TableForm=",ExpressionUUID->"574034ef-5182-45aa-97bc-\
6132afa4f761"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1sunsetN2", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.924166022617403*^9, 3.9241660227631283`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"67342108-75ee-4c46-ac1a-5bfb768d8555"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-0.5641538(8) & 2.77058(2) & -4.616309(2)\\\\\"\>"},
     {"\<\"-0.966382(1) & 4.78847(2) & -8.5718465(6)\\\\\"\>"},
     {"\<\"-1.397261(9) & 6.69138(4) & -11.978147(2)\\\\\"\>"},
     {"\<\"-1.83372(2) & 8.38860(5) & -14.7631599(7)\\\\\"\>"},
     {"\<\"-2.26366(2) & 9.869764(2) & -17.0074281(5)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.924166358365871*^9},
 CellLabel->
  "Out[59]//TableForm=",ExpressionUUID->"4b6a895f-27c7-4dda-825d-\
1b5eed9e1309"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1sunsetN", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9076859433949537`*^9, 3.9076859439913177`*^9}, 
   3.921639475313661*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"38456f8f-b79d-4f94-affa-90fa79eef686"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-5.07177(3) & -59.920362(5) & 224.93710(5)\\\\\"\>"},
     {"\<\"-4.479020(3) & -63.30383(3) & 227.94243(4)\\\\\"\>"},
     {"\<\"-4.02678(3) & -65.75745(6) & 230.44581(5)\\\\\"\>"},
     {"\<\"-3.67722(2) & -67.55009(7) & 232.36813(5)\\\\\"\>"},
     {"\<\"-3.4022(2) & -68.88413(7) & 233.8232(9)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.916763391871396*^9, 3.9169046353264523`*^9, 
  3.9174092631738653`*^9, 3.91882344937986*^9, 3.918823820170917*^9, 
  3.9188241372109833`*^9, 3.918825860687871*^9, 3.918827707410598*^9, 
  3.918829417712892*^9, 3.9188302798512287`*^9, 3.9188318409516563`*^9, 
  3.918834049232937*^9, 3.921639478094323*^9, 3.921642848121221*^9, 
  3.921665263096197*^9, 3.923977609621233*^9},
 CellLabel->
  "Out[106]//TableForm=",ExpressionUUID->"628c579f-dece-4645-be2e-\
b78e388cfc0c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "1"], " ", "Sum"}], 
  TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.898230741064108*^9, 3.898230746436823*^9}, {
  3.89823082419417*^9, 
  3.898230824524057*^9}},ExpressionUUID->"af20f9de-efc5-4d8f-a6b2-\
9bc2ab681161"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1N", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{"myAddResults", ",", 
     RowBox[{"{", 
      RowBox[{"S1tadpoleN", ",", "S1sunsetN"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1N0", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{"myAddResults", ",", 
     RowBox[{"{", 
      RowBox[{"S1tadpoleN0", ",", "S1sunsetN0"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1N1", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{"myAddResults", ",", 
     RowBox[{"{", 
      RowBox[{"S1tadpoleN1", ",", "S1sunsetN1"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.898225639247177*^9, 3.898225655089245*^9}, {
   3.898225802707677*^9, 3.8982258160118837`*^9}, {3.8982258606703663`*^9, 
   3.898225865124584*^9}, {3.898225908799494*^9, 3.8982259111556263`*^9}, {
   3.89822597755879*^9, 3.898226007548317*^9}, 3.898226086054051*^9, {
   3.898230753531591*^9, 3.8982307539405737`*^9}, {3.898230841715604*^9, 
   3.8982308453932734`*^9}, {3.907685957720387*^9, 3.9076859651866837`*^9}, {
   3.921639491647601*^9, 3.921639518681031*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"881f804a-77bc-420f-94e1-ad74cc969e9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1N2", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{"myAddResults", ",", 
     RowBox[{"{", 
      RowBox[{"S1tadpoleN2", ",", "S1sunsetN2"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.924166030105348*^9, 3.924166036307932*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"19b67ed1-0232-40c6-b6d1-9cc942c0f41e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1N0", "]"}], ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S10_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.923974409565589*^9, 3.923974412254292*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"e44440e1-887a-406d-918a-19c9514be1a7"],

Cell[BoxData["\<\"self_energy_data/S10_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.9239776098227043`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"567de240-bedf-4a8e-bfa0-18e06f76f874"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1N1", "]"}], ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S11_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.923974414976692*^9, 3.923974416360649*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"02956df5-3355-4c6b-9bc5-6fbc2c07f9af"],

Cell[BoxData["\<\"self_energy_data/S11_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.9239776102053003`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"c153654a-5ee1-46de-865a-73c5f596fcef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1N2", "]"}], ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S12_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.92416604773907*^9, 3.924166049752853*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"f3125aaa-c93b-4a8e-940f-0f29414d83b7"],

Cell[BoxData["\<\"self_energy_data/S12_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.924166358995432*^9, 3.9241664987586718`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"997fec2a-ffff-4caf-80c8-f244f05736d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "S1N", "]"}], ",", "rrange"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<self_energy_data/S1_\>\"", "<>", 
    RowBox[{"ToString", "[", "nstout", "]"}], "<>", "\"\<_stout_\>\"", "<>", 
    "glue", "<>", "\"\<.txt\>\""}], ",", "%", ",", 
   "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.907685972713567*^9, 3.9076859763357477`*^9}, 
   3.9188157232593517`*^9, 3.918815922575055*^9, 3.918830209811907*^9, 
   3.918833172396957*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"a05a4da0-325f-44a0-aeea-6b138a5b1d2e"],

Cell[BoxData["\<\"self_energy_data/S1_1_stout_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.907685978719178*^9, 3.907686446449698*^9, 
  3.9076896463517933`*^9, 3.9167634266080923`*^9, 3.9169046367669687`*^9, 
  3.917409263667357*^9, 3.9188234497724113`*^9, 3.918823820612069*^9, 
  3.918824141126108*^9, 3.9188258612231903`*^9, 3.918827707834221*^9, 
  3.91882942692328*^9, 3.918830280286663*^9, 3.918831843762089*^9, 
  3.918834050295506*^9, 3.921642849143502*^9, 3.921665263260709*^9, 
  3.923977610355571*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"0b1ae673-605f-46d4-8e13-d12c8b072aa6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1N0", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.921639530043605*^9, 3.921639535625939*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a5f7d54d-abb1-4333-b5fa-80ae37ba2120"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"9.472239(8) & -193.4401(2) & 735.35207(5)\\\\\"\>"},
     {"\<\"10.76765(2) & -198.5019(2) & 738.10907(6)\\\\\"\>"},
     {"\<\"11.852396(8) & -202.0079(2) & 739.6836(2)\\\\\"\>"},
     {"\<\"12.78005(2) & -204.5315(2) & 740.64830(7)\\\\\"\>"},
     {"\<\"13.58855(3) & -206.41149(4) & 741.27544(9)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.921639538978918*^9, 3.921642850985347*^9, 
  3.921665263469985*^9, 3.923977610682808*^9},
 CellLabel->
  "Out[116]//TableForm=",ExpressionUUID->"9aef64af-3514-475c-9f3c-\
7e1b8fa5346a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1N1", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.921639532237493*^9, 3.9216395362559767`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"bc6094f7-e5a9-4bf5-9841-f7d2dc2d4e76"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-1.746805(3) & 12.31391(4) & -32.05766(2)\\\\\"\>"},
     {"\<\"-2.047251(5) & 11.974315(9) & -27.853782(2)\\\\\"\>"},
     {"\<\"-2.248869(6) & 11.123836(8) & -23.518665(6)\\\\\"\>"},
     {"\<\"-2.390523(9) & 10.157537(8) & -19.775992(7)\\\\\"\>"},
     {"\<\"-2.49403(2) & 9.222343(8) & -16.703736(8)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.921639539705558*^9, 3.9216428511663923`*^9, 
  3.921665263617785*^9, 3.923977610851288*^9},
 CellLabel->
  "Out[117]//TableForm=",ExpressionUUID->"1e53b702-e2c6-4640-8ebf-\
8b0cdfcb9542"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1N2", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.924166058640967*^9, 3.924166058820368*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"eda20fdd-d776-445d-8709-40ba34442799"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"-0.5641538(8) & 2.77058(2) & -4.616309(2)\\\\\"\>"},
     {"\<\"-0.966382(1) & 4.78847(2) & -8.5718465(6)\\\\\"\>"},
     {"\<\"-1.397261(9) & 6.69138(4) & -11.978147(2)\\\\\"\>"},
     {"\<\"-1.83372(2) & 8.38860(5) & -14.7631599(7)\\\\\"\>"},
     {"\<\"-2.26366(2) & 9.869764(2) & -17.0074281(5)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.924166360060246*^9, 3.924166511487096*^9},
 CellLabel->
  "Out[88]//TableForm=",ExpressionUUID->"2980e75c-ac7b-45fe-826b-\
0453ea772b87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"myPrintCLrho", "[", "#", "]"}], "&"}], ",", "S1N", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{3.907685988227684*^9, 3.921639536875063*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"09748de8-88df-4e42-ae21-eef6a538efae"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"7.16128(3) & -178.355615(5) & 698.67811(5)\\\\\"\>"},
     {"\<\"7.754030(8) & -181.73908(3) & 701.68344(4)\\\\\"\>"},
     {"\<\"8.20627(3) & -184.19270(6) & 704.18682(5)\\\\\"\>"},
     {"\<\"8.55583(2) & -185.98534(7) & 706.10914(5)\\\\\"\>"},
     {"\<\"8.8309(2) & -187.31939(7) & 707.5642(9)\\\\\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9167634313647413`*^9, 3.916904637078244*^9, 
  3.917409264480603*^9, 3.918823449873558*^9, 3.918823820763914*^9, 
  3.918824144523077*^9, 3.918825861425599*^9, 3.918827707967923*^9, 
  3.918829432509354*^9, 3.918830280729885*^9, 3.918831845123074*^9, 
  3.918834050554306*^9, 3.92163954045719*^9, 3.921642852814372*^9, 
  3.921665263772813*^9, 3.923977611033773*^9},
 CellLabel->
  "Out[118]//TableForm=",ExpressionUUID->"1ae8638d-173c-4d12-8cfc-\
22ec3e7d73e0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SLINC", "/", "Plaq"}], 
     RowBox[{"(", 
      RowBox[{"Horsley", " ", "et", " ", 
       RowBox[{"al", "."}]}], ")"}]}], ":", " ", 
    RowBox[{"8.206268", " ", "\[Minus]", " ", 
     RowBox[{"196.446005", " ", "\[Omega]"}], " ", "+", " ", 
     RowBox[{"739.683641", " ", 
      RowBox[{"\[Omega]", "^", "2"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"SLINC", "/", "Sym"}], " ", 
     RowBox[{"(", 
      RowBox[{"Horsley", " ", "et", " ", 
       RowBox[{"al", "."}]}], ")"}]}], ":", " ", 
    RowBox[{"4.973689", " ", "\[Minus]", " ", 
     RowBox[{"147.890720", " ", "\[Omega]"}], " ", "+", " ", 
     RowBox[{"541.380518", " ", 
      RowBox[{"\[Omega]", "^", "2"}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.898962853052844*^9, 3.898962897480852*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"f9712eb0-c3c1-4676-ba90-73f31fc799e7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "Title",ExpressionUUID->"d2478cfd-d369-4dea-b67a-641885160c1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Timing", " ", 
    RowBox[{"(", "Minutes", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "tstart"}], ")"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "/", "60"}], "\[IndentingNewLine]", 
   RowBox[{"%", "/", "60"}]}]}]], "Input",
 CellChangeTimes->{{3.898502799581622*^9, 3.8985028243465233`*^9}, {
  3.898504692419396*^9, 3.89850469702525*^9}, {3.898504750743947*^9, 
  3.89850475317564*^9}, {3.89896293596813*^9, 3.8989629415819883`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"b9aafe67-231c-45c3-aee1-45c3352a29f3"],

Cell[BoxData["2378.287162`9.827809285049712"], "Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898520191794651*^9, 3.898523103432488*^9, 
   3.8989643644103727`*^9, 3.898995486111278*^9, 3.899000757268053*^9, 
   3.907686448348907*^9, 3.9076896465948133`*^9, 3.916904637513839*^9, 
   3.917409264913967*^9, 3.91882345059389*^9, 3.918831846957754*^9, 
   3.918834051156148*^9, 3.921642853011443*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"f5648525-3c2e-428a-a857-ccf18e6c4088"],

Cell[BoxData["39.6381193666666666667`9.827809285049712"], "Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898520191794651*^9, 3.898523103432488*^9, 
   3.8989643644103727`*^9, 3.898995486111278*^9, 3.899000757268053*^9, 
   3.907686448348907*^9, 3.9076896465948133`*^9, 3.916904637513839*^9, 
   3.917409264913967*^9, 3.91882345059389*^9, 3.918831846957754*^9, 
   3.918834051156148*^9, 3.921642853080751*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"13b6b0ed-74bc-4e23-ae53-d0a2b6b35e6c"],

Cell[BoxData["0.66063532277777777777794110392051152303`9.827809285049712"], \
"Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898520191794651*^9, 3.898523103432488*^9, 
   3.8989643644103727`*^9, 3.898995486111278*^9, 3.899000757268053*^9, 
   3.907686448348907*^9, 3.9076896465948133`*^9, 3.916904637513839*^9, 
   3.917409264913967*^9, 3.91882345059389*^9, 3.918831846957754*^9, 
   3.918834051156148*^9, 3.921642853145062*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"73e96570-51d0-480a-957f-07ea7664d097"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{1157, 932},
WindowMargins->{{0, Automatic}, {Automatic, 108}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"12647478-59ed-41fa-a53b-5cc07a30e9a9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1274, 18, 98, "Title",ExpressionUUID->"a24d2651-d9c1-4b46-977d-8f1114abf32a"],
Cell[1857, 42, 253, 5, 30, "Input",ExpressionUUID->"b743dddb-827d-4050-9a1b-d195894a1150"],
Cell[2113, 49, 481, 9, 30, "Input",ExpressionUUID->"fd6be31f-709b-44ce-af58-139950645577"],
Cell[2597, 60, 442, 8, 30, "Input",ExpressionUUID->"bc9ea84a-cc22-42b0-8561-3d8cc803c4cc"],
Cell[CellGroupData[{
Cell[3064, 72, 158, 3, 67, "Section",ExpressionUUID->"bb57fe44-4c5f-4a29-8ecf-1f479cae71cb"],
Cell[CellGroupData[{
Cell[3247, 79, 158, 3, 54, "Subsection",ExpressionUUID->"a9e2c738-eab9-49af-91f6-6077eda153e5"],
Cell[3408, 84, 728, 14, 52, "Input",ExpressionUUID->"cab7f402-686a-403a-aff9-3afada0b3bdd"],
Cell[4139, 100, 756, 14, 52, "Input",ExpressionUUID->"efb6a9ae-fddd-4ae7-97a2-747afd36d4af"],
Cell[4898, 116, 641, 16, 94, "Input",ExpressionUUID->"06667a6a-32c4-4e08-a99f-88ee9c24f74e"],
Cell[5542, 134, 1233, 28, 94, "Input",ExpressionUUID->"60350a9a-4af7-4a16-9876-51cda50c2599"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6812, 167, 161, 3, 54, "Subsection",ExpressionUUID->"2da3a1a4-dcbd-4ae8-8d89-dca9c527e17a"],
Cell[CellGroupData[{
Cell[6998, 174, 211, 4, 45, "Subsubsection",ExpressionUUID->"9c12e991-2303-458e-97e1-9708bd7db7e0"],
Cell[7212, 180, 292, 5, 30, "Input",ExpressionUUID->"0da559be-3917-456c-abf6-533affbb77d7"],
Cell[7507, 187, 330, 7, 30, "Input",ExpressionUUID->"df811c79-c2ec-44a9-9563-ee2aa9145054"],
Cell[7840, 196, 665, 15, 52, "Input",ExpressionUUID->"2362f82b-87ae-43d1-84dd-b9e39eab1d5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8542, 216, 159, 3, 45, "Subsubsection",ExpressionUUID->"fc8dca14-aff9-4c35-b090-cc185a0922a9"],
Cell[8704, 221, 238, 4, 30, "Input",ExpressionUUID->"3c23b760-49aa-4db5-ac75-0e8abf985080"],
Cell[8945, 227, 887, 14, 94, "Input",ExpressionUUID->"5671ac7f-da60-4e3e-acd5-14d8947c6999"],
Cell[9835, 243, 1169, 27, 30, "Input",ExpressionUUID->"712d1a92-614a-4e85-ab63-9a3bb8d9ec97"],
Cell[11007, 272, 235, 4, 30, "Input",ExpressionUUID->"4b55bad7-2e37-4a7a-95fd-9b65717cf519"],
Cell[11245, 278, 1015, 15, 94, "Input",ExpressionUUID->"5cde11f1-030d-44ac-b94b-c1754a374e17"],
Cell[12263, 295, 2713, 59, 94, "Input",ExpressionUUID->"3de8509c-e491-4b1d-ba90-6e2b47698336"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15037, 361, 156, 3, 67, "Section",ExpressionUUID->"f74eb15e-3559-4e34-8047-aeadc91d32fe"],
Cell[CellGroupData[{
Cell[15218, 368, 167, 3, 54, "Subsection",ExpressionUUID->"3ae9f9cc-0625-4410-bc1a-bb453f1e525b"],
Cell[CellGroupData[{
Cell[15410, 375, 429, 10, 52, "Input",ExpressionUUID->"3a0afe9a-1a8b-428f-9b68-881dfc373b22"],
Cell[15842, 387, 1462, 20, 34, "Output",ExpressionUUID->"0ea10f79-907a-4c97-b22e-9b8909ab0f32"]
}, Open  ]],
Cell[17319, 410, 892, 22, 52, "Input",ExpressionUUID->"17a1f194-c910-4d46-8e06-861e50dd7467"],
Cell[CellGroupData[{
Cell[18236, 436, 305, 7, 44, "Subsubsection",ExpressionUUID->"d2117e96-3f3a-410d-92c3-fef1d1087db6"],
Cell[18544, 445, 338, 6, 30, "Input",ExpressionUUID->"e44e7243-8bd3-46e8-8f74-d2e1af657984"],
Cell[18885, 453, 595, 13, 30, "Input",ExpressionUUID->"684c3ca9-903c-469b-a2d2-fffd322c382f"],
Cell[CellGroupData[{
Cell[19505, 470, 1047, 25, 30, "Input",ExpressionUUID->"806d1da7-ca0f-4559-b768-20a567dbc686"],
Cell[20555, 497, 1336, 20, 34, "Output",ExpressionUUID->"94912095-cbbb-4c03-80d5-2ec9f1d6c168"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21928, 522, 1389, 40, 52, "Input",ExpressionUUID->"eb68adaf-3c11-45de-8a6b-174da3abe830"],
Cell[23320, 564, 303, 5, 34, "Output",ExpressionUUID->"ab584724-95e5-49bc-8933-c23587729e64"],
Cell[23626, 571, 303, 5, 34, "Output",ExpressionUUID->"3d18d7e4-5d05-4187-b754-f60b2fcc75dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23966, 581, 759, 22, 30, "Input",ExpressionUUID->"0e49a37d-1f86-41b9-af25-fb5261249698"],
Cell[24728, 605, 1509, 47, 56, "Output",ExpressionUUID->"3359ec16-ef42-4467-8e40-d3eebc6b139a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26286, 658, 224, 5, 44, "Subsubsection",ExpressionUUID->"93594a29-3995-48b4-bbf0-8a23d2df2531"],
Cell[26513, 665, 386, 7, 30, "Input",ExpressionUUID->"ada9539f-5b92-401c-98aa-6ab13efb7685"],
Cell[26902, 674, 549, 13, 30, "Input",ExpressionUUID->"627f3e94-4191-459c-a47f-d15e21248568"],
Cell[CellGroupData[{
Cell[27476, 691, 929, 23, 30, "Input",ExpressionUUID->"05a1e9c8-80e2-4a7d-8f07-9f8a24a3ec3d"],
Cell[28408, 716, 1052, 17, 34, "Output",ExpressionUUID->"14cbd684-bfa5-474f-b193-06e06e7978e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29497, 738, 1285, 38, 52, "Input",ExpressionUUID->"1ebd6ee8-79a2-4845-b29d-014f33ba3249"],
Cell[30785, 778, 257, 5, 34, "Output",ExpressionUUID->"3dedc862-4d05-4925-8e2f-4494e0739a7b"],
Cell[31045, 785, 254, 5, 34, "Output",ExpressionUUID->"6416263e-5d3e-424e-8d9a-bb759e78ae3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31336, 795, 811, 23, 30, "Input",ExpressionUUID->"4f795859-644f-41fd-b7d1-c475e27ddb60"],
Cell[32150, 820, 1507, 47, 56, "Output",ExpressionUUID->"01211f6d-4078-444c-bb81-9be5a3fc5a8a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33718, 874, 216, 4, 54, "Subsection",ExpressionUUID->"50492240-cc8b-412a-bd08-b6e984cdf345"],
Cell[CellGroupData[{
Cell[33959, 882, 450, 10, 52, "Input",ExpressionUUID->"e1b86d0c-f2eb-469d-bd24-99621e516702"],
Cell[34412, 894, 1485, 21, 34, "Output",ExpressionUUID->"3f915ccb-b055-4901-a229-495790085c8e"]
}, Open  ]],
Cell[35912, 918, 1184, 27, 52, "Input",ExpressionUUID->"5c726c22-702a-4bdb-bce4-b860fdf68ce7"],
Cell[CellGroupData[{
Cell[37121, 949, 305, 7, 44, "Subsubsection",ExpressionUUID->"1d6c1413-cac3-4da3-8458-a53e7d696f3d"],
Cell[37429, 958, 530, 9, 30, "Input",ExpressionUUID->"291522cd-0fb8-4834-b67f-5d8e7b60dc70"],
Cell[37962, 969, 500, 12, 30, "Input",ExpressionUUID->"2e71eb5f-5343-4551-b716-4a8f7535069c"],
Cell[CellGroupData[{
Cell[38487, 985, 874, 23, 30, "Input",ExpressionUUID->"ced2ba9e-9160-479b-8ec5-c4e533350713"],
Cell[39364, 1010, 867, 13, 34, "Output",ExpressionUUID->"86f26f72-aea1-42d2-bc6e-479d69d775d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40268, 1028, 1279, 38, 52, "Input",ExpressionUUID->"9f24dc11-293a-43fe-b914-b915a5d2c03f"],
Cell[41550, 1068, 255, 5, 34, "Output",ExpressionUUID->"fa5d9fbe-cc24-4659-8d4e-93ca7676c9ba"],
Cell[41808, 1075, 254, 5, 34, "Output",ExpressionUUID->"9a454f4a-c74a-47cb-98d4-97e8d5eb5d61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42099, 1085, 753, 21, 30, "Input",ExpressionUUID->"d27935cc-650b-4427-9160-21ea3cfe5b3a"],
Cell[42855, 1108, 209, 4, 34, "Output",ExpressionUUID->"84fbb43e-b50e-40b2-9b55-3e170af1b0d8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43113, 1118, 353, 8, 44, "Subsubsection",ExpressionUUID->"7f65ddf2-4af5-49e8-adad-4095417e0acd"],
Cell[43469, 1128, 478, 8, 30, "Input",ExpressionUUID->"6d8f0915-e2e9-4203-9cea-48746d5afdcc"],
Cell[43950, 1138, 1999, 52, 94, "Input",ExpressionUUID->"308cd3f0-ab14-4fe3-a9b1-1b9f4e740967"],
Cell[CellGroupData[{
Cell[45974, 1194, 2184, 53, 52, "Input",ExpressionUUID->"b98b95c8-bb13-4f55-bf4f-2827e607d199"],
Cell[48161, 1249, 1166, 17, 34, "Output",ExpressionUUID->"f71f1c2e-17f1-4150-936e-ac3c6116c947"],
Cell[49330, 1268, 1164, 17, 34, "Output",ExpressionUUID->"cc456cba-8209-4f15-b79b-2df7b225f19d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50531, 1290, 1671, 46, 52, "Input",ExpressionUUID->"102926ef-de55-4bf8-a244-a29a9626f380"],
Cell[52205, 1338, 295, 5, 34, "Output",ExpressionUUID->"eb48387f-c42c-4b4d-a6bb-4968aea28fd0"],
Cell[52503, 1345, 298, 5, 34, "Output",ExpressionUUID->"6114c76f-6f8f-4110-9929-3ec7a0109cd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52838, 1355, 637, 18, 30, "Input",ExpressionUUID->"d9443892-1860-4576-bc2c-6f40aae71cbe"],
Cell[53478, 1375, 254, 5, 34, "Output",ExpressionUUID->"30447681-aac9-48df-91ff-0f50f07d4d14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53769, 1385, 637, 18, 30, "Input",ExpressionUUID->"0b76b044-a858-41eb-81b3-355c37ce38a6"],
Cell[54409, 1405, 207, 4, 34, "Output",ExpressionUUID->"9000077e-bfe0-4957-ac6b-06140f2e94fc"]
}, Open  ]],
Cell[54631, 1412, 874, 20, 52, "Input",ExpressionUUID->"b599c200-4a3e-45b0-be87-f9c7a50ab687"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55566, 1439, 205, 4, 67, "Section",ExpressionUUID->"053e3ccc-5b7b-4b12-a726-c8c7926c0abb"],
Cell[CellGroupData[{
Cell[55796, 1447, 313, 8, 30, "Input",ExpressionUUID->"886c4a4b-49f1-4b52-a8cf-12ae24abd6cd"],
Cell[56112, 1457, 786, 15, 50, "Output",ExpressionUUID->"2b93a6f8-27e7-49b1-a259-2e8228420fcf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56935, 1477, 385, 10, 45, "Subsubsection",ExpressionUUID->"13417041-7cb0-4987-8e82-687d0827eba6"],
Cell[CellGroupData[{
Cell[57345, 1491, 634, 14, 52, "Input",ExpressionUUID->"8eaada4d-de38-48f1-ab69-619b67ade12d"],
Cell[57982, 1507, 203, 3, 34, "Output",ExpressionUUID->"55504a03-2ec1-4ec5-b82a-b0987b186266"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58222, 1515, 634, 14, 52, "Input",ExpressionUUID->"16bbc10a-3c1f-4ffd-9c87-e5e3e693042d"],
Cell[58859, 1531, 205, 3, 34, "Output",ExpressionUUID->"6c1d3050-8ef9-48e1-8605-ed15321435c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59101, 1539, 634, 14, 52, "Input",ExpressionUUID->"f15aca63-f76e-4205-a39f-e89fa41aa3cb"],
Cell[59738, 1555, 229, 3, 34, "Output",ExpressionUUID->"17a45a57-1b00-497c-8f20-3a0d61fd54fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60004, 1563, 957, 19, 52, "Input",ExpressionUUID->"b94b7aef-1c20-422c-8a96-2b0efc8168c8"],
Cell[60964, 1584, 799, 11, 34, "Output",ExpressionUUID->"d346d310-7ed8-456a-ba9c-dfd62855aa3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61800, 1600, 396, 10, 30, "Input",ExpressionUUID->"7ec22407-6518-473c-97f1-f83ea4461e38"],
Cell[62199, 1612, 1107, 29, 119, "Output",ExpressionUUID->"6746e008-3101-4c90-9614-04990fec2449"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63343, 1646, 366, 9, 30, "Input",ExpressionUUID->"938221bf-ddba-4e43-8af7-f18269ea87f0"],
Cell[63712, 1657, 844, 24, 119, "Output",ExpressionUUID->"69837fd2-040a-4c41-9412-92bd972a0683"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64593, 1686, 370, 9, 30, "Input",ExpressionUUID->"688b8338-f11c-44b4-bdf9-05b821477d51"],
Cell[64966, 1697, 795, 23, 119, "Output",ExpressionUUID->"0b475713-9e7d-4e8b-ae14-4b9808b50536"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65798, 1725, 389, 9, 30, "Input",ExpressionUUID->"2ab9c1b0-7e53-434d-b7d5-8786a76edd74"],
Cell[66190, 1736, 1385, 33, 119, "Output",ExpressionUUID->"91c386d1-35b0-4e35-a9e9-4ca9dcb15015"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67624, 1775, 259, 7, 44, "Subsubsection",ExpressionUUID->"f4cb6456-f08a-495c-8bb9-c3279b2db3af"],
Cell[CellGroupData[{
Cell[67908, 1786, 631, 14, 52, "Input",ExpressionUUID->"4afb4e14-144a-440b-baad-90dc3df5f426"],
Cell[68542, 1802, 200, 2, 34, "Output",ExpressionUUID->"aff4dac2-fc95-4ab2-852a-f9097c5970b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68779, 1809, 632, 14, 52, "Input",ExpressionUUID->"4ca8d045-258f-4771-850b-62d3dc80aae8"],
Cell[69414, 1825, 200, 2, 34, "Output",ExpressionUUID->"7661c873-a4de-40b7-a537-a228d656bb75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69651, 1832, 636, 14, 52, "Input",ExpressionUUID->"44e8f652-eeaa-491d-ad49-b296c28b63e1"],
Cell[70290, 1848, 222, 2, 34, "Output",ExpressionUUID->"c28f5be2-01b1-408e-a13e-79c62a124010"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70549, 1855, 814, 17, 52, "Input",ExpressionUUID->"309fe60e-b4e8-4994-b774-3c9eca39f02e"],
Cell[71366, 1874, 704, 10, 34, "Output",ExpressionUUID->"41170516-fc8f-49e6-80d0-b46c83033063"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72107, 1889, 363, 8, 30, "Input",ExpressionUUID->"409a6100-0b88-44cf-973c-1dc32762e53e"],
Cell[72473, 1899, 964, 24, 119, "Output",ExpressionUUID->"80225eb0-6477-477e-af58-825ec44183e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73474, 1928, 363, 8, 30, "Input",ExpressionUUID->"10485bd6-c4d6-48a4-9348-f33ff0c5f757"],
Cell[73840, 1938, 960, 24, 119, "Output",ExpressionUUID->"7da7e428-fa3b-41f8-b710-55ec35ab348a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74837, 1967, 363, 8, 30, "Input",ExpressionUUID->"1d2110f3-ffdb-4e0c-a55e-1a5259b622ca"],
Cell[75203, 1977, 925, 23, 119, "Output",ExpressionUUID->"6a26f3ad-06a1-456d-b966-dac6af2d1fd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76165, 2005, 588, 11, 30, "Input",ExpressionUUID->"80eba723-435e-4586-b7da-19ab8410eecb"],
Cell[76756, 2018, 1241, 28, 119, "Output",ExpressionUUID->"6b88fbc8-1061-4b99-8405-7a84336a0ae1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78046, 2052, 254, 7, 44, "Subsubsection",ExpressionUUID->"6ff4907a-94f6-4266-9cc2-4928e2cde628"],
Cell[78303, 2061, 1395, 31, 73, "Input",ExpressionUUID->"5d52b47b-fd86-41ba-a46a-a0250bb6acf4"],
Cell[79701, 2094, 373, 9, 30, "Input",ExpressionUUID->"f33e3df1-7778-4ec3-a7d4-aa4e2a9a37e4"],
Cell[CellGroupData[{
Cell[80099, 2107, 619, 14, 52, "Input",ExpressionUUID->"37045d6d-88bd-4835-872c-80d72fa9815d"],
Cell[80721, 2123, 193, 2, 34, "Output",ExpressionUUID->"c98ca345-69e3-4a58-adb9-2f90d6319293"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80951, 2130, 620, 14, 52, "Input",ExpressionUUID->"57d06152-108b-423c-b129-033e46767601"],
Cell[81574, 2146, 193, 2, 34, "Output",ExpressionUUID->"1bed12c1-4339-407a-a61b-d6c8228ea0d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81804, 2153, 671, 15, 52, "Input",ExpressionUUID->"a690bf03-a3b1-4e76-bfdd-2d71f723ec09"],
Cell[82478, 2170, 215, 2, 34, "Output",ExpressionUUID->"1c30ec53-9ff9-431a-b11a-e9a1b3699095"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82730, 2177, 746, 16, 52, "Input",ExpressionUUID->"3b3afa92-b974-446b-8d76-5777d25c3613"],
Cell[83479, 2195, 598, 8, 34, "Output",ExpressionUUID->"5c34805d-fcdd-4618-984a-f13809da28a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84114, 2208, 356, 8, 30, "Input",ExpressionUUID->"9f4d21ce-4959-4588-8f36-4e28ba8ccdb9"],
Cell[84473, 2218, 971, 24, 119, "Output",ExpressionUUID->"3e79ce3a-f5f7-4ecf-ae45-7b2f6d535dee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85481, 2247, 358, 8, 30, "Input",ExpressionUUID->"f87770b4-7db3-4745-a276-38ff78551be9"],
Cell[85842, 2257, 959, 24, 119, "Output",ExpressionUUID->"a21f5969-a429-403a-8d43-d4843b997955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86838, 2286, 359, 8, 30, "Input",ExpressionUUID->"63f70116-f7bc-4e67-ba21-4d5c80974b19"],
Cell[87200, 2296, 922, 23, 119, "Output",ExpressionUUID->"0869aca1-1334-41f0-a385-cef0b2c196ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88159, 2324, 634, 12, 30, "Input",ExpressionUUID->"73940f8a-820c-43b0-92d4-a72dd1c4098d"],
Cell[88796, 2338, 1257, 28, 119, "Output",ExpressionUUID->"8f1bbe12-6a12-46ec-84e2-68a6e7750352"]
}, Open  ]],
Cell[90068, 2369, 1122, 29, 53, "Input",ExpressionUUID->"90c59f6a-e186-40fe-abef-27db7a2d5fe4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91227, 2403, 434, 11, 45, "Subsubsection",ExpressionUUID->"49f09994-957b-4922-9c15-34e999837ea4"],
Cell[CellGroupData[{
Cell[91686, 2418, 634, 14, 52, "Input",ExpressionUUID->"ff99e0af-d43b-47cd-ba3e-b82dbbf4d230"],
Cell[92323, 2434, 203, 3, 34, "Output",ExpressionUUID->"4675550f-ee9d-442f-bbc7-20b884545f1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92563, 2442, 634, 14, 52, "Input",ExpressionUUID->"b98808d8-b89e-48ae-9d90-326615eba681"],
Cell[93200, 2458, 202, 3, 34, "Output",ExpressionUUID->"b22e5014-a380-4c7a-b659-8d35cd70ef10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93439, 2466, 634, 14, 52, "Input",ExpressionUUID->"53603b8f-af59-4f28-adf8-391e432ee2f3"],
Cell[94076, 2482, 223, 3, 34, "Output",ExpressionUUID->"56589fb3-7a7e-4881-bd76-cd09b4efbcd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94336, 2490, 860, 17, 52, "Input",ExpressionUUID->"ad11e2a2-ba62-482a-9750-4466f7012640"],
Cell[95199, 2509, 682, 9, 34, "Output",ExpressionUUID->"d5e9ab8e-2866-462a-bf1f-9f58a285cdb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95918, 2523, 368, 9, 30, "Input",ExpressionUUID->"8bee9265-9ff1-437c-8556-ca3c98697b12"],
Cell[96289, 2534, 1071, 29, 119, "Output",ExpressionUUID->"714ff056-fdd0-4235-b440-fc746d62aaa1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97397, 2568, 371, 9, 30, "Input",ExpressionUUID->"34cb4156-af6e-4246-8406-b01e09b8c5e5"],
Cell[97771, 2579, 844, 24, 119, "Output",ExpressionUUID->"ff179ed7-f434-4210-8238-d65563176a3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98652, 2608, 369, 9, 30, "Input",ExpressionUUID->"f8b7219b-7b9e-4243-9fc3-a04f91ecfdbc"],
Cell[99024, 2619, 796, 23, 119, "Output",ExpressionUUID->"22c38d1a-f4b4-48e2-bcdc-d661f351df90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99857, 2647, 639, 12, 30, "Input",ExpressionUUID->"a75eb9ac-f874-45ea-ba53-1cf0ed065022"],
Cell[100499, 2661, 1358, 33, 119, "Output",ExpressionUUID->"b57e36b7-fe0a-48a9-b82f-2bc6728cb5e9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101906, 2700, 308, 8, 44, "Subsubsection",ExpressionUUID->"0454eb52-8ae8-47c5-a6ca-8a797cd72240"],
Cell[CellGroupData[{
Cell[102239, 2712, 631, 14, 52, "Input",ExpressionUUID->"dc63153c-a5e1-46bd-9db4-436135914a7f"],
Cell[102873, 2728, 200, 2, 34, "Output",ExpressionUUID->"3e5fd151-2e36-4b2d-b525-9ffebc09d697"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103110, 2735, 640, 15, 52, "Input",ExpressionUUID->"7353edaa-b932-4a31-bfaf-9264acfc76b1"],
Cell[103753, 2752, 204, 3, 34, "Output",ExpressionUUID->"9d6bf01f-d626-472e-a017-326f4e60b46d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103994, 2760, 632, 14, 52, "Input",ExpressionUUID->"e17ef8b1-fde4-442d-b3ef-b1dec6466f1c"],
Cell[104629, 2776, 224, 2, 34, "Output",ExpressionUUID->"8ad89ec3-d012-469e-ba37-9f1ff9f268b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104890, 2783, 730, 17, 52, "Input",ExpressionUUID->"514e6c17-9f80-41b1-80cc-0ebd4743c679"],
Cell[105623, 2802, 599, 9, 34, "Output",ExpressionUUID->"86fa33ba-13b9-4f23-ae90-f20cf1856933"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106259, 2816, 367, 9, 30, "Input",ExpressionUUID->"b3a95a13-4faf-4857-844c-42286c738685"],
Cell[106629, 2827, 954, 24, 119, "Output",ExpressionUUID->"ed533a07-f16a-46c5-88ad-bb9f518f0dba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107620, 2856, 369, 9, 30, "Input",ExpressionUUID->"41f9f46c-ff58-4189-b1e2-4cbde7a69d75"],
Cell[107992, 2867, 966, 24, 119, "Output",ExpressionUUID->"574034ef-5182-45aa-97bc-6132afa4f761"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108995, 2896, 365, 8, 30, "Input",ExpressionUUID->"67342108-75ee-4c46-ac1a-5bfb768d8555"],
Cell[109363, 2906, 889, 23, 119, "Output",ExpressionUUID->"4b6a895f-27c7-4dda-825d-1b5eed9e1309"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110289, 2934, 396, 10, 30, "Input",ExpressionUUID->"38456f8f-b79d-4f94-affa-90fa79eef686"],
Cell[110688, 2946, 1243, 28, 119, "Output",ExpressionUUID->"628c579f-dece-4645-be2e-b78e388cfc0c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111980, 2980, 302, 8, 44, "Subsubsection",ExpressionUUID->"af20f9de-efc5-4d8f-a6b2-9bc2ab681161"],
Cell[112285, 2990, 1259, 30, 73, "Input",ExpressionUUID->"881f804a-77bc-420f-94e1-ad74cc969e9d"],
Cell[113547, 3022, 373, 9, 30, "Input",ExpressionUUID->"19b67ed1-0232-40c6-b6d1-9cc942c0f41e"],
Cell[CellGroupData[{
Cell[113945, 3035, 622, 15, 52, "Input",ExpressionUUID->"e44440e1-887a-406d-918a-19c9514be1a7"],
Cell[114570, 3052, 199, 3, 34, "Output",ExpressionUUID->"567de240-bedf-4a8e-bfa0-18e06f76f874"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114806, 3060, 622, 15, 52, "Input",ExpressionUUID->"02956df5-3355-4c6b-9bc5-6fbc2c07f9af"],
Cell[115431, 3077, 199, 3, 34, "Output",ExpressionUUID->"c153654a-5ee1-46de-865a-73c5f596fcef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115667, 3085, 617, 14, 52, "Input",ExpressionUUID->"f3125aaa-c93b-4a8e-940f-0f29414d83b7"],
Cell[116287, 3101, 217, 2, 34, "Output",ExpressionUUID->"997fec2a-ffff-4caf-80c8-f244f05736d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116541, 3108, 720, 17, 52, "Input",ExpressionUUID->"a05a4da0-325f-44a0-aeea-6b138a5b1d2e"],
Cell[117264, 3127, 597, 9, 34, "Output",ExpressionUUID->"0b1ae673-605f-46d4-8e13-d12c8b072aa6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117898, 3141, 361, 9, 30, "Input",ExpressionUUID->"a5f7d54d-abb1-4333-b5fa-80ae37ba2120"],
Cell[118262, 3152, 959, 24, 119, "Output",ExpressionUUID->"9aef64af-3514-475c-9f3c-7e1b8fa5346a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119258, 3181, 363, 9, 30, "Input",ExpressionUUID->"bc6094f7-e5a9-4bf5-9841-f7d2dc2d4e76"],
Cell[119624, 3192, 966, 24, 119, "Output",ExpressionUUID->"1e53b702-e2c6-4640-8ebf-8b0cdfcb9542"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120627, 3221, 357, 8, 30, "Input",ExpressionUUID->"eda20fdd-d776-445d-8709-40ba34442799"],
Cell[120987, 3231, 911, 23, 119, "Output",ExpressionUUID->"2980e75c-ac7b-45fe-826b-0453ea772b87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121935, 3259, 358, 9, 30, "Input",ExpressionUUID->"09748de8-88df-4e42-ae21-eef6a538efae"],
Cell[122296, 3270, 1235, 28, 119, "Output",ExpressionUUID->"1ae8638d-173c-4d12-8cfc-22ec3e7d73e0"]
}, Open  ]],
Cell[123546, 3301, 1001, 26, 53, "Input",ExpressionUUID->"f9712eb0-c3c1-4676-ba90-73f31fc799e7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[124608, 3334, 72, 0, 98, "Title",ExpressionUUID->"d2478cfd-d369-4dea-b67a-641885160c1b"],
Cell[CellGroupData[{
Cell[124705, 3338, 661, 15, 94, "Input",ExpressionUUID->"b9aafe67-231c-45c3-aee1-45c3352a29f3"],
Cell[125369, 3355, 557, 8, 34, "Output",ExpressionUUID->"f5648525-3c2e-428a-a857-ccf18e6c4088"],
Cell[125929, 3365, 568, 8, 34, "Output",ExpressionUUID->"13b6b0ed-74bc-4e23-ae53-d0a2b6b35e6c"],
Cell[126500, 3375, 588, 9, 34, "Output",ExpressionUUID->"73e96570-51d0-480a-957f-07ea7664d097"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc_mathematica_notebooks/self_energy_flow_plaq.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58333,       1420]
NotebookOptionsPosition[     49260,       1257]
NotebookOutlinePosition[     49749,       1276]
CellTagsIndexPosition[     49706,       1273]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Self-Energy flowed Wilson/Plaq.", "Title",
 CellChangeTimes->{{3.885804534527721*^9, 3.885804542943574*^9}, 
   3.8858048358545227`*^9, {3.8866576500296164`*^9, 3.886657667497735*^9}, {
   3.8869366418210907`*^9, 3.886936652217123*^9}, {3.897666926468463*^9, 
   3.897666929097596*^9}, {3.8978787331428947`*^9, 3.897878733817194*^9}, {
   3.898157822960183*^9, 3.898157823519158*^9}, {3.89815820504932*^9, 
   3.8981582060392838`*^9}, {3.898223030529805*^9, 3.898223039188023*^9}, {
   3.898237521617057*^9, 3.898237523667235*^9}, {3.8982375586068573`*^9, 
   3.898237559726749*^9}, 3.898268459082699*^9, {3.8982684899214573`*^9, 
   3.898268491005933*^9}, {3.898502954505425*^9, 3.89850295486302*^9}, {
   3.898502997387368*^9, 3.898503008345262*^9}, {3.8985226766303663`*^9, 
   3.898522699438895*^9}, {3.8985250313003607`*^9, 3.898525033965809*^9}, {
   3.8989627975889807`*^9, 3.898962808928974*^9}, {3.8989952883307056`*^9, 
   3.8989952891280193`*^9}, {3.8990002632477503`*^9, 3.899000269238167*^9}, {
   3.9028181803226843`*^9, 
   3.902818181445711*^9}},ExpressionUUID->"a24d2651-d9c1-4b46-977d-\
8f1114abf32a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tstart", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.898502732738142*^9, 3.8985027453131447`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b743dddb-827d-4050-9a1b-d195894a1150"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\<desktop/lattice_perturbation_theory/stout\>\"", 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.885822829510195*^9, 3.885822863462912*^9}, {
   3.8858293006923*^9, 3.885829308906268*^9}, 3.8859993406136017`*^9, 
   3.8863202802269573`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"fd6be31f-709b-44ce-af58-139950645577"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  "\"\</Users/max/Desktop/lattice_perturbation_theory/myLPT.m\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.8858225624846687`*^9, 3.885822574869916*^9}, {
   3.885823154430863*^9, 3.8858231672706423`*^9}, {3.885824432279582*^9, 
   3.88582446872858*^9}, {3.88582474552783*^9, 3.8858247541929903`*^9}, 
   3.88632028689435*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"bc9ea84a-cc22-42b0-8561-3d8cc803c4cc"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.8858259246920958`*^9, 
  3.885825925997685*^9}},ExpressionUUID->"bb57fe44-4c5f-4a29-8ecf-\
1f479cae71cb"],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.885804852122602*^9, 
  3.885804854744076*^9}},ExpressionUUID->"a9e2c738-eab9-49af-91f6-\
6077eda153e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Numerical", " ", "Precision"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"prec", "=", "6"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.898237336711031*^9, 3.898237364915832*^9}, {
   3.8982684683218927`*^9, 3.898268473196072*^9}, {3.898268528502983*^9, 
   3.898268529311138*^9}, {3.898502961961454*^9, 3.898502967822009*^9}, {
   3.8985662764873543`*^9, 3.898566277027193*^9}, {3.898962952877129*^9, 
   3.8989629533159313`*^9}, {3.902818204283032*^9, 3.90281820447826*^9}, 
   3.902829590686408*^9, {3.907641955063093*^9, 3.907641955146242*^9}, 
   3.9170635811174726`*^9, 3.919002345420898*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"cab7f402-686a-403a-aff9-3afada0b3bdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Range", " ", "of", " ", "flow", " ", "time"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tmin", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmax", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dt", "=", "0.01"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.902818646475465*^9, 3.902818680165197*^9}, {
  3.9028296111722383`*^9, 3.9028296119658318`*^9}, {3.907557374896426*^9, 
  3.907557376426107*^9}, {3.907557408579851*^9, 3.9075574087487793`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5982c52a-4774-4f66-8b34-46dd1438c9d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Wilson", " ", "parameter"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rmin", "=", 
     RowBox[{"6", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rmax", "=", 
     RowBox[{"14", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dr", "=", 
     RowBox[{"2", "/", "10"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.885822484466302*^9, 3.88582249128089*^9}, {
  3.898237376255707*^9, 3.8982373764717007`*^9}, {3.907312979892578*^9, 
  3.907313041070979*^9}, {3.907557431475239*^9, 3.907557438247464*^9}, {
  3.907641972236405*^9, 3.907641977511585*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"06667a6a-32c4-4e08-a99f-88ee9c24f74e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Parameters", " ", "of", " ", "the", " ", "L\[UDoubleDot]scher"}],
     "-", 
    RowBox[{"Weisz", " ", "gluon", " ", "action"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"glue", "=", "\"\<plaq\>\""}], 
    RowBox[{"(*", "\"\<sym\>\"", "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1", "=", "0"}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c0", "=", 
     RowBox[{"1", "-", 
      RowBox[{"8", " ", "c1"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8858223809888268`*^9, 3.885822397892658*^9}, {
  3.885822473707775*^9, 3.885822474630094*^9}, {3.8982373872025747`*^9, 
  3.898237387405694*^9}, {3.898268501077223*^9, 3.8982685039441557`*^9}, {
  3.898503020829574*^9, 3.898503024377331*^9}, {3.898525019702003*^9, 
  3.8985250214681587`*^9}, {3.898995295109803*^9, 3.898995298540563*^9}, {
  3.919000947761406*^9, 3.91900094917423*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"60350a9a-4af7-4a16-9876-51cda50c2599"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Feynman Rules", "Subsection",
 CellChangeTimes->{{3.885822502125231*^9, 
  3.885822504848494*^9}},ExpressionUUID->"2da3a1a4-dcbd-4ae8-8d89-\
dca9c527e17a"],

Cell[CellGroupData[{

Cell["Propagators", "Subsubsection",
 CellChangeTimes->{{3.885825400237937*^9, 3.885825405098455*^9}, {
  3.885969143209318*^9, 
  3.885969143546797*^9}},ExpressionUUID->"9c12e991-2303-458e-97e1-\
9708bd7db7e0"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Gluon", " ", "Propagator"}], "*)"}]], "Input",
 CellChangeTimes->{{3.885822989208063*^9, 3.8858229991025457`*^9}, {
  3.8859691522741537`*^9, 3.8859691526036873`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"0da559be-3917-456c-abf6-533affbb77d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"GLW", "[", 
   RowBox[{"mu", ",", "nu", ",", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8858230065188093`*^9, 3.885823029725692*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"df811c79-c2ec-44a9-9563-ee2aa9145054"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Fermion", " ", "Propagator", " ", 
    RowBox[{"(", 
     RowBox[{"Wilson", " ", "or", " ", "Brillouin"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"S", "[", "k_", "]"}], ":=", 
   RowBox[{"SWil", "[", "k", "]"}], 
   RowBox[{"(*", 
    RowBox[{"SBri", "[", "k", "]"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.88582304467059*^9, 3.885823063284751*^9}, {
  3.8858231002752647`*^9, 3.885823104032357*^9}, {3.8858252269484243`*^9, 
  3.885825261455462*^9}, {3.88596915530704*^9, 3.885969155641555*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"2362f82b-87ae-43d1-84dd-b9e39eab1d5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertices", "Subsubsection",
 CellChangeTimes->{{3.885825411668447*^9, 
  3.885825413457903*^9}},ExpressionUUID->"fc8dca14-aff9-4c35-b090-\
cc185a0922a9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8858254492481937`*^9, 3.885825456163924*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"3c23b760-49aa-4db5-ac75-0e8abf985080"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"V1Wilson", ",", "V1Clover", ",", "flow1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V1_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V1_Clover.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<flow1.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825462599373*^9, 3.885825467381089*^9}, {
  3.885825579197074*^9, 3.885825588613139*^9}, {3.8858256557594423`*^9, 
  3.885825666758642*^9}, {3.885825782540882*^9, 3.885825835939344*^9}, {
  3.886436389079872*^9, 3.886436393737218*^9}, {3.88666034070373*^9, 
  3.88666034217117*^9}, {3.8986564603939533`*^9, 3.898656473434617*^9}, {
  3.898695849456702*^9, 3.898695876762033*^9}, {3.902818227447803*^9, 
  3.902818228054371*^9}, {3.902818281808049*^9, 3.902818282359151*^9}, {
  3.917059714978045*^9, 3.917059716125348*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"5671ac7f-da60-4e3e-acd5-14d8947c6999"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V1", "[", 
   RowBox[{"mu_", ",", "p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"flow1", "[", 
       RowBox[{"t", ",", "mu", ",", "nu", ",", 
        RowBox[{"q", "-", "p"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"V1Wilson", "[", 
         RowBox[{"nu", ",", "p", ",", "q"}], "]"}], "+", " ", 
        RowBox[{"V1Clover", "[", 
         RowBox[{"nu", ",", "p", ",", "q"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"nu", ",", "4"}], "}"}]}], "]"}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825487676408*^9, 3.8858254960462313`*^9}, {
   3.885825738669464*^9, 3.885825749785375*^9}, {3.886000973809266*^9, 
   3.886000981290429*^9}, 3.886436400871855*^9, {3.886660344483776*^9, 
   3.88666034533877*^9}, 3.898656485339244*^9, 3.898656595583009*^9, {
   3.899000281850523*^9, 3.899000282874551*^9}, {3.902818237516556*^9, 
   3.9028182704571037`*^9}, {3.907314111739066*^9, 3.9073141169808197`*^9}, {
   3.917059746520711*^9, 3.9170597632974987`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"712d1a92-614a-4e85-ab63-9a3bb8d9ec97"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"qqgg", "-", "vertex"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88582552204838*^9, 3.88582552837976*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4b55bad7-2e37-4a7a-95fd-9b65717cf519"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "V2Wilson", ",", "V2Clover", ",", "flow2", ",", "g21asfun", ",", "IntAAfun",
    ",", "IntAAredfun"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Wilson.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<V2_Clover.mx\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DumpGet", "[", "\"\<flow2.mx\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.885825539168577*^9, 3.885825544219738*^9}, {
   3.8858256727782803`*^9, 3.88582568778659*^9}, {3.885825826350107*^9, 
   3.885825845446332*^9}, {3.886436403975417*^9, 3.886436408475191*^9}, {
   3.8866603485400553`*^9, 3.886660349804796*^9}, 3.8986564953188887`*^9, {
   3.898695917653273*^9, 3.898695938154603*^9}, {3.8986962526782722`*^9, 
   3.8986962550168037`*^9}, 3.8989568061140823`*^9, {3.898959018339511*^9, 
   3.898959039719583*^9}, {3.9028182859367037`*^9, 3.902818296095839*^9}, {
   3.917059961685677*^9, 3.917059968906889*^9}, 3.917062677512185*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"5cde11f1-030d-44ac-b94b-c1754a374e17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "p_", ",", "q_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"flow1", "[", 
          RowBox[{"t", ",", "mu", ",", "nu1", ",", "k1"}], "]"}], 
         RowBox[{"flow1", "[", 
          RowBox[{"t", ",", "nu", ",", "nu2", ",", "k2"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V2Wilson", "[", 
            RowBox[{"nu1", ",", "nu2", ",", "p", ",", "q"}], "]"}], "+", 
           RowBox[{"V2Clover", "[", 
            RowBox[{
            "nu1", ",", "nu2", ",", "p", ",", "q", ",", "k1", ",", "k2"}], 
            "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"nu1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"nu2", ",", "4"}], "}"}]}], "]"}], "-", " ", 
      RowBox[{"g0", " ", "I", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"flow2", "[", 
           RowBox[{
           "t", ",", "nu1", ",", "mu", ",", "nu", ",", "k1", ",", "k2"}], 
           "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"V1Wilson", "[", 
             RowBox[{"nu1", ",", "p", ",", "q"}], "]"}], "+", 
            RowBox[{"V1Clover", "[", 
             RowBox[{"nu1", ",", "p", ",", "q"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}]}], ")"}]}], "//", 
   "myVecExpand"}]}]], "Input",
 CellChangeTimes->{{3.885825559172164*^9, 3.8858255643915987`*^9}, {
   3.8858257181158533`*^9, 3.8858257350814257`*^9}, {3.8858289093195477`*^9, 
   3.885828941305193*^9}, {3.886000999213634*^9, 3.886001006737466*^9}, 
   3.886436416747184*^9, {3.88666035288783*^9, 3.8866603536754093`*^9}, 
   3.8986565030888367`*^9, {3.898656602170656*^9, 3.8986566055240183`*^9}, {
   3.8989571490545673`*^9, 3.8989572060148907`*^9}, {3.898957337439245*^9, 
   3.8989573848927917`*^9}, 3.898957446284642*^9, {3.8989631962905207`*^9, 
   3.898963221267543*^9}, {3.899000295193697*^9, 3.899000305712412*^9}, {
   3.9028183037254257`*^9, 3.9028183493214073`*^9}, 3.9073141247948723`*^9, {
   3.917059983424815*^9, 3.917060046309719*^9}, {3.917060599963542*^9, 
   3.9170606001257133`*^9}, 3.917060732073835*^9, {3.91900096915467*^9, 
   3.919000969572145*^9}, {3.919002183957795*^9, 3.919002187832664*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"3de8509c-e491-4b1d-ba90-6e2b47698336"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation", "Section",
 CellChangeTimes->{{3.885825933265237*^9, 
  3.885825936640586*^9}},ExpressionUUID->"f74eb15e-3559-4e34-8047-\
aeadc91d32fe"],

Cell[CellGroupData[{

Cell["Self-energy tadpole", "Subsection",
 CellChangeTimes->{{3.885826022434799*^9, 
  3.885826038465921*^9}},ExpressionUUID->"3ae9f9cc-0625-4410-bc1a-\
bb453f1e525b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SEtadpoleColor", "=", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"a", ",", "a"}], "]"}], "//", "myColor"}]}]}]], "Input",
 CellChangeTimes->{{3.885826141050391*^9, 3.885826202664819*^9}, 
   3.885969691468217*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"3a0afe9a-1a8b-428f-9b68-881dfc373b22"],

Cell[BoxData["CF"], "Output",
 CellChangeTimes->{{3.885826433085952*^9, 3.88582645197891*^9}, 
   3.8858285958341217`*^9, 3.885828974517337*^9, 3.886320410787467*^9, 
   3.886320510109202*^9, 3.8864332147588778`*^9, 3.886434800960569*^9, 
   3.886435438530635*^9, 3.88672775801093*^9, 3.88703206022729*^9, 
   3.897579267468712*^9, 3.897579988412624*^9, 3.897658567811345*^9, 
   3.897823951017458*^9, 3.89815153962847*^9, 3.898151743798625*^9, 
   3.898157932789529*^9, 3.8981582820856657`*^9, {3.898223134075933*^9, 
   3.8982231472201347`*^9}, 3.8982373005191727`*^9, 3.8982374484525967`*^9, 
   3.898239213835577*^9, 3.8982685829049273`*^9, 3.8985030718521023`*^9, 
   3.898504973069675*^9, 3.8985227324647503`*^9, 3.898525048881735*^9, 
   3.898567204112275*^9, 3.898579888700148*^9, 3.8989631531814623`*^9, 
   3.898963269132681*^9, 3.898995323510667*^9, 3.899000348918359*^9, 
   3.902818362719603*^9, 3.902826688458682*^9, 3.9028296435074787`*^9, 
   3.907314072487809*^9, 3.907314135841696*^9, 3.907557769347312*^9, 
   3.907642011765252*^9, 3.917060226584785*^9, 3.917063645525934*^9, 
   3.917333946992807*^9, 3.9190023652920017`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"fdf1fa9a-e9ca-4cad-ba39-adfce9656a6a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SEtadpole", "=", 
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"mu", ",", "nu", ",", "k"}], "]"}], ".", 
        RowBox[{"V2", "[", 
         RowBox[{"mu", ",", "nu", ",", " ", "p", ",", " ", "p", ",", "k", ",", 
          RowBox[{"-", "k"}]}], "]"}]}], "/.", 
       RowBox[{"a", "->", "1"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"mu", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"nu", ",", "4"}], "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885826712628763*^9, 3.885826734782402*^9}, {
  3.8858275474185333`*^9, 3.885827548799897*^9}, {3.886434772343006*^9, 
  3.886434775503764*^9}, {3.9170618686645393`*^9, 3.9170618699513073`*^9}, {
  3.91706206911474*^9, 3.9170620697308493`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"17a1f194-c910-4d46-8e06-861e50dd7467"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "0"], 
  TraditionalForm]],ExpressionUUID->"18bd5961-8f4f-434d-88b6-d855957dfc9e"]], \
"Subsubsection",
 CellChangeTimes->{{3.8858267438315763`*^9, 
  3.8858268150066147`*^9}},ExpressionUUID->"d2117e96-3f3a-410d-92c3-\
fef1d1087db6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0tadpole", "=", 
   RowBox[{"Sigma0", "[", "SEtadpole", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8858268628644457`*^9, 3.885826926088994*^9}, 
   3.885826971497109*^9, {3.897824684616571*^9, 3.8978247126990643`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e44e7243-8bd3-46e8-8f74-d2e1af657984"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0tadpoleTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"S0tadpole", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.898223303885214*^9, 3.898223324936482*^9}, 
   3.8982234140144873`*^9, {3.902818599244647*^9, 3.902818639079957*^9}, 
   3.907314018158531*^9, 3.907315693659348*^9, 3.907315730131977*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"684c3ca9-903c-469b-a2d2-fffd322c382f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S0tadpoleN", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S0tadpoleTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.898223450745489*^9, 3.898223481730446*^9}, {
   3.89822375129856*^9, 3.898223768219397*^9}, {3.898224058619825*^9, 
   3.8982240672588463`*^9}, 3.898230406781906*^9, {3.898231118191057*^9, 
   3.898231118853506*^9}, 3.898242552687461*^9, {3.902818715486137*^9, 
   3.902818716199692*^9}, {3.907315886412801*^9, 3.907315910969963*^9}, 
   3.9073160355414124`*^9, 3.907557139389907*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"806d1da7-ca0f-4559-b768-20a567dbc686"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"116.980254`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.898223463831541*^9, 3.898223478433977*^9}, 
   3.898223513388832*^9, 3.8982237754641743`*^9, 3.8982239990917273`*^9, 
   3.898224073920805*^9, 3.89823041570138*^9, 3.898237305860137*^9, 
   3.898237454681239*^9, 3.8982393343810167`*^9, 3.898242665344572*^9, 
   3.8983404845210857`*^9, 3.8985031126521883`*^9, 3.898505499307417*^9, 
   3.8985227469050903`*^9, 3.8985268668597393`*^9, 3.898568012134357*^9, 
   3.898580620757146*^9, 3.89896317042664*^9, 3.898963282503113*^9, 
   3.898995328950725*^9, 3.8990003548757887`*^9, 3.902818827192634*^9, 
   3.902826708824003*^9, 3.902829808464093*^9, 3.907314096930462*^9, 
   3.9073150838756657`*^9, 3.907316780694622*^9, 3.907559256683475*^9, 
   3.907642176728443*^9, 3.9170629635779743`*^9, 3.917064211110332*^9, 
   3.9173344971464357`*^9, 3.919002506170648*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"e1108af9-1ebd-4dd3-8be2-ec4b1ce4bc79"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "1"], TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.88642988995918*^9, 
  3.886429892754867*^9}},ExpressionUUID->"93594a29-3995-48b4-bbf0-\
8a23d2df2531"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1tadpole", "=", 
   RowBox[{"Sigma1", "[", "SEtadpole", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8858268628644457`*^9, 3.885826926088994*^9}, 
   3.885826971497109*^9, {3.8864299111212673`*^9, 3.886429914389064*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"ada9539f-5b92-401c-98aa-6ab13efb7685"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1tadpoleTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"S1tadpole", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.898224146069775*^9, 3.8982241499654207`*^9}, {
   3.9028267890739727`*^9, 3.902826802330802*^9}, 3.9073140213868723`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"627f3e94-4191-459c-a47f-d15e21248568"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1tadpoleN", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1tadpoleTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.8982241650349617`*^9, 3.898224168108326*^9}, 
   3.898230562772324*^9, {3.8982311227346687`*^9, 3.898231124186109*^9}, 
   3.89824281962503*^9, {3.902826811228668*^9, 3.902826812870613*^9}, {
   3.907316070040662*^9, 3.907316083102236*^9}, 3.9075571442490673`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"05a1e9c8-80e2-4a7d-8f07-9f8a24a3ec3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"88.67821`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.898224171572328*^9, 3.898237306387412*^9, 
  3.898237456447111*^9, 3.898239361375211*^9, 3.898242859247285*^9, 
  3.898503129902692*^9, 3.898505729337126*^9, 3.898522759780818*^9, 
  3.89852705106812*^9, 3.898568103187434*^9, 3.898580707106089*^9, 
  3.898963174152285*^9, 3.8989632904238*^9, 3.898995332002874*^9, 
  3.899000358324847*^9, 3.902826819877878*^9, 3.902829932680868*^9, 
  3.90731732761523*^9, 3.907560175810439*^9, 3.907642262742482*^9, 
  3.917063062836206*^9, 3.917064629250136*^9, 3.917334936389761*^9, 
  3.919002598615399*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"cf0a8065-7aff-4c0f-8ace-d2178e31c24c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Self-energy sunset", "Subsection",
 CellChangeTimes->{{3.885826022434799*^9, 3.885826038465921*^9}, {
  3.8858274410989017`*^9, 
  3.88582744174006*^9}},ExpressionUUID->"50492240-cc8b-412a-bd08-\
b6e984cdf345"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Color", " ", "factor"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SEsunsetColor", "=", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"a", ",", "a"}], "]"}], "//", "myColor"}]}]}]], "Input",
 CellChangeTimes->{{3.885826141050391*^9, 3.885826202664819*^9}, 
   3.885827467291717*^9, 3.885969696506031*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"e1b86d0c-f2eb-469d-bd24-99621e516702"],

Cell[BoxData["CF"], "Output",
 CellChangeTimes->{{3.885826433085952*^9, 3.88582645197891*^9}, 
   3.885827531884811*^9, 3.885828596788354*^9, 3.885828975714349*^9, 
   3.8863204118374453`*^9, 3.886320511675207*^9, 3.8863207796646757`*^9, 
   3.8864332185883417`*^9, 3.886434803297098*^9, 3.886435456093874*^9, 
   3.886727784008264*^9, 3.887032271944292*^9, 3.896933863848757*^9, 
   3.896933930053256*^9, 3.896934122033744*^9, 3.896934156661358*^9, 
   3.896934250795226*^9, 3.89693477711248*^9, 3.896935165177958*^9, 
   3.8969355676198874`*^9, 3.897579194014429*^9, 3.897580627400812*^9, 
   3.8978260231332684`*^9, 3.898151567931161*^9, 3.898151755073325*^9, 
   3.898157939874498*^9, 3.898158289491074*^9, 3.898224191741789*^9, 
   3.8982373065428123`*^9, 3.898237456625346*^9, 3.898239363837863*^9, 
   3.898503130107904*^9, 3.898505732654416*^9, 3.898522760039032*^9, 
   3.898527051245249*^9, 3.89856810394346*^9, 3.8985807077186813`*^9, 
   3.8986572946229277`*^9, 3.8989632906111803`*^9, 3.8989953321269827`*^9, 
   3.8990003584459257`*^9, 3.90282682299055*^9, 3.902829933868764*^9, 
   3.9075010727376223`*^9, 3.9075601761982307`*^9, 3.9076422629396687`*^9, 
   3.917064629529237*^9, 3.917334936618559*^9, 3.919002600829524*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"c455d5c2-aba1-49bc-99e6-e153c71c32cd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Diagram", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SEsunset", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"mu", ",", "nu", ",", " ", 
          RowBox[{"p", "-", "k"}]}], "]"}], ".", 
        RowBox[{"V1", "[", 
         RowBox[{"mu", ",", "k", ",", "p"}], "]"}], ".", 
        RowBox[{"S", "[", "k", "]"}], ".", 
        RowBox[{"V1", "[", 
         RowBox[{"nu", ",", "p", ",", "k"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", "4"}], "}"}]}], "]"}], "/.", 
     RowBox[{"a", "->", "1"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.885826712628763*^9, 3.885826734782402*^9}, {
   3.885827471678754*^9, 3.8858274868887053`*^9}, {3.885827539045331*^9, 
   3.885827540069755*^9}, {3.8864346209926157`*^9, 3.8864346220251503`*^9}, {
   3.886434667902247*^9, 3.88643470061386*^9}, 3.8986101511027107`*^9, {
   3.898610400013916*^9, 3.898610405160075*^9}, 3.898610475625721*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"5c726c22-702a-4bdb-bce4-b860fdf68ce7"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "0"], 
  TraditionalForm]],ExpressionUUID->"e328a9ce-cd49-42c5-9ae6-c864f9a1e192"]], \
"Subsubsection",
 CellChangeTimes->{{3.8858267438315763`*^9, 
  3.8858268150066147`*^9}},ExpressionUUID->"1d6c1413-cac3-4da3-8458-\
a53e7d696f3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0sunset", "=", 
   RowBox[{"Sigma0", "[", "SEsunset", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8858268628644457`*^9, 3.885826926088994*^9}, 
   3.885826971497109*^9, {3.885827508239861*^9, 3.885827512853838*^9}, {
   3.886434735745331*^9, 3.886434737083798*^9}, {3.898609889028899*^9, 
   3.898609889319222*^9}, 3.898610344535186*^9, {3.898610409083117*^9, 
   3.898610413319336*^9}, 3.8986104861993856`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"291522cd-0fb8-4834-b67f-5d8e7b60dc70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0sunsetTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"S0sunset", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.898223303885214*^9, 3.898223324936482*^9}, 
   3.8982234140144873`*^9, {3.902818599244647*^9, 3.902818639079957*^9}, 
   3.907314018158531*^9, 3.907315693659348*^9, 3.907315730131977*^9, {
   3.907501085978333*^9, 3.9075010889718924`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"a6b04419-ec83-495a-8325-ab299ca29fa2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S0sunsetN", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", 
             RowBox[{"Pi", "^", "2"}], "#"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S0sunsetTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.898223450745489*^9, 3.898223481730446*^9}, {
   3.89822375129856*^9, 3.898223768219397*^9}, {3.898224058619825*^9, 
   3.8982240672588463`*^9}, 3.898230406781906*^9, {3.898231118191057*^9, 
   3.898231118853506*^9}, 3.898242552687461*^9, {3.902818715486137*^9, 
   3.902818716199692*^9}, {3.907315886412801*^9, 3.907315910969963*^9}, 
   3.9073160355414124`*^9, {3.907501098331908*^9, 3.907501103237509*^9}, 
   3.90755714927798*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"a2015628-eaa5-41b6-8b02-b25b7946ffae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"377.942762`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.907503046684863*^9, 3.907563817007464*^9, 
  3.907642601395159*^9, 3.9170664032613*^9, 3.9173368448348293`*^9, 
  3.919002987280768*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"782f2317-a2bb-4bbb-a622-aaf9a8ab6cc4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[CapitalSigma]", "1"], 
  TraditionalForm]],ExpressionUUID->"cf145e19-40fd-4c5b-b371-07ff429019c7"]], \
"Subsubsection",
 CellChangeTimes->{{3.8858267438315763`*^9, 3.8858268150066147`*^9}, {
  3.88643030205094*^9, 
  3.886430302208528*^9}},ExpressionUUID->"7f65ddf2-4af5-49e8-adad-\
4095417e0acd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1sunset", "=", 
   RowBox[{"Sigma1", "[", "SEsunset", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8858268628644457`*^9, 3.885826926088994*^9}, 
   3.885826971497109*^9, {3.885827508239861*^9, 3.885827512853838*^9}, {
   3.886430089713626*^9, 3.886430091355582*^9}, 3.886434602709258*^9, {
   3.886434715238037*^9, 3.886434729694785*^9}, 3.898657261817728*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"6d8f0915-e2e9-4203-9cea-48746d5afdcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1sunsetTab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"S1sunset", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.898224146069775*^9, 3.8982241499654207`*^9}, {
   3.9028267890739727`*^9, 3.902826802330802*^9}, 3.9073140213868723`*^9, {
   3.907501133703186*^9, 3.9075011374601173`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"88481c24-b50c-4834-95bd-19f048a28fe6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S1sunsetN", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"myNumInt2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"16", 
              RowBox[{"Pi", "^", "2"}], 
              RowBox[{"(", 
               RowBox[{"#", "+", "B2"}], ")"}]}], "-", "F0", "+", "gammaE", 
             "-", "1.5"}], "/.", 
            RowBox[{"g0", "->", "1"}]}], "/.", 
           RowBox[{"csw", "->", "1"}]}], ",", "prec"}], "]"}], "&"}], ",", 
       "S1sunsetTab", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.8982241650349617`*^9, 3.898224168108326*^9}, 
   3.898230562772324*^9, {3.8982311227346687`*^9, 3.898231124186109*^9}, 
   3.89824281962503*^9, {3.902826811228668*^9, 3.902826812870613*^9}, {
   3.907316070040662*^9, 3.907316083102236*^9}, {3.907501141803564*^9, 
   3.907501145257607*^9}, 3.907501568943398*^9, 3.907557158796097*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"8a996d80-0201-46d9-91d6-f28e39496542"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3805.423708`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.907524363802545*^9, 3.907641949487526*^9, 
  3.907646136167317*^9, 3.9171073140521507`*^9, 3.917377169796506*^9, 
  3.9190068156675034`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"cd2a7528-824a-454d-bb25-aaf190bdc1e3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.8858277085288486`*^9, 3.885827709395459*^9}, {
  3.8982307270977573`*^9, 
  3.898230728266893*^9}},ExpressionUUID->"053e3ccc-5b7b-4b12-a726-\
c8c7926c0abb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"flowtime", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"t", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "tmin", ",", "tmax", ",", "dt"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrange", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"r", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rmin", ",", "rmax", ",", "dr"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.907317461483695*^9, 3.90731749094141*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"cd061143-ae62-4af3-9cd1-c2a4a9a10add"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "0"], TraditionalForm]],
  CellChangeTimes->{{3.885827722087543*^9, 3.885827723336239*^9}},
  ExpressionUUID->"1cad0480-117f-4726-9d72-34d6bf5cf212"],
 " Tadpole"
}], "Subsubsection",
 CellChangeTimes->{{3.89823062894523*^9, 
  3.898230641932526*^9}},ExpressionUUID->"13417041-7cb0-4987-8e82-\
687d0827eba6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "flowtime", "}"}], ",", 
        RowBox[{"Transpose", "[", "#", "]"}]}], "]"}], "]"}], "&"}], ",", 
    "S0tadpoleN", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", "rrange", "}"}], "]"}], ",", "%", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<self_energy_data/S0_tadpole_flow_\>\"", "<>", "glue", "<>", 
    "\"\<.txt\>\""}], ",", "%", ",", "\"\<PythonExpression\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.907326954249714*^9, 3.907326980735559*^9}, {
   3.9073270357059517`*^9, 3.907327048023601*^9}, {3.9073271768394547`*^9, 
   3.907327178149069*^9}, {3.9073277482301807`*^9, 3.9073277830432043`*^9}, {
   3.907500825263002*^9, 3.907500825795589*^9}, {3.90750092382937*^9, 
   3.9075009715357523`*^9}, {3.907557628053439*^9, 3.9075576495182467`*^9}, 
   3.907557682713914*^9, {3.907655656027801*^9, 3.907655656923802*^9}, 
   3.919002292920298*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"b6799619-ca66-496c-8ede-319aefea5399"],

Cell[BoxData["\<\"self_energy_data/S0_tadpole_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.907327784109548*^9, 3.907500924687256*^9, 3.907500972201099*^9, {
   3.907557662389374*^9, 3.90755768516031*^9}, 3.907646146768343*^9, 
   3.907655672524699*^9, 3.9171073198585777`*^9, 3.917377173177177*^9, 
   3.919006823872149*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"f16dcf72-932c-4279-b6b8-4ec458eb788e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "0"], " ", "Sunset"}], 
  TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.8982306538718863`*^9, 
  3.898230661328302*^9}},ExpressionUUID->"f4cb6456-f08a-495c-8bb9-\
c3279b2db3af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "flowtime", "}"}], ",", 
        RowBox[{"Transpose", "[", "#", "]"}]}], "]"}], "]"}], "&"}], ",", 
    "S0sunsetN", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", "rrange", "}"}], "]"}], ",", "%", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<self_energy_data/S0_sunset_flow_\>\"", "<>", "glue", "<>", 
    "\"\<.txt\>\""}], ",", "%", ",", "\"\<PythonExpression\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.898230421274452*^9, 3.8982304367198343`*^9}, {
   3.898230510954124*^9, 3.898230532760736*^9}, {3.8982306751154213`*^9, 
   3.8982306763702602`*^9}, 3.898504588889162*^9, 3.8985048629819403`*^9, {
   3.902829244265951*^9, 3.902829249708214*^9}, {3.907501611707995*^9, 
   3.9075016325479803`*^9}, {3.9075576703652353`*^9, 3.907557700026979*^9}, {
   3.907655675761168*^9, 3.907655679650852*^9}, 3.9190022971683683`*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"80eba723-435e-4586-b7da-19ab8410eecb"],

Cell[BoxData["\<\"self_energy_data/S0_sunset_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.907524364755176*^9, 3.907557700981802*^9, 
  3.907646147632979*^9, 3.907655680859622*^9, 3.917107322863933*^9, 
  3.9173771736717587`*^9, 3.91900682621288*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"c513c645-ec09-4700-a143-2545e7163796"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "0"], " ", "Sum"}], 
  TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.898230741064108*^9, 
  3.898230746436823*^9}},ExpressionUUID->"6ff4907a-94f6-4266-9cc2-\
4928e2cde628"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S0N", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{"myAddResults", ",", 
     RowBox[{"{", 
      RowBox[{"S0tadpoleN", ",", "S0sunsetN"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.898225639247177*^9, 3.898225655089245*^9}, {
   3.898225802707677*^9, 3.8982258160118837`*^9}, {3.8982258606703663`*^9, 
   3.898225865124584*^9}, {3.898225908799494*^9, 3.8982259111556263`*^9}, {
   3.89822597755879*^9, 3.898226007548317*^9}, 3.898226086054051*^9, {
   3.898230753531591*^9, 3.8982307539405737`*^9}, {3.902829265539089*^9, 
   3.9028292666618767`*^9}, {3.907556783448292*^9, 3.9075567928937607`*^9}, {
   3.907556825173745*^9, 3.907556830143194*^9}, 3.907556948917609*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"5d52b47b-fd86-41ba-a46a-a0250bb6acf4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "flowtime", "}"}], ",", 
        RowBox[{"Transpose", "[", "#", "]"}]}], "]"}], "]"}], "&"}], ",", 
    "S0N", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", "rrange", "}"}], "]"}], ",", "%", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<self_energy_data/S0_flow_\>\"", "<>", "glue", "<>", "\"\<.txt\>\""}], 
   ",", "%", ",", "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.907556964014062*^9, 3.907556969729685*^9}, 
   3.9075577085919037`*^9, 3.907567775303619*^9, 3.907655684828178*^9, 
   3.919002305918659*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"8bc1ae1b-bf94-45b6-bfcb-de697bc34548"],

Cell[BoxData["\<\"self_energy_data/S0_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.9075569791624613`*^9, 3.907646148025819*^9, 
  3.907655685599084*^9, 3.917107323672768*^9, 3.917377173988638*^9, 
  3.919006828404365*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"5f08e17f-5079-4690-82b2-56f303d5e516"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "1"], TraditionalForm]],
  CellChangeTimes->{{3.885827722087543*^9, 3.885827723336239*^9}},
  ExpressionUUID->"7cf97505-7d12-48f3-8f19-caecb7853072"],
 " Tadpole"
}], "Subsubsection",
 CellChangeTimes->{{3.89823062894523*^9, 3.898230641932526*^9}, {
  3.9028293300237017`*^9, 
  3.902829330023738*^9}},ExpressionUUID->"f89b6971-48ef-4a9e-878b-\
138302310fb1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "flowtime", "}"}], ",", 
        RowBox[{"Transpose", "[", "#", "]"}]}], "]"}], "]"}], "&"}], ",", 
    "S1tadpoleN", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", "rrange", "}"}], "]"}], ",", "%", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<self_energy_data/S1_tadpole_flow_\>\"", "<>", "glue", "<>", 
    "\"\<.txt\>\""}], ",", "%", ",", "\"\<PythonExpression\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9075570074436083`*^9, 3.907557018680299*^9}, 
   3.907557710188566*^9, 3.9075677789426613`*^9, 3.907655692162842*^9, 
   3.919002311883029*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"4f8d18f3-cbda-40ed-8561-13bb0c3e893e"],

Cell[BoxData["\<\"self_energy_data/S1_tadpole_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.907557038017318*^9, 3.907646148371513*^9, 
  3.9076556935643597`*^9, 3.917107324618112*^9, 3.917377174193026*^9, 
  3.9190068292668552`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"762d09fd-a33b-48f5-bf80-1e835fc8cb3d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "1"], " ", "Sunset"}], 
  TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.8982306538718863`*^9, 3.898230661328302*^9}, {
  3.9028293393597603`*^9, 
  3.9028293394508038`*^9}},ExpressionUUID->"bad2fb68-527a-4319-b0fb-\
5d7faccde78e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "flowtime", "}"}], ",", 
        RowBox[{"Transpose", "[", "#", "]"}]}], "]"}], "]"}], "&"}], ",", 
    "S1sunsetN", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", "rrange", "}"}], "]"}], ",", "%", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<self_energy_data/S1_sunset_flow_\>\"", "<>", "glue", "<>", 
    "\"\<.txt\>\""}], ",", "%", ",", "\"\<PythonExpression\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.907557051363716*^9, 3.907557071287136*^9}, 
   3.907557712270356*^9, 3.907567781361182*^9, 3.907655696887886*^9, 
   3.919002316844431*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"547ef11b-4844-421e-9771-edcbcb94c0a2"],

Cell[BoxData["\<\"self_energy_data/S1_sunset_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{3.907557075404112*^9, 3.907646148782051*^9, 
  3.907655697920086*^9, 3.9171073253629723`*^9, 3.917377174368997*^9, 
  3.919006830407094*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"d8c9f82c-02a7-422e-bfdf-79d36c3203cc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "1"], " ", "Sum"}], 
  TraditionalForm]], "Subsubsection",
 CellChangeTimes->{{3.898230741064108*^9, 3.898230746436823*^9}, 
   3.9028295661325197`*^9},ExpressionUUID->"792bc0e0-07c9-4864-bedb-\
035d849dc323"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1N", "=", 
   RowBox[{"MapThread", "[", 
    RowBox[{"myAddResults", ",", 
     RowBox[{"{", 
      RowBox[{"S1tadpoleN", ",", "S1sunsetN"}], "}"}], ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.898225639247177*^9, 3.898225655089245*^9}, {
   3.898225802707677*^9, 3.8982258160118837`*^9}, {3.8982258606703663`*^9, 
   3.898225865124584*^9}, {3.898225908799494*^9, 3.8982259111556263`*^9}, {
   3.89822597755879*^9, 3.898226007548317*^9}, 3.898226086054051*^9, {
   3.898230753531591*^9, 3.8982307539405737`*^9}, {3.902829265539089*^9, 
   3.9028292666618767`*^9}, {3.9028295680637074`*^9, 3.902829571638301*^9}, {
   3.907557090031526*^9, 3.90755709015471*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"91411021-1964-498e-b5fe-196da6214a64"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "flowtime", "}"}], ",", 
        RowBox[{"Transpose", "[", "#", "]"}]}], "]"}], "]"}], "&"}], ",", 
    "S1N", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", "rrange", "}"}], "]"}], ",", "%", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{
   "\"\<self_energy_data/S1_flow_\>\"", "<>", "glue", "<>", "\"\<.txt\>\""}], 
   ",", "%", ",", "\"\<PythonExpression\>\""}], "]"}]}], "Input",
 CellChangeTimes->{
  3.902829284887636*^9, 3.902829577892334*^9, {3.907557098212653*^9, 
   3.9075571109233513`*^9}, 3.9075577142729692`*^9, 3.9075677850401506`*^9, 
   3.907636483053266*^9, 3.907651360857519*^9, 3.9076557017256403`*^9, 
   3.919002323616281*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"f5775bbe-4447-48c9-8fa4-2ac61bd121ac"],

Cell[BoxData["\<\"self_energy_data/S1_flow_plaq.txt\"\>"], "Output",
 CellChangeTimes->{
  3.902829286667869*^9, {3.902829575066867*^9, 3.90282957861139*^9}, 
   3.902834520806364*^9, 3.907557112024399*^9, 3.9076461489863453`*^9, 
   3.9076513684771423`*^9, 3.907655705333335*^9, 3.917107326299144*^9, 
   3.9173771747484207`*^9, 3.919006831506112*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"762b850b-d40f-410a-9a61-ee729a2e6874"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["", "Title",ExpressionUUID->"d2478cfd-d369-4dea-b67a-641885160c1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Timing", " ", 
    RowBox[{"(", "Minutes", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"AbsoluteTime", "[", "]"}], "-", "tstart"}], ")"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "/", "60"}], "\[IndentingNewLine]", 
   RowBox[{"%", "/", "60"}]}]}]], "Input",
 CellChangeTimes->{{3.898502799581622*^9, 3.8985028243465233`*^9}, {
  3.898504692419396*^9, 3.89850469702525*^9}, {3.898504750743947*^9, 
  3.89850475317564*^9}, {3.89896293596813*^9, 3.8989629415819883`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"b9aafe67-231c-45c3-aee1-45c3352a29f3"],

Cell[BoxData["4468.605307`10.101716990456218"], "Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898520191794651*^9, 3.898523103432488*^9, 
   3.8989643644103727`*^9, 3.898995486111278*^9, 3.899000757268053*^9, 
   3.902834521247191*^9, 3.907646149410595*^9, 3.917107327122653*^9, 
   3.917377175087028*^9, 3.919006833305585*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"49b4784e-20c8-42fd-a0aa-a60682100bb9"],

Cell[BoxData["74.4767551166666666666`10.101716990456218"], "Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898520191794651*^9, 3.898523103432488*^9, 
   3.8989643644103727`*^9, 3.898995486111278*^9, 3.899000757268053*^9, 
   3.902834521247191*^9, 3.907646149410595*^9, 3.917107327122653*^9, 
   3.917377175087028*^9, 3.919006833418467*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"b7176767-58c3-4837-8cc2-e7c29cc30750"],

Cell[BoxData["1.24127925194444444444402241706226774909`10.101716990456218"], \
"Output",
 CellChangeTimes->{
  3.898504194496776*^9, {3.898504711307206*^9, 3.898504725040963*^9}, 
   3.898504763481162*^9, 3.898520191794651*^9, 3.898523103432488*^9, 
   3.8989643644103727`*^9, 3.898995486111278*^9, 3.899000757268053*^9, 
   3.902834521247191*^9, 3.907646149410595*^9, 3.917107327122653*^9, 
   3.917377175087028*^9, 3.919006833519392*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"92ea8d66-5269-4199-8a29-c4db52acab63"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.898656209402713*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"916f493f-055d-41f3-8f10-5694cd80dada"]
}, Open  ]]
},
WindowSize->{1128, 944},
WindowMargins->{{Automatic, 87}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"87c5ac5c-3098-4ee0-8cd6-65d59523097d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1125, 16, 98, "Title",ExpressionUUID->"a24d2651-d9c1-4b46-977d-8f1114abf32a"],
Cell[1708, 40, 253, 5, 30, "Input",ExpressionUUID->"b743dddb-827d-4050-9a1b-d195894a1150"],
Cell[1964, 47, 382, 8, 30, "Input",ExpressionUUID->"fd6be31f-709b-44ce-af58-139950645577"],
Cell[2349, 57, 442, 8, 30, "Input",ExpressionUUID->"bc9ea84a-cc22-42b0-8561-3d8cc803c4cc"],
Cell[CellGroupData[{
Cell[2816, 69, 158, 3, 67, "Section",ExpressionUUID->"bb57fe44-4c5f-4a29-8ecf-1f479cae71cb"],
Cell[CellGroupData[{
Cell[2999, 76, 158, 3, 54, "Subsection",ExpressionUUID->"a9e2c738-eab9-49af-91f6-6077eda153e5"],
Cell[3160, 81, 753, 14, 52, "Input",ExpressionUUID->"cab7f402-686a-403a-aff9-3afada0b3bdd"],
Cell[3916, 97, 667, 15, 94, "Input",ExpressionUUID->"5982c52a-4774-4f66-8b34-46dd1438c9d7"],
Cell[4586, 114, 762, 18, 94, "Input",ExpressionUUID->"06667a6a-32c4-4e08-a99f-88ee9c24f74e"],
Cell[5351, 134, 1135, 27, 94, "Input",ExpressionUUID->"60350a9a-4af7-4a16-9876-51cda50c2599"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6523, 166, 161, 3, 54, "Subsection",ExpressionUUID->"2da3a1a4-dcbd-4ae8-8d89-dca9c527e17a"],
Cell[CellGroupData[{
Cell[6709, 173, 211, 4, 45, "Subsubsection",ExpressionUUID->"9c12e991-2303-458e-97e1-9708bd7db7e0"],
Cell[6923, 179, 292, 5, 30, "Input",ExpressionUUID->"0da559be-3917-456c-abf6-533affbb77d7"],
Cell[7218, 186, 330, 7, 30, "Input",ExpressionUUID->"df811c79-c2ec-44a9-9563-ee2aa9145054"],
Cell[7551, 195, 665, 15, 52, "Input",ExpressionUUID->"2362f82b-87ae-43d1-84dd-b9e39eab1d5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8253, 215, 159, 3, 45, "Subsubsection",ExpressionUUID->"fc8dca14-aff9-4c35-b090-cc185a0922a9"],
Cell[8415, 220, 238, 4, 30, "Input",ExpressionUUID->"3c23b760-49aa-4db5-ac75-0e8abf985080"],
Cell[8656, 226, 978, 15, 94, "Input",ExpressionUUID->"5671ac7f-da60-4e3e-acd5-14d8947c6999"],
Cell[9637, 243, 1189, 27, 30, "Input",ExpressionUUID->"712d1a92-614a-4e85-ab63-9a3bb8d9ec97"],
Cell[10829, 272, 235, 4, 30, "Input",ExpressionUUID->"4b55bad7-2e37-4a7a-95fd-9b65717cf519"],
Cell[11067, 278, 1074, 16, 94, "Input",ExpressionUUID->"5cde11f1-030d-44ac-b94b-c1754a374e17"],
Cell[12144, 296, 2540, 57, 94, "Input",ExpressionUUID->"3de8509c-e491-4b1d-ba90-6e2b47698336"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14745, 360, 156, 3, 67, "Section",ExpressionUUID->"f74eb15e-3559-4e34-8047-aeadc91d32fe"],
Cell[CellGroupData[{
Cell[14926, 367, 167, 3, 54, "Subsection",ExpressionUUID->"3ae9f9cc-0625-4410-bc1a-bb453f1e525b"],
Cell[CellGroupData[{
Cell[15118, 374, 429, 10, 52, "Input",ExpressionUUID->"3a0afe9a-1a8b-428f-9b68-881dfc373b22"],
Cell[15550, 386, 1224, 17, 34, "Output",ExpressionUUID->"fdf1fa9a-e9ca-4cad-ba39-adfce9656a6a"]
}, Open  ]],
Cell[16789, 406, 992, 23, 52, "Input",ExpressionUUID->"17a1f194-c910-4d46-8e06-861e50dd7467"],
Cell[CellGroupData[{
Cell[17806, 433, 305, 7, 44, "Subsubsection",ExpressionUUID->"d2117e96-3f3a-410d-92c3-fef1d1087db6"],
Cell[18114, 442, 338, 6, 30, "Input",ExpressionUUID->"e44e7243-8bd3-46e8-8f74-d2e1af657984"],
Cell[18455, 450, 606, 13, 30, "Input",ExpressionUUID->"684c3ca9-903c-469b-a2d2-fffd322c382f"],
Cell[CellGroupData[{
Cell[19086, 467, 1047, 25, 30, "Input",ExpressionUUID->"806d1da7-ca0f-4559-b768-20a567dbc686"],
Cell[20136, 494, 999, 15, 34, "Output",ExpressionUUID->"e1108af9-1ebd-4dd3-8be2-ec4b1ce4bc79"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21184, 515, 224, 5, 44, "Subsubsection",ExpressionUUID->"93594a29-3995-48b4-bbf0-8a23d2df2531"],
Cell[21411, 522, 338, 6, 30, "Input",ExpressionUUID->"ada9539f-5b92-401c-98aa-6ab13efb7685"],
Cell[21752, 530, 540, 12, 30, "Input",ExpressionUUID->"627f3e94-4191-459c-a47f-d15e21248568"],
Cell[CellGroupData[{
Cell[22317, 546, 927, 23, 30, "Input",ExpressionUUID->"05a1e9c8-80e2-4a7d-8f07-9f8a24a3ec3d"],
Cell[23247, 571, 731, 12, 34, "Output",ExpressionUUID->"cf0a8065-7aff-4c0f-8ace-d2178e31c24c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24039, 590, 216, 4, 54, "Subsection",ExpressionUUID->"50492240-cc8b-412a-bd08-b6e984cdf345"],
Cell[CellGroupData[{
Cell[24280, 598, 450, 10, 52, "Input",ExpressionUUID->"e1b86d0c-f2eb-469d-bd24-99621e516702"],
Cell[24733, 610, 1318, 18, 34, "Output",ExpressionUUID->"c455d5c2-aba1-49bc-99e6-e153c71c32cd"]
}, Open  ]],
Cell[26066, 631, 1184, 27, 52, "Input",ExpressionUUID->"5c726c22-702a-4bdb-bce4-b860fdf68ce7"],
Cell[CellGroupData[{
Cell[27275, 662, 305, 7, 44, "Subsubsection",ExpressionUUID->"1d6c1413-cac3-4da3-8458-a53e7d696f3d"],
Cell[27583, 671, 530, 9, 30, "Input",ExpressionUUID->"291522cd-0fb8-4834-b67f-5d8e7b60dc70"],
Cell[28116, 682, 656, 14, 30, "Input",ExpressionUUID->"a6b04419-ec83-495a-8325-ab299ca29fa2"],
Cell[CellGroupData[{
Cell[28797, 700, 1094, 26, 30, "Input",ExpressionUUID->"a2015628-eaa5-41b6-8b02-b25b7946ffae"],
Cell[29894, 728, 323, 6, 34, "Output",ExpressionUUID->"782f2317-a2bb-4bbb-a622-aaf9a8ab6cc4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30266, 740, 353, 8, 44, "Subsubsection",ExpressionUUID->"7f65ddf2-4af5-49e8-adad-4095417e0acd"],
Cell[30622, 750, 478, 8, 30, "Input",ExpressionUUID->"6d8f0915-e2e9-4203-9cea-48746d5afdcc"],
Cell[31103, 760, 590, 13, 30, "Input",ExpressionUUID->"88481c24-b50c-4834-95bd-19f048a28fe6"],
Cell[CellGroupData[{
Cell[31718, 777, 1144, 28, 30, "Input",ExpressionUUID->"8a996d80-0201-46d9-91d6-f28e39496542"],
Cell[32865, 807, 328, 6, 34, "Output",ExpressionUUID->"cd2a7528-824a-454d-bb25-aaf190bdc1e3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33266, 821, 205, 4, 67, "Section",ExpressionUUID->"053e3ccc-5b7b-4b12-a726-c8c7926c0abb"],
Cell[33474, 827, 575, 16, 52, "Input",ExpressionUUID->"cd061143-ae62-4af3-9cd1-c2a4a9a10add"],
Cell[CellGroupData[{
Cell[34074, 847, 385, 10, 45, "Subsubsection",ExpressionUUID->"13417041-7cb0-4987-8e82-687d0827eba6"],
Cell[CellGroupData[{
Cell[34484, 861, 1295, 31, 73, "Input",ExpressionUUID->"b6799619-ca66-496c-8ede-319aefea5399"],
Cell[35782, 894, 413, 6, 34, "Output",ExpressionUUID->"f16dcf72-932c-4279-b6b8-4ec458eb788e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36244, 906, 259, 7, 44, "Subsubsection",ExpressionUUID->"f4cb6456-f08a-495c-8bb9-c3279b2db3af"],
Cell[CellGroupData[{
Cell[36528, 917, 1268, 30, 73, "Input",ExpressionUUID->"80eba723-435e-4586-b7da-19ab8410eecb"],
Cell[37799, 949, 335, 4, 34, "Output",ExpressionUUID->"c513c645-ec09-4700-a143-2545e7163796"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38183, 959, 254, 7, 44, "Subsubsection",ExpressionUUID->"6ff4907a-94f6-4266-9cc2-4928e2cde628"],
Cell[38440, 968, 817, 15, 30, "Input",ExpressionUUID->"5d52b47b-fd86-41ba-a46a-a0250bb6acf4"],
Cell[CellGroupData[{
Cell[39282, 987, 973, 26, 73, "Input",ExpressionUUID->"8bc1ae1b-bf94-45b6-bfcb-de697bc34548"],
Cell[40258, 1015, 307, 4, 34, "Output",ExpressionUUID->"5f08e17f-5079-4690-82b2-56f303d5e516"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40614, 1025, 436, 11, 45, "Subsubsection",ExpressionUUID->"f89b6971-48ef-4a9e-878b-138302310fb1"],
Cell[CellGroupData[{
Cell[41075, 1040, 994, 27, 73, "Input",ExpressionUUID->"4f8d18f3-cbda-40ed-8561-13bb0c3e893e"],
Cell[42072, 1069, 317, 4, 34, "Output",ExpressionUUID->"762d09fd-a33b-48f5-bf80-1e835fc8cb3d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42438, 1079, 312, 8, 44, "Subsubsection",ExpressionUUID->"bad2fb68-527a-4319-b0fb-5d7faccde78e"],
Cell[CellGroupData[{
Cell[42775, 1091, 988, 27, 73, "Input",ExpressionUUID->"547ef11b-4844-421e-9771-edcbcb94c0a2"],
Cell[43766, 1120, 314, 4, 34, "Output",ExpressionUUID->"d8c9f82c-02a7-422e-bfdf-79d36c3203cc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44129, 1130, 279, 7, 44, "Subsubsection",ExpressionUUID->"792bc0e0-07c9-4864-bedb-035d849dc323"],
Cell[44411, 1139, 794, 15, 30, "Input",ExpressionUUID->"91411021-1964-498e-b5fe-196da6214a64"],
Cell[CellGroupData[{
Cell[45230, 1158, 1074, 28, 73, "Input",ExpressionUUID->"f5775bbe-4447-48c9-8fa4-2ac61bd121ac"],
Cell[46307, 1188, 431, 6, 34, "Output",ExpressionUUID->"762b850b-d40f-410a-9a61-ee729a2e6874"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46811, 1202, 72, 0, 98, "Title",ExpressionUUID->"d2478cfd-d369-4dea-b67a-641885160c1b"],
Cell[CellGroupData[{
Cell[46908, 1206, 661, 15, 94, "Input",ExpressionUUID->"b9aafe67-231c-45c3-aee1-45c3352a29f3"],
Cell[47572, 1223, 487, 7, 34, "Output",ExpressionUUID->"49b4784e-20c8-42fd-a0aa-a60682100bb9"],
Cell[48062, 1232, 498, 7, 34, "Output",ExpressionUUID->"b7176767-58c3-4837-8cc2-e7c29cc30750"],
Cell[48563, 1241, 518, 8, 34, "Output",ExpressionUUID->"92ea8d66-5269-4199-8a29-c4db52acab63"]
}, Open  ]],
Cell[49096, 1252, 148, 2, 30, "Input",ExpressionUUID->"916f493f-055d-41f3-8f10-5694cd80dada"]
}, Open  ]]
}
]
*)



==> anc_mathematica_notebooks/stout.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    281454,       7489]
NotebookOptionsPosition[    268940,       7290]
NotebookOutlinePosition[    269458,       7310]
CellTagsIndexPosition[    269415,       7307]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Perturbative Stout Smearing ", "Title",
 CellChangeTimes->{{3.8856418144668617`*^9, 3.885641818917082*^9}, {
  3.885870740519577*^9, 3.885870741768258*^9}, {3.8882884027429333`*^9, 
  3.8882884234541273`*^9}},ExpressionUUID->"f548cac1-a13b-4013-bcc3-\
d6b231d988ed"],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  "\"\</Users/max/Desktop/lattice_perturbation_theory/myLPT.m\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{
  "p", ",", "q", ",", "k", ",", "\[DoubleStruckCapitalI]", ",", 
   "\[DoubledGamma]", ",", "\[Sigma]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.885873219149599*^9, 3.885873255258662*^9}, {
  3.886214680756117*^9, 3.8862147055477247`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\<desktop/lattice_perturbation_theory/stout\>\"", 
   "]"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"59895ec0-e129-4058-ab5a-48454de380f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U1", "[", 
    RowBox[{"1", ",", "mu", ",", "x"}], "]"}], "//", "myExpandU1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"U", "[", 
       RowBox[{"n_", ",", 
        RowBox[{"-", "mu_"}], ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Ud", "[", 
       RowBox[{"n", ",", "mu", ",", 
        RowBox[{"x", "-", 
         RowBox[{"e", "[", "mu", "]"}]}]}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"e", "[", 
      RowBox[{"-", "mu_"}], "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"-", 
      RowBox[{"e", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Insert", " ", "Expansions", " ", "of", " ", "U", " ", "and", " ", 
    "Udagger"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"I", " ", "g0", " ", 
       RowBox[{"A", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"g0", "^", "2"}], "/", "2"}], "  ", 
       RowBox[{"AA", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}], "-", 
      RowBox[{"I", " ", 
       RowBox[{
        RowBox[{"g0", "^", "3"}], "/", "6"}], 
       RowBox[{"AAA", "[", 
        RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"Ud", "[", 
      RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], ":>", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"I", " ", "g0", " ", 
        RowBox[{"A", "[", 
         RowBox[{"n", ",", "mu", ",", "x"}], " ", "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"g0", "^", "2"}], "/", "2"}], "  ", 
        RowBox[{"AAd", "[", 
         RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"g0", "^", "3"}], "/", "6"}], 
        RowBox[{"AAAd", "[", 
         RowBox[{"n", ",", "mu", ",", "x"}], "]"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Truncate", " ", "at", " ", "order", " ", 
    RowBox[{"g0", "^", "3"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"%", "+", 
      RowBox[{
       RowBox[{"O", "[", "g0", "]"}], "^", "4"}]}], "]"}], "//", 
    "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Apply", " ", "traces", " ", "to", " ", "As", " ", "according", " ", "to", 
    " ", "which", " ", "Q", " ", "they", " ", "come", " ", "from"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"tr", "[", "n_", "]"}], ":>", "0"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", "n_", "]"}], 
      RowBox[{"A1_", "[", 
       RowBox[{"m_", ",", "mu_", ",", "x_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "AA", ",", "AAd", ",", "AAA", ",", "AAAd"}], "}"}],
         ",", "A1"}], "]"}], "&&", 
      RowBox[{"0", "<=", 
       RowBox[{"m", "-", "n"}], "<", 
       RowBox[{"4", "/", "13"}]}]}]}], ":>", 
    RowBox[{"tr", "[", 
     RowBox[{"n", ",", 
      RowBox[{"A1", "[", 
       RowBox[{"m", ",", "mu", ",", "x"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"n_", ",", "A1_"}], "]"}], 
      RowBox[{"A2_", "[", 
       RowBox[{"m_", ",", "mu_", ",", "x_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A", ",", "AA", ",", "AAd", ",", "AAA", ",", "AAAd"}], "}"}],
         ",", "A2"}], "]"}], "&&", 
      RowBox[{"0", "<=", 
       RowBox[{"m", "-", "n"}], "<", 
       RowBox[{"4", "/", "13"}]}]}]}], ":>", 
    RowBox[{"tr", "[", 
     RowBox[{"n", ",", 
      RowBox[{"A1", " ", 
       RowBox[{"A2", "[", 
        RowBox[{"m", ",", "mu", ",", "x"}], "]"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "[", "n_", "]"}], "/;", 
     RowBox[{"n", "\[Element]", "Rationals"}]}], ":>", "Nc"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"n_", ",", "A_"}], "]"}], ":>", 
    RowBox[{"tr", "[", "A", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"A", "[", 
       RowBox[{"n_", ",", "mu_", ",", "x_"}], "]"}], "]"}], ":>", "0"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"tr", "[", " ", 
    RowBox[{"A", " ", "A", " ", "A"}], " ", "]"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
        "Rationals"}], " ", "&&", 
       RowBox[{"n1", "<", "n2"}], "&&", 
       RowBox[{"n2", "<", "n3"}]}]}], ":>", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"tr", "[", " ", 
    RowBox[{"A", " ", "AA"}], " ", "]"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"AA", "[", 
         RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
       RowBox[{"AAd", "[", 
        RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"AA", "[", 
         RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"AA", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"AA", "[", 
         RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"AAd", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
       RowBox[{"n1", "<", "n2"}]}]}], ":>", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"AA", "[", 
          RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"tr", "[", " ", "AAA", " ", "]"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"AAA", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], "/;", 
     RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"c", ",", "mu", ",", "x"}], "]"}]}], "+", 
       RowBox[{"Abar", " ", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "mu", ",", "x"}], "]"}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"AAAd", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], "/;", 
      RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "mu", ",", "x"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "mu", ",", "x"}], "]"}]}], "+", 
        RowBox[{"Abar", " ", "[", 
         RowBox[{"c", ",", "b", ",", "a", ",", "mu", ",", "x"}], "]"}]}], 
       ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"tr", "[", " ", 
     RowBox[{"A", " ", "A"}], " ", "]"}], " ", "A"}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
       "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}], "&&", 
      RowBox[{"n2", "<", "n3"}]}]}], ":>", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "]"}], 
     RowBox[{"T", "[", "c", "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"AA", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "]"}], 
     RowBox[{"T", "[", "c", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"AA", "[", 
         RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"AAd", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "]"}], 
     RowBox[{"T", "[", "c", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"AA", "[", 
         RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"tr", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
       "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}], "&&", 
      RowBox[{"n2", "<", "n3"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", "a", "]"}], 
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "c"}], "]"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"tr", "[", 
       RowBox[{"AA", "[", 
        RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", "a", "]"}], 
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "c"}], "]"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"AA", "[", 
         RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
       RowBox[{"tr", "[", 
        RowBox[{"AAd", "[", 
         RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], "]"}]}], "/;", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
       RowBox[{"n1", "<", "n2"}]}]}], ":>", 
     RowBox[{
      RowBox[{"T", "[", "a", "]"}], 
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"b", ",", "c"}], "]"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"AA", "[", 
          RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], 
       ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"tr", "[", " ", 
    RowBox[{"A", " ", "A"}], " ", "]"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "]"}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"tr", "[", 
     RowBox[{"AA", "[", 
      RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], ":>", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b"}], "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"AA", "[", 
         RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"tr", "[", 
      RowBox[{"AAd", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"tr", "[", 
       RowBox[{"T", "[", 
        RowBox[{"a", ",", "b"}], "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"AA", "[", 
          RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], 
       ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Sort", " ", "As"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n3_", ",", "rho_", ",", "z_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}], "\[Element]", 
       "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}], "&&", 
      RowBox[{"n2", "<", "n3"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "rho", ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"AA", "[", 
         RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"AAd", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"AA", "[", 
         RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"AA", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"AA", "[", 
         RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"AAd", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "nu", ",", "y"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"c", ",", "nu", ",", "y"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"AA", "[", 
         RowBox[{"b", ",", "c", ",", "nu", ",", "y"}], "]"}]}]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"AAA", "[", 
      RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
     RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
    RowBox[{
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "mu", ",", "x"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "mu", ",", "x"}], "]"}]}], "+", 
        RowBox[{"Abar", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "mu", ",", "x"}], "]"}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "Nc"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"T", "[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Ahat", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "mu", ",", "x"}], "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"AAAd", "[", 
      RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
     RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
    RowBox[{
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"b", ",", "mu", ",", "x"}], "]"}], 
         RowBox[{"A", "[", 
          RowBox[{"c", ",", "mu", ",", "x"}], "]"}]}], "+", 
        RowBox[{"Abar", "[", 
         RowBox[{"c", ",", "b", ",", "a", ",", "mu", ",", "x"}], "]"}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "-", 
        RowBox[{
         RowBox[{"1", "/", "Nc"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"T", "[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Ahat", "[", 
       RowBox[{"c", ",", "b", ",", "a", ",", "mu", ",", "x"}], "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"n2_", ",", "nu_", ",", "y_"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2"}], "}"}], "\[Element]", "Rationals"}], " ", "&&", 
      RowBox[{"n1", "<", "n2"}]}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nu", ",", "y"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"AA", "[", 
      RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
     RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"AA", "[", 
         RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"AAd", "[", 
      RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
     RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "b"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "mu", ",", "x"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "mu", ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"AA", "[", 
         RowBox[{"a", ",", "b", ",", "mu", ",", "x"}], "]"}]}]}], ")"}]}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"n1_", ",", "mu_", ",", "x_"}], "]"}], "/;", 
      RowBox[{"n1", "\[Element]", "Rationals"}]}], ":>", 
     RowBox[{
      RowBox[{"T", "[", "a", "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "mu", ",", "x"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "FourierTransform", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Abar", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "mu_", ",", "x_"}], "]"}], 
    "\[RuleDelayed]", " ", 
    RowBox[{
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "a", "]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "b", "]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "c", "]"}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{
          RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "a", "]"}], "+", 
         RowBox[{"k", "[", "b", "]"}], "+", 
         RowBox[{"k", "[", "c", "]"}]}], ")"}]}], "]"}], 
     RowBox[{"Abar", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "mu", ",", 
       RowBox[{"k", "[", "a", "]"}], ",", 
       RowBox[{"k", "[", "b", "]"}], ",", 
       RowBox[{"k", "[", "c", "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Abar", "[", 
     RowBox[{"c", ",", "b", ",", "a", ",", "mu_", ",", "x_"}], "]"}], 
    "\[RuleDelayed]", " ", 
    RowBox[{
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "a", "]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "b", "]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "c", "]"}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{
          RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "a", "]"}], "+", 
         RowBox[{"k", "[", "b", "]"}], "+", 
         RowBox[{"k", "[", "c", "]"}]}], ")"}]}], "]"}], 
     RowBox[{"Abar", "[", 
      RowBox[{"c", ",", "b", ",", "a", ",", "mu", ",", 
       RowBox[{"k", "[", "c", "]"}], ",", 
       RowBox[{"k", "[", "b", "]"}], ",", 
       RowBox[{"k", "[", "a", "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Ahat", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "mu_", ",", "x_"}], "]"}], 
    "\[RuleDelayed]", " ", 
    RowBox[{
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "a", "]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "b", "]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "c", "]"}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{
          RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "a", "]"}], "+", 
         RowBox[{"k", "[", "b", "]"}], "+", 
         RowBox[{"k", "[", "c", "]"}]}], ")"}]}], "]"}], 
     RowBox[{"Ahat", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "mu", ",", 
       RowBox[{"k", "[", "a", "]"}], ",", 
       RowBox[{"k", "[", "b", "]"}], ",", 
       RowBox[{"k", "[", "c", "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Ahat", "[", 
     RowBox[{"c", ",", "b", ",", "a", ",", "mu_", ",", "x_"}], "]"}], 
    "\[RuleDelayed]", " ", 
    RowBox[{
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "a", "]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "b", "]"}], "]"}], 
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "c", "]"}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{
          RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "a", "]"}], "+", 
         RowBox[{"k", "[", "b", "]"}], "+", 
         RowBox[{"k", "[", "c", "]"}]}], ")"}]}], "]"}], 
     RowBox[{"Ahat", "[", 
      RowBox[{"c", ",", "b", ",", "a", ",", "mu", ",", 
       RowBox[{"k", "[", "c", "]"}], ",", 
       RowBox[{"k", "[", "b", "]"}], ",", 
       RowBox[{"k", "[", "a", "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"AA", "[", 
     RowBox[{"a_", ",", "b_", ",", "mu_", ",", "x_"}], "]"}], 
    "\[RuleDelayed]", " ", 
    RowBox[{
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "a", "]"}], "]"}], " ", 
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "b", "]"}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{
          RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "a", "]"}], "+", 
         RowBox[{"k", "[", "b", "]"}]}], ")"}]}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "mu", ",", 
       RowBox[{"k", "[", "a", "]"}], ",", 
       RowBox[{"k", "[", "b", "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"a_", ",", "mu_", ",", "x_"}], "]"}], "\[RuleDelayed]", " ", 
    RowBox[{
     RowBox[{"Int", "[", 
      RowBox[{"k", "[", "a", "]"}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{
          RowBox[{"e", "[", "mu", "]"}], "/", "2"}]}], ")"}], 
       RowBox[{"k", "[", "a", "]"}]}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "mu", ",", 
       RowBox[{"k", "[", "a", "]"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", "a", "]"}], "\[Rule]", "k1"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "b", "]"}], "\[Rule]", "k2"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "c", "]"}], "\[Rule]", "k3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unf", "=", "%"}], ";"}]}], "Input",
 CellChangeTimes->{{3.888288502139614*^9, 3.88828850925064*^9}, {
   3.888288708681127*^9, 3.888288736388267*^9}, {3.8882887713896513`*^9, 
   3.88828877589874*^9}, {3.8882888428503103`*^9, 3.888288847584384*^9}, {
   3.888477155804613*^9, 3.8884771581761827`*^9}, 3.88850624644374*^9, 
   3.8885063496055737`*^9, {3.888506510147233*^9, 3.888506595475977*^9}, {
   3.888506644890306*^9, 3.8885066592063*^9}, {3.8885067090521393`*^9, 
   3.8885067222064323`*^9}, 3.888989887155097*^9, {3.888989993758918*^9, 
   3.888990008759706*^9}, {3.888990120033566*^9, 3.8889901644590883`*^9}, {
   3.889017602316777*^9, 3.889017629872039*^9}, {3.889017701878353*^9, 
   3.889017766198732*^9}, {3.8890178100629797`*^9, 3.889018114298177*^9}, {
   3.8890181623378363`*^9, 3.889018335010909*^9}, 3.889018711354147*^9, 
   3.889018803983632*^9, {3.889018841335328*^9, 3.889018859165597*^9}, {
   3.889018913185614*^9, 3.88901896742052*^9}, {3.889019031295475*^9, 
   3.889019036344406*^9}, {3.889019157959756*^9, 3.8890191715883627`*^9}, 
   3.889019240270156*^9, {3.8890197172675*^9, 3.8890197505326347`*^9}, {
   3.889019804323963*^9, 3.8890198494026012`*^9}, 3.889019969180339*^9, {
   3.889020021032856*^9, 3.889020101336708*^9}, 3.889020507774469*^9, {
   3.88902060259648*^9, 3.889020664803195*^9}, {3.889020991382378*^9, 
   3.889020994479456*^9}, {3.889021109640532*^9, 3.889021115429913*^9}, 
   3.8890662274232693`*^9, 3.8890662731503277`*^9, {3.889153196381526*^9, 
   3.889153201645836*^9}, 3.8891534539204473`*^9, {3.88915352211764*^9, 
   3.889153524108078*^9}, {3.88915364428846*^9, 3.889153685907686*^9}, {
   3.889153717321919*^9, 3.889153764545783*^9}, {3.88915380586191*^9, 
   3.889153813279911*^9}, 3.898695232931443*^9, {3.911286179613861*^9, 
   3.911286260730219*^9}, {3.91128632417663*^9, 3.9112863559255466`*^9}, {
   3.9112863860430603`*^9, 3.91128640841903*^9}, 3.911286477355814*^9, {
   3.9112865446942883`*^9, 3.9112866157755003`*^9}, {3.911286654872879*^9, 
   3.911286878413781*^9}, {3.9112869216380167`*^9, 3.911286974209675*^9}, {
   3.911289639603553*^9, 3.911289646823182*^9}, {3.9137795808978243`*^9, 
   3.913779649543283*^9}, 3.913779753014865*^9, {3.91465203515121*^9, 
   3.914652059917205*^9}, {3.914652095895821*^9, 3.914652129377344*^9}, {
   3.914652164354742*^9, 3.914652167729437*^9}, {3.9146522180536013`*^9, 
   3.914652220810186*^9}, {3.914652254853033*^9, 3.914652391973032*^9}, {
   3.91466764839132*^9, 3.9146677302190104`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b266de1a-f846-4a97-9f9e-b1c4bcdb6b42"],

Cell[CellGroupData[{

Cell["0th Order", "Section",
 CellChangeTimes->{{3.8969275591456537`*^9, 
  3.89692756744351*^9}},ExpressionUUID->"0a840924-cbb5-422c-800b-\
349249d6bd18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Unf", "/.", 
  RowBox[{"g0", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.8882888604012117`*^9, 3.8882888684084253`*^9}, 
   3.889066293413793*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"2f1aa999-38f6-4177-898f-832f413572cc"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.8882888694561367`*^9, 3.888506750504472*^9, 
  3.8890202417286987`*^9, 3.891321368469563*^9, 3.8961830151901493`*^9, 
  3.8969278026867847`*^9, 3.89756980721845*^9, 3.897578729371084*^9, 
  3.897830542676949*^9, 3.8986672945562363`*^9, 3.90913105890443*^9, 
  3.9106855859997377`*^9, 3.9112870539903193`*^9, 3.913711813218319*^9, 
  3.914414989909071*^9, 3.9146524336340733`*^9, 3.916732625846177*^9, 
  3.916747044530291*^9, 3.9179388460864143`*^9, 3.9182233287318983`*^9, 
  3.9186217138695993`*^9, 3.918795027411242*^9, 3.9221620204825573`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"73cabfc5-4909-40eb-ac21-d2aa90a76d52"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["First Order", "Section",
 CellChangeTimes->{{3.8882976451248198`*^9, 
  3.8882976484102707`*^9}},ExpressionUUID->"3ef9fa58-684d-4285-88c1-\
185f8f12a8be"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Unf", ",", 
      RowBox[{"g0", " ", 
       RowBox[{"T", "[", "a", "]"}]}]}], "]"}], "/", "I"}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"k_", " ", 
      RowBox[{"e", "[", "mu_", "]"}]}], "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
    RowBox[{"k", "[", "mu", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"%", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "k1", " ", "x"}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"k1", "[", "mu", "]"}]}]}]]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Exp", "[", "x_", "]"}], ":>", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"x", "/", "I"}], "]"}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "/", "I"}], "]"}]}]}]}]}], "//", "ExpandAll"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      RowBox[{"SUM", "[", "nu1", "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu1", ",", "k1"}], "]"}]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"nu1", "->", "nu"}]}], ")"}], 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"k1", "[", "nu1", "]"}], "]"}], "->", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"k1", "[", "nu1", "]"}], "/", "2"}], "]"}], "^", 
        "2"}]}]}]}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Int", "[", "k1", "]"}], " ", 
       RowBox[{"T", "[", "a", "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}], ",", "\[Rho]"}], 
     "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"An", "=", "%"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"SUM", "[", "nu1", "]"}], "expr_"}], ":>", 
    RowBox[{"Sum", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"Int", "[", "k1", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}], "->", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"g1", "=", "%"}]}], "Input",
 CellChangeTimes->{{3.8882888824739437`*^9, 3.8882889335693502`*^9}, 
   3.888288970641531*^9, {3.888289029713915*^9, 3.888289048658738*^9}, {
   3.88828918426857*^9, 3.888289238450328*^9}, {3.888289287085857*^9, 
   3.888289328427088*^9}, {3.888289390317512*^9, 3.888289621271729*^9}, {
   3.888289653975004*^9, 3.8882896681294928`*^9}, {3.8882897396427193`*^9, 
   3.8882897503333693`*^9}, {3.888289843045381*^9, 3.8882898609294243`*^9}, {
   3.888289934696529*^9, 3.888289956814878*^9}, {3.888290037714171*^9, 
   3.888290184767535*^9}, {3.8882902247168617`*^9, 3.888290236731579*^9}, {
   3.888290285017758*^9, 3.888290324295712*^9}, {3.888290420974229*^9, 
   3.888290431033265*^9}, {3.888290543883328*^9, 3.8882905584981413`*^9}, {
   3.888290713717494*^9, 3.8882907685291348`*^9}, {3.88829082413833*^9, 
   3.888290825136907*^9}, {3.8882908860464973`*^9, 3.88829099535323*^9}, {
   3.888291029186357*^9, 3.888291050619774*^9}, {3.888291080858142*^9, 
   3.888291179575741*^9}, {3.888291210674391*^9, 3.888291210679134*^9}, {
   3.888291256170293*^9, 3.8882912922243433`*^9}, {3.888291349062875*^9, 
   3.888291349769816*^9}, {3.889062969510118*^9, 3.889062969946546*^9}, {
   3.889063122619553*^9, 3.8890631402752123`*^9}, 3.889066296998616*^9, {
   3.889496969463312*^9, 3.8894969991794662`*^9}, {3.8894970525764427`*^9, 
   3.88949705362689*^9}, 3.8895048228670797`*^9, {3.914652456067871*^9, 
   3.914652506973311*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"6c2ac024-d802-4dba-acc2-787ffc4f2563"],

Cell[BoxData[
 RowBox[{
  TemplateBox[{
    RowBox[{"mu", ",", "nu"}]},
   "KroneckerDeltaSeq"], "+", 
  RowBox[{"\[Rho]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"k1", "[", "1", "]"}], "2"], "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"k1", "[", "2", "]"}], "2"], "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"k1", "[", "3", "]"}], "2"], "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"k1", "[", "4", "]"}], "2"], "]"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"k1", "[", "nu", "]"}], "2"], "]"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.8882888939048347`*^9, 3.888288933911092*^9}, 
   3.888288972014196*^9, 3.8882890497361927`*^9, {3.888289210613804*^9, 
   3.888289240290427*^9}, 3.8882893292699757`*^9, {3.8882893908182173`*^9, 
   3.888289429847087*^9}, {3.888289474780814*^9, 3.888289549564592*^9}, {
   3.8882895868948793`*^9, 3.888289621594427*^9}, 3.888289655569848*^9, {
   3.888289743504909*^9, 3.8882897529077682`*^9}, {3.888289843444769*^9, 
   3.8882898494504967`*^9}, {3.888290051621071*^9, 3.888290082018029*^9}, {
   3.888290119154792*^9, 3.888290136898844*^9}, 3.888290185784688*^9, {
   3.888290226124345*^9, 3.8882902371099052`*^9}, 3.888290324847929*^9, {
   3.888290421403688*^9, 3.8882904313162603`*^9}, {3.888290554551449*^9, 
   3.888290558736403*^9}, {3.888290763632753*^9, 3.8882907697712917`*^9}, 
   3.8882908256256123`*^9, 3.888290995644804*^9, {3.888291029869689*^9, 
   3.8882910509058247`*^9}, {3.8882911091716843`*^9, 3.888291149053347*^9}, 
   3.888291181811882*^9, 3.8882912135062847`*^9, {3.888291257592381*^9, 
   3.888291293799493*^9}, 3.888291352512515*^9, 3.888291561847472*^9, 
   3.888506761142479*^9, 3.8890202606245003`*^9, 3.889063000623374*^9, 
   3.889063212625658*^9, {3.889496995039783*^9, 3.889497000078846*^9}, 
   3.889497059301255*^9, 3.889504823568119*^9, 3.891321368803763*^9, 
   3.896183015652945*^9, 3.89692780820263*^9, 3.8975698119222403`*^9, 
   3.897578729717107*^9, 3.897830543363358*^9, 3.8986611961922617`*^9, 
   3.898667294910226*^9, 3.9091310593370037`*^9, 3.910685596616556*^9, 
   3.911287058478795*^9, 3.913711813569323*^9, 3.9137797800069017`*^9, 
   3.9144149902598677`*^9, {3.914652433962047*^9, 3.9146524623970203`*^9}, 
   3.914652507449176*^9, 3.91466041774883*^9, 3.914660611146999*^9, 
   3.916732626431179*^9, 3.916747045111815*^9, 3.917938846443404*^9, 
   3.9182233451323767`*^9, 3.918621714381959*^9, 3.918795027986603*^9, 
   3.922162021069018*^9, 3.923799247832766*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"3cf6424d-a898-4059-8081-c6b580f54ab1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g1fun", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "k1_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g1", "]"}]}]], "Input",
 CellChangeTimes->{{3.896183241492783*^9, 3.8961832653076057`*^9}, {
  3.896927836115995*^9, 3.896927836187763*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"c95e7fca-f3db-4d1e-99db-ccc3dd050071"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stout1", "[", 
   RowBox[{"nstout_", ",", "mu_", ",", "nu_", ",", "k1_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "alpha", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "k_", "]"}], ":=", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "\[Rho]", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"k", "[", "alpha", "]"}]}], "]"}], "^", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "4"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "k1", "]"}], "^", "nstout"}], " ", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "k1", "]"}], "^", "nstout"}], " ", "-", "1"}], 
        ")"}], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"k1", "[", "mu", "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"k1", "[", "nu", "]"}]}], "]"}], "/", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"k1", "[", "alpha", "]"}]}], "]"}], "^", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "4"}], "}"}]}], "]"}]}]}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.8986675025310926`*^9, {3.898667684008463*^9, 3.898667869538327*^9}, {
   3.898667932540266*^9, 3.898667973138826*^9}, {3.898668140453796*^9, 
   3.898668168746046*^9}, {3.898695774522928*^9, 3.89869581161165*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"5d46930a-a5bd-49e3-98bd-42ef2d582058"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stout1", "[", 
   RowBox[{"1", ",", "nstout_", ",", "mu_", ",", "nu_", ",", "0"}], "]"}], ":=",
   "0"}]], "Input",
 CellChangeTimes->{{3.9221618376441298`*^9, 3.922161844131267*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"1b970ea8-2d58-4859-8d0b-1e25478ffc31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<stout1.mx\>\"", ",", 
    RowBox[{"{", "stout1", "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.896190158986807*^9, 3.89619016715434*^9}, {
   3.896934229626664*^9, 3.8969342356316442`*^9}, {3.8969345050884123`*^9, 
   3.8969345075496187`*^9}, {3.896934539908012*^9, 3.8969345402882433`*^9}, {
   3.898051550135489*^9, 3.898051556227458*^9}, 3.8980520389335117`*^9, {
   3.898052144655037*^9, 3.8980521528450127`*^9}, {3.898052633444161*^9, 
   3.898052633590591*^9}, {3.9106855886045723`*^9, 3.910685591258263*^9}, {
   3.916032501981696*^9, 3.9160325038291388`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"18bdc64e-70e6-44f5-99a1-7939a9d13fd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second Order", "Section",
 CellChangeTimes->{{3.888297659108767*^9, 
  3.888297661201385*^9}},ExpressionUUID->"a80fc9dd-4f99-4031-a21a-\
bbdaa3a78db3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Trace", " ", "part"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"Unf", ",", 
       RowBox[{
        RowBox[{"g0", "^", "2"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"T", "[", 
          RowBox[{"a", ",", "b"}], "]"}], "]"}]}]}], "]"}], "//", 
     "ExpandAll"}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{"%", "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"%", "/.", 
                 RowBox[{"k1", "->", "k2new"}]}], "/.", 
                RowBox[{"k2", "->", "k1"}]}], "/.", 
               RowBox[{"k2new", "->", "k2"}]}], "/.", 
              RowBox[{"nu", "->", "rhonew"}]}], "/.", 
             RowBox[{"rho", "->", "nu"}]}], "/.", 
            RowBox[{"rhonew", "->", "rho"}]}], "/.", 
           RowBox[{"a", "->", "bnew"}]}], "/.", 
          RowBox[{"b", "->", "a"}]}], "/.", 
         RowBox[{"bnew", "->", "b"}]}], ")"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"AA", "[", 
      RowBox[{"b", ",", "a", ",", "mu_", ",", "k2", ",", "k1"}], "]"}], ":>", 
     
     RowBox[{"-", 
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "mu", ",", "k1", ",", "k2"}], 
       "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.889063720553282*^9, 3.8890638162208767`*^9}, {
   3.889063857076486*^9, 3.889063865042555*^9}, {3.889063919131939*^9, 
   3.889063981404879*^9}, 3.8890640649276333`*^9, {3.889064113104952*^9, 
   3.889064120005768*^9}, {3.889064156388896*^9, 3.88906416239776*^9}, {
   3.889065456763812*^9, 3.889065457050006*^9}, 3.88906630571924*^9, {
   3.914654620962134*^9, 3.9146546420071173`*^9}, {3.9146547086320667`*^9, 
   3.914654734990322*^9}, {3.9146548444618397`*^9, 3.914654847417349*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"f5e59aad-8191-4ce2-89a7-6b0ae3f95276"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.889063728968149*^9, {3.889063809114525*^9, 3.889063818072019*^9}, 
   3.8890638672531652`*^9, {3.889063922429517*^9, 3.889063937869494*^9}, {
   3.889063968625401*^9, 3.889063986410881*^9}, 3.889064067974758*^9, {
   3.889064157850891*^9, 3.889064162939561*^9}, 3.88906545775441*^9, 
   3.8895383913819647`*^9, 3.891321369234119*^9, 3.897569834008089*^9, 
   3.897830851051343*^9, 3.89866823438866*^9, 3.909131059716927*^9, 
   3.910685632043538*^9, 3.9112870773244743`*^9, 3.91371181400569*^9, 
   3.913779785123753*^9, 3.914414990660384*^9, 3.914654482811409*^9, {
   3.9146546217554092`*^9, 3.9146546432208*^9}, 3.914654737191987*^9, 
   3.914654848970132*^9, 3.914660418357579*^9, 3.914660630677299*^9, 
   3.9167326272893248`*^9, 3.9167470457276297`*^9, 3.917938846866041*^9, 
   3.918223354377247*^9, 3.918621714862083*^9, 3.918795028693119*^9, 
   3.922162021965105*^9, 3.923799248394833*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"41158f36-b727-442d-b6de-9dd3614533c0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Non", "-", 
    RowBox[{"trace", " ", "part"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"Unf", ",", 
         RowBox[{
          RowBox[{"g0", "^", "2"}], " ", 
          RowBox[{"T", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}]}], "]"}], "/", "2"}]}], "//", 
     "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k_", " ", 
        RowBox[{"e", "[", "mu_", "]"}]}], "/;", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
      RowBox[{"k", "[", "mu", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"%", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "k1", " ", "x"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "k2", " ", "x"}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"k1", "[", "mu", "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"k2", "[", "mu", "]"}]}]}]]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Exp", "[", "x_", "]"}], ":>", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"x", "/", "I"}], "]"}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "/", "I"}], "]"}]}]}]}]}], "//", "ExpandAll"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], "->", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], "->", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "rho"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "rho"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "rho"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nui_", ",", "k1", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "mu", ",", "k1", ",", "k2"}], "]"}], "->", 
      
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myTrigExpand", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myTrigReduce", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"k_", "[", "mu_", "]"}], "]"}], "/;", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"k", "[", "mu", "]"}], "/", "2"}], "]"}], "^", 
          "2"}]}]}]}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"%", ",", 
      RowBox[{"Trig", "->", "False"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", 
        RowBox[{"AA", "[", "x__", "]"}], ",", 
        RowBox[{"A", "[", "x__", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AAn", "=", "%"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Int", "[", "k1", "]"}], " ", 
       RowBox[{"Int", "[", "k2", "]"}]}], "->", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//.", 
     RowBox[{
      RowBox[{
       RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], ":>", 
      RowBox[{"Sum", "[", 
       RowBox[{"expr", ",", 
        RowBox[{"{", 
         RowBox[{"nui", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g22", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%", ",", 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g21", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"%%", ",", " ", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
        RowBox[{"A", "[", 
         RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8882976765977182`*^9, 3.8882977096576233`*^9}, {
   3.888297773820936*^9, 3.888297847591848*^9}, {3.888297921753188*^9, 
   3.8882980589262257`*^9}, {3.888298172479463*^9, 3.888298201641489*^9}, {
   3.888298244592989*^9, 3.888298253737125*^9}, {3.8882983441888227`*^9, 
   3.888298373312621*^9}, 3.888298425492751*^9, 3.88829845725112*^9, 
   3.88829848899781*^9, {3.888298535741827*^9, 3.8882985769473248`*^9}, {
   3.888373597842428*^9, 3.888373649434823*^9}, 3.888373706914472*^9, {
   3.888373961405389*^9, 3.888373976620408*^9}, {3.8883744046296053`*^9, 
   3.888374411872018*^9}, {3.888507102237154*^9, 3.888507123903675*^9}, {
   3.888507165862609*^9, 3.8885072205358953`*^9}, {3.8885074331751003`*^9, 
   3.888507466943344*^9}, {3.888507600585381*^9, 3.888507678351757*^9}, {
   3.888507847454155*^9, 3.888507864148193*^9}, {3.888507916376934*^9, 
   3.888507974753454*^9}, {3.888508064956862*^9, 3.8885080652349253`*^9}, {
   3.888508102092124*^9, 3.888508152053061*^9}, {3.888508608058309*^9, 
   3.888508609497766*^9}, 3.889020404527049*^9, {3.889021282654402*^9, 
   3.889021284706376*^9}, {3.8890213192681513`*^9, 3.889021323263494*^9}, {
   3.889021469091649*^9, 3.889021494441662*^9}, 3.889021570117175*^9, {
   3.889021741969557*^9, 3.889021926956848*^9}, {3.889022689411125*^9, 
   3.889022689499831*^9}, {3.889022764091877*^9, 3.88902278222085*^9}, {
   3.889063387842216*^9, 3.889063463881411*^9}, {3.8890634961001883`*^9, 
   3.889063540107513*^9}, {3.8890640223348627`*^9, 3.889064042860146*^9}, {
   3.889064184669222*^9, 3.8890642219331512`*^9}, {3.889064333407522*^9, 
   3.8890644947208567`*^9}, 3.8890645325557404`*^9, {3.889064985114401*^9, 
   3.88906505503023*^9}, 3.889065096337365*^9, 3.8890663086073923`*^9, {
   3.889067678212344*^9, 3.889067693688025*^9}, {3.889502786230257*^9, 
   3.889502795735475*^9}, {3.897573929291892*^9, 3.897573938312307*^9}, {
   3.898694207838048*^9, 3.89869420987181*^9}, {3.8986961254087143`*^9, 
   3.8986961298416147`*^9}, {3.913779891049279*^9, 3.9137798914196253`*^9}, 
   3.914659883531949*^9, {3.914661093575165*^9, 3.914661117493567*^9}, 
   3.914661615182046*^9, {3.916732638471683*^9, 3.916732645072722*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"16431154-c419-474d-bc75-ccb861c4e79d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AAn", "/.", 
   RowBox[{
    RowBox[{"AA", "[", 
     RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], "->", 
    "0"}]}], "/.", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
    RowBox[{"A", "[", 
     RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}], "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.914659800624998*^9, 3.91465981906004*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"44896ee0-f01c-4ebd-a0c5-d9f451e1cf0d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.914659820297387*^9, 3.914660752797433*^9, 
  3.914661447858872*^9, 3.916732698163706*^9, 3.916747106931975*^9, 
  3.917938902926448*^9, 3.918223432333063*^9, 3.918621776734578*^9, 
  3.918795088515231*^9, 3.92216207233533*^9, 3.923799302356757*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"89470d41-6428-4740-9e0c-3e73b12ab96d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g21as", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g21", "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "g1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "/.", 
          RowBox[{"nu", "->", "rho"}]}], "/.", 
         RowBox[{"k1", "->", "k2"}]}], ")"}]}]}], ")"}], "//", "Expand"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.897976100607648*^9, 3.897976106636894*^9}, {
   3.898669103119831*^9, 3.898669105638463*^9}, {3.8986692666828623`*^9, 
   3.898669268132753*^9}, {3.898669351049449*^9, 3.898669368012003*^9}, {
   3.898696136278796*^9, 3.89869613902194*^9}, 3.9112871399843607`*^9, {
   3.9146615621508007`*^9, 3.914661562464682*^9}, {3.91466160480273*^9, 
   3.914661605779389*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"dc850296-1f22-46d2-ab04-0005c706944e"],

Cell[BoxData[
 RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Rho]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k1", "[", "nu", "]"}], "+", 
         RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k1", "[", "mu", "]"}], "-", 
         RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
       RowBox[{"k2", "[", "nu", "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"k2", "[", "mu", "]"}], "2"], "]"}], " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"k1", "[", "rho", "]"}], "+", 
       FractionBox[
        RowBox[{"k2", "[", "rho", "]"}], "2"]}], "]"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.897976111449173*^9, 3.8986682680569153`*^9, 3.898669108142544*^9, 
   3.898669270414241*^9, 3.8986693689952087`*^9, 3.898669406295268*^9, 
   3.898696175651971*^9, 3.9091310983314953`*^9, 3.910685664300563*^9, {
   3.911287120029191*^9, 3.911287140910652*^9}, 3.913711840707589*^9, 
   3.913779814760268*^9, 3.913780023642355*^9, 3.914415022906843*^9, 
   3.914654979324643*^9, 3.914660738408495*^9, 3.914661473557026*^9, {
   3.914661580710635*^9, 3.914661607167725*^9}, 3.9160428358496027`*^9, 
   3.9167327081000757`*^9, 3.9167471081929493`*^9, 3.917938903727991*^9, 
   3.918223436827286*^9, 3.918621777830888*^9, 3.918795089135112*^9, 
   3.922162072918713*^9, 3.9237993028587847`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"f1390c58-4549-4c9f-ba93-54732ebfda97"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g21asfun", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g21as", "]"}]}]], "Input",
 CellChangeTimes->{{3.896183241492783*^9, 3.8961832653076057`*^9}, {
  3.896927836115995*^9, 3.896927836187763*^9}, {3.897570077081729*^9, 
  3.897570113926324*^9}, {3.8975739505109243`*^9, 3.8975739518796263`*^9}, {
  3.897976142140739*^9, 3.89797614230864*^9}, {3.898696148055623*^9, 
  3.8986961637612743`*^9}, {3.916732677583969*^9, 3.9167326789677963`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"c0cda623-485d-486b-bc1d-365413d183f3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"stout2", "=", 
   RowBox[{
    RowBox[{"\\", "tilde"}], 
    RowBox[{"{", "g", "}"}], "_", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\\", "mu"}], "\\n", "u", "\\r", "ho"}], "}"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.916732756832971*^9, 3.916732791360058*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"701f3fca-3cd3-462d-a46a-7119a7a25a7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stout2", "[", 
   RowBox[{
   "nstout_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma"}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"g21asfun", "[", 
        RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2"}], 
        "]"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"stout1", "[", 
           RowBox[{
            RowBox[{"nstout", "-", "1", "-", "m"}], ",", "mu", ",", "alpha", 
            ",", 
            RowBox[{"k1", "+", "k2"}]}], "]"}], 
          RowBox[{"stout1", "[", 
           RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
          RowBox[{"stout1", "[", 
           RowBox[{"m", ",", "gamma", ",", "rho", ",", "k2"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"nstout", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"alpha", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"beta", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.898668654011219*^9, 3.8986687623620367`*^9}, {
   3.8986689383420277`*^9, 3.898668943299223*^9}, 3.8986930303123703`*^9, {
   3.898694239295207*^9, 3.898694267611698*^9}, {3.89869436027778*^9, 
   3.898694368694561*^9}, {3.8986960054591217`*^9, 3.898696014016323*^9}, {
   3.898696077357575*^9, 3.8986960807805862`*^9}, {3.8986961956342173`*^9, 
   3.898696195724859*^9}, {3.916031930813116*^9, 3.916032004578826*^9}, {
   3.916032117498912*^9, 3.9160321179776363`*^9}, {3.9160425138324413`*^9, 
   3.916042514792369*^9}, {3.916042550623406*^9, 3.916042552743444*^9}, {
   3.9167327229570007`*^9, 3.916732730898012*^9}, {3.916747097130439*^9, 
   3.91674710771101*^9}, {3.918276852635214*^9, 3.918276874310639*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"5cbe9d54-9f24-4198-ba47-4306061fd7fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stout2", "[", 
   RowBox[{
   "1", ",", "0", ",", "nstout_", ",", "mu_", ",", "nu_", ",", "rho_", ",", 
    "0", ",", "k2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma"}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          TagBox["g21asfun",
           HoldForm], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "0", ",", "k2"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1", "-", "m"}], ",", "mu", ",", "alpha", 
          ",", "k2"}], "]"}], " ", 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "0"}], "]"}], " ", 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "gamma", ",", "rho", ",", "k2"}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g21asfun", "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "0", ",", "k2"}], 
         "]"}], 
        RowBox[{
         SuperscriptBox[
          TagBox["stout1",
           HoldForm], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1", "-", "m"}], ",", "mu", ",", "alpha", 
          ",", "k2"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "0"}], "]"}], " ", 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "gamma", ",", "rho", ",", "k2"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"alpha", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"beta", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.923799110401222*^9},ExpressionUUID->"b8f14e90-aad3-416f-b50b-\
8aacc9d48710"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stout2", "[", 
   RowBox[{
   "0", ",", "1", ",", "nstout_", ",", "mu_", ",", "nu_", ",", "rho_", ",", 
    "k1_", ",", "0"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma"}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          TagBox["g21asfun",
           HoldForm], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "0"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1", "-", "m"}], ",", "mu", ",", "alpha", 
          ",", "k1"}], "]"}], " ", 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], " ", 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "gamma", ",", "rho", ",", "0"}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"g21asfun", "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "0"}], 
         "]"}], 
        RowBox[{
         SuperscriptBox[
          TagBox["stout1",
           HoldForm], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1", "-", "m"}], ",", "mu", ",", "alpha", 
          ",", "k1"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], " ", 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "gamma", ",", "rho", ",", "0"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", 
        RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"alpha", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"beta", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9237991334366713`*^9, 
  3.9237991391942253`*^9}},ExpressionUUID->"311e4fd7-40e2-4e09-aa96-\
46cb05bbff4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{"\"\<stout2.mx\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"stout2", ",", "g21asfun"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.896190158986807*^9, 3.89619016715434*^9}, {
   3.896934229626664*^9, 3.8969342356316442`*^9}, {3.8969345050884123`*^9, 
   3.8969345075496187`*^9}, {3.896934539908012*^9, 3.8969345402882433`*^9}, {
   3.898051550135489*^9, 3.898051556227458*^9}, 3.8980520389335117`*^9, {
   3.898052144655037*^9, 3.8980521528450127`*^9}, {3.898052633444161*^9, 
   3.898052633590591*^9}, {3.8981335229972982`*^9, 3.8981335257692432`*^9}, {
   3.898696090399979*^9, 3.89869609238459*^9}, {3.89869620525292*^9, 
   3.898696205353442*^9}, {3.9106856189801607`*^9, 3.910685621960485*^9}, {
   3.916032496067271*^9, 3.916032497837201*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"09d49cd2-5088-4e0a-8188-41ed572284fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Third Order", "Section",
 CellChangeTimes->{{3.888297659108767*^9, 3.888297661201385*^9}, {
  3.888387726370421*^9, 
  3.888387729408037*^9}},ExpressionUUID->"e3fccaf0-9bca-4589-920a-\
9a1057f8cf20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Non", "-", 
    RowBox[{"trace", " ", "part"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], "/", "I"}], " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Unf", ",", 
        RowBox[{
         RowBox[{"g0", "^", "3"}], 
         RowBox[{"T", "[", 
          RowBox[{"a", ",", "b", ",", "c"}], "]"}]}]}], "]"}]}], "//", 
     "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"k_", " ", 
        RowBox[{"e", "[", "mu_", "]"}]}], "/;", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
      RowBox[{"k", "[", "mu", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"%", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "k1", " ", "x"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "k2", " ", "x"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "k3", " ", "x"}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"k1", "[", "mu", "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"k2", "[", "mu", "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"k3", "[", "mu", "]"}]}]}]]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Exp", "[", "x_", "]"}], ":>", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"x", "/", "I"}], "]"}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "/", "I"}], "]"}]}]}]}]}], "//", "ExpandAll"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"A", "[", "mu", "]"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"Abar", "[", 
       RowBox[{
       "a_", ",", "b_", ",", "c_", ",", "mu", ",", "k1_", ",", "k2_", ",", 
        "k3_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], 
       RowBox[{"Abar", "[", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}],
         "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"Ahat", "[", 
       RowBox[{
       "a_", ",", "b_", ",", "c_", ",", "mu", ",", "k1_", ",", "k2_", ",", 
        "k3_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], 
       RowBox[{"Ahat", "[", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}],
         "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "mu", ",", "k1", ",", "k2"}], "]"}], "->", 
      
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"b", ",", "c", ",", "mu", ",", "k2", ",", "k3"}], "]"}], "->", 
      
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "sigma"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], "->", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "nu"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], "->", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "rho"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], "->", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"mu", ",", "sigma"}], "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"A", "[", "nu_i", "]"}], 
     RowBox[{"A", "[", "nu_i", "]"}], 
     RowBox[{"A", "[", "nu_i", "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "rho"}], "]"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "sigma"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"A", "[", "nu_i", "]"}], 
     RowBox[{"A", "[", "nu_i", "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nui_", ",", "k1", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "sigma"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "nui_", ",", "k2", ",", "k3"}], "]"}]}], ":>",
       " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "sigma"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "sigma"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "rho"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"nu", ",", "sigma"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "rho"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"rho", ",", "sigma"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "rho"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "sigma"}]}], ")"}], 
       RowBox[{"A", "[", 
        RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"A", "[", "nu_i", "]"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"Abar", "[", 
        RowBox[{
        "a_", ",", "b_", ",", "c_", ",", "nui_", ",", "k1_", ",", "k2_", ",", 
         "k3_"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"Abar", "[", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}],
         "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"Ahat", "[", 
        RowBox[{
        "a_", ",", "b_", ",", "c_", ",", "nui_", ",", "k1_", ",", "k2_", ",", 
         "k3_"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"Ahat", "[", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}],
         "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nui_", ",", "k1", ",", "k2"}], "]"}]}], ":>",
       " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "nu"}]}], ")"}], 
       RowBox[{"AA", "[", 
        RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"expr_", " ", 
       RowBox[{"SUM", "[", "nui_", "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "nui_", ",", "k2", ",", "k3"}], "]"}]}], ":>",
       " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"expr", "/.", 
         RowBox[{"nui", "->", "sigma"}]}], ")"}], 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Simplifications", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myTrigExpand", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myTrigReduce", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"k_", "[", "mu_", "]"}], "]"}], "/;", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
       RowBox[{"1", "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"k", "[", "mu", "]"}], "/", "2"}], "]"}], "^", 
          "2"}]}]}]}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", "\[Rho]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Int", "[", "k1", "]"}], 
       RowBox[{"Int", "[", "k2", "]"}], 
       RowBox[{"Int", "[", "k3", "]"}]}], "->", "1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//.", 
     RowBox[{
      RowBox[{
       RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], ":>", 
      RowBox[{"Sum", "[", 
       RowBox[{"expr", ",", 
        RowBox[{"{", 
         RowBox[{"nui", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AAAn", "=", "%"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8882976765977182`*^9, 3.8882977096576233`*^9}, {
   3.888297773820936*^9, 3.888297847591848*^9}, {3.888297921753188*^9, 
   3.8882980589262257`*^9}, {3.888298172479463*^9, 3.888298201641489*^9}, {
   3.888298244592989*^9, 3.888298253737125*^9}, {3.8882983441888227`*^9, 
   3.888298373312621*^9}, 3.888298425492751*^9, 3.88829845725112*^9, 
   3.88829848899781*^9, {3.888298535741827*^9, 3.8882985769473248`*^9}, {
   3.888373597842428*^9, 3.888373649434823*^9}, 3.888373706914472*^9, {
   3.888373961405389*^9, 3.888373976620408*^9}, {3.8883744046296053`*^9, 
   3.888374411872018*^9}, {3.888387732985579*^9, 3.888387769144904*^9}, {
   3.888388569999831*^9, 3.8883885924834146`*^9}, {3.888388883586987*^9, 
   3.888388971046507*^9}, {3.888389011018531*^9, 3.8883891713589373`*^9}, {
   3.888390394821419*^9, 3.888390435992227*^9}, {3.888391311279654*^9, 
   3.8883913439042997`*^9}, 3.888508224945341*^9, {3.888508257749457*^9, 
   3.888508283219101*^9}, {3.888508448959787*^9, 3.88850844956568*^9}, {
   3.888508490788315*^9, 3.8885084914381723`*^9}, {3.8890229441298447`*^9, 
   3.8890229515390787`*^9}, {3.889065670938642*^9, 3.8890657019605703`*^9}, {
   3.8890657521822453`*^9, 3.8890658519326963`*^9}, {3.8890659208481617`*^9, 
   3.889065921032205*^9}, 3.889066038249217*^9, {3.8890663419508047`*^9, 
   3.889066342157464*^9}, {3.8890664320892763`*^9, 3.8890664967740107`*^9}, {
   3.889066555095029*^9, 3.889066643653989*^9}, {3.889067717122822*^9, 
   3.889067792420789*^9}, 3.889067831512309*^9, {3.889067930255664*^9, 
   3.889067956962393*^9}, {3.889068016078977*^9, 3.889068085504599*^9}, {
   3.889068133315722*^9, 3.889068145576954*^9}, {3.889068183360313*^9, 
   3.889068341666257*^9}, 3.889070300434321*^9, {3.8890705762481203`*^9, 
   3.889070936244528*^9}, 3.8890710287914057`*^9, 3.889071096759968*^9, {
   3.889071413952841*^9, 3.8890714511866503`*^9}, {3.88907730406936*^9, 
   3.8890773363663282`*^9}, {3.8891481004298267`*^9, 3.889148103150126*^9}, {
   3.889149911269002*^9, 3.8891499299313498`*^9}, {3.889150004686573*^9, 
   3.8891500146201563`*^9}, {3.889150462220632*^9, 3.889150495292759*^9}, {
   3.889150537367618*^9, 3.889150602325759*^9}, {3.8891506411047983`*^9, 
   3.889150703133031*^9}, {3.889150741410495*^9, 3.88915084971224*^9}, {
   3.8891509165086517`*^9, 3.88915091926604*^9}, {3.889151903527706*^9, 
   3.889151905883539*^9}, {3.889501333354432*^9, 3.889501333629486*^9}, {
   3.889502104566085*^9, 3.889502117286618*^9}, {3.889503221008629*^9, 
   3.889503221859919*^9}, {3.889503252843972*^9, 3.889503303605682*^9}, {
   3.889630649384625*^9, 3.889630655049124*^9}, {3.897572757478345*^9, 
   3.897572791622376*^9}, {3.89757283730197*^9, 3.897572849971843*^9}, {
   3.897572880491089*^9, 3.897572891381098*^9}, {3.8986931312725697`*^9, 
   3.898693175518639*^9}, {3.911287169809413*^9, 3.911287248795828*^9}, {
   3.911287592846115*^9, 3.911287598897526*^9}, {3.9112881138344717`*^9, 
   3.911288115080819*^9}, {3.914667834084962*^9, 3.914667857090679*^9}, {
   3.914668754533189*^9, 3.914668783583351*^9}, {3.914669023931294*^9, 
   3.914669041451716*^9}, {3.9146701036800137`*^9, 3.914670147246015*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"b0f6f95d-6e07-4b21-8d67-3483c868ff6c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g33bar", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AAAn", ",", " ", 
     RowBox[{"Abar", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g33bard", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AAAn", ",", " ", 
     RowBox[{"Abar", "[", 
      RowBox[{
      "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g33hat", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AAAn", ",", " ", 
     RowBox[{"Ahat", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g33hatd", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AAAn", ",", " ", 
     RowBox[{"Ahat", "[", 
      RowBox[{
      "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g312", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AAAn", ",", " ", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
      RowBox[{"AA", "[", 
       RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], "]"}]}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g321", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AAAn", ",", " ", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g31", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"AAAn", ",", " ", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.91467015336904*^9, 3.914670162567399*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"8215f0c6-8de5-453b-8350-070522f8b62d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Test", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"AAAn", "/.", " ", 
         RowBox[{
          RowBox[{"Abar", "[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", 
            "k3"}], "]"}], "->", "0"}]}], "/.", " ", 
        RowBox[{
         RowBox[{"Abar", "[", 
          RowBox[{
          "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", 
           "k1"}], "]"}], "->", "0"}]}], "/.", " ", 
       RowBox[{
        RowBox[{"Ahat", "[", 
         RowBox[{
         "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", 
          "k3"}], "]"}], "->", "0"}]}], "/.", " ", 
      RowBox[{
       RowBox[{"Ahat", "[", 
        RowBox[{
        "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}],
         "]"}], "->", "0"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], "]"}]}], 
      "->", "0"}]}], "/.", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}], "->", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}], "->", 
    "0"}]}]}]], "Input",
 CellChangeTimes->{{3.889149761395767*^9, 3.8891498438887167`*^9}, {
  3.911287268935493*^9, 3.9112872834915733`*^9}, {3.914668793566497*^9, 
  3.9146688226653337`*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"3658c5e1-837b-4dda-9950-a285f220ba61"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.889149845799591*^9, 3.889150189519216*^9, 
  3.8891511100483522`*^9, 3.889152181760182*^9, 3.889153750901348*^9, 
  3.889154025592103*^9, 3.889501525683364*^9, 3.8895023104444437`*^9, 
  3.889503496811489*^9, 3.891321578962145*^9, 3.897571316985031*^9, 
  3.8975730841890173`*^9, 3.8981522915704823`*^9, 3.89865885311052*^9, 
  3.898660629340252*^9, 3.898693350184094*^9, 3.909131300107182*^9, 
  3.910685876199902*^9, 3.91128741581735*^9, 3.911288307379485*^9, 
  3.911289881620195*^9, 3.9137120000643587`*^9, 3.9137799797668257`*^9, 
  3.9144151853154*^9, 3.91466299374905*^9, 3.914668732116844*^9, 
  3.914669000297061*^9, 3.914669370764139*^9, 3.914670475818543*^9, 
  3.917939119922461*^9, 3.9182237530915537`*^9, 3.918622037040888*^9, 
  3.918795350660759*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"31b0ed53-17b9-43e9-98e6-b32f18fb2b7e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g33fun", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g33", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g321fun", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g321", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g312fun", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g312", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g31fun", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g31", "]"}]}]}], "Input",
 CellChangeTimes->{{3.896183241492783*^9, 3.8961832653076057`*^9}, {
  3.896927836115995*^9, 3.896927836187763*^9}, {3.897570077081729*^9, 
  3.897570113926324*^9}, {3.897571177504512*^9, 3.897571223595736*^9}, {
  3.897572912550351*^9, 3.8975729213432617`*^9}, {3.8975734080932417`*^9, 
  3.897573408981596*^9}, {3.898693189097493*^9, 3.8986932250860977`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"bfd6ab69-028c-4d2b-bee1-f20c1219d7c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stout3A", "[", 
   RowBox[{
   "0", ",", "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", 
    "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"KroneckerDelta", "[", 
    RowBox[{"mu", ",", "nu"}], "]"}], 
   RowBox[{"KroneckerDelta", "[", 
    RowBox[{"mu", ",", "rho"}], "]"}], 
   RowBox[{"KroneckerDelta", "[", 
    RowBox[{"mu", ",", "sigma"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stout3A", "[", 
   RowBox[{
   "nstout_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", 
    ",", "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g33fun", "[", 
         RowBox[{"mu", ",", "alpha", ",", "k1", ",", "k2", ",", "k3"}], "]"}], 
        RowBox[{"stout3A", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1"}], ",", "alpha", ",", "nu", ",", "rho", 
          ",", "sigma", ",", "k1", ",", "k2", ",", "k3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g312fun", "[", 
         RowBox[{
         "mu", ",", "alpha", ",", "beta", ",", "k1", ",", "k2", ",", "k3"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1"}], ",", "alpha", ",", "nu", ",", "k1"}], 
         "]"}], 
        RowBox[{"stout2", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1"}], ",", "beta", ",", "rho", ",", "sigma",
           ",", "k2", ",", "k3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g321fun", "[", 
         RowBox[{
         "mu", ",", "alpha", ",", "beta", ",", "k1", ",", "k2", ",", "k3"}], 
         "]"}], 
        RowBox[{"stout2", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1"}], ",", "alpha", ",", "nu", ",", "rho", 
          ",", "k1", ",", "k2"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1"}], ",", "beta", ",", "sigma", ",", 
          "k3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g31fun", "[", 
         RowBox[{
         "mu", ",", "alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2", 
          ",", "k3"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1"}], ",", "alpha", ",", "nu", ",", "k1"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1"}], ",", "beta", ",", "rho", ",", "k2"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "1"}], ",", "gamma", ",", "sigma", ",", 
          "k3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8961830222772818`*^9, 3.896183187208516*^9}, {
   3.8961832831271048`*^9, 3.896183295458662*^9}, {3.896183569846437*^9, 
   3.896183612962759*^9}, {3.8961836461756573`*^9, 3.896183726037888*^9}, {
   3.896183842064538*^9, 3.896183866374058*^9}, {3.8961883489620237`*^9, 
   3.8961883520337477`*^9}, {3.8961884339485073`*^9, 3.896188546593965*^9}, {
   3.8961887915356627`*^9, 3.896188845714995*^9}, {3.896189183250049*^9, 
   3.896189191945222*^9}, {3.8961897908297987`*^9, 3.896189803449726*^9}, 
   3.8961898601774817`*^9, {3.89618994439872*^9, 3.896189948225711*^9}, {
   3.8969278495772657`*^9, 3.896927849666914*^9}, {3.8969345805134983`*^9, 
   3.896934601413179*^9}, {3.896934646417243*^9, 3.8969346466724033`*^9}, {
   3.897570131784404*^9, 3.89757015548661*^9}, {3.8975702465453568`*^9, 
   3.8975703046547422`*^9}, {3.897570371802067*^9, 3.8975703769345903`*^9}, {
   3.897570477902296*^9, 3.89757048945582*^9}, {3.897570521980299*^9, 
   3.8975705759353237`*^9}, {3.89757123285559*^9, 3.897571254826849*^9}, {
   3.897571371829316*^9, 3.897571462380309*^9}, {3.897571600656848*^9, 
   3.897571607947146*^9}, {3.897572936962821*^9, 3.897572963565628*^9}, {
   3.8975730016242037`*^9, 3.897573049257777*^9}, {3.897573110719151*^9, 
   3.8975733557131357`*^9}, {3.898152262453211*^9, 3.89815227113268*^9}, {
   3.898157657253193*^9, 3.8981576582833548`*^9}, 3.8986587181478643`*^9, {
   3.898661031129981*^9, 3.898661032060705*^9}, 3.898661265190292*^9, {
   3.898661988641852*^9, 3.898661992122367*^9}, 3.898666538121736*^9, {
   3.8986932478924017`*^9, 3.8986932974267683`*^9}, {3.898693336150601*^9, 
   3.898693347030291*^9}, {3.898693583436344*^9, 3.898693586458219*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"c6112969-d00a-40bb-85ca-9fb9bcb224e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stout3", "[", 
   RowBox[{
   "nstout_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", 
    ",", "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "delta"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"stout1", "[", 
       RowBox[{"nstout", ",", "mu", ",", "nu", ",", 
        RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"nu", ",", "rho"}], "]"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"nu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g312fun", "[", 
         RowBox[{
         "alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2", ",", 
          "k3"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"stout1", "[", 
            RowBox[{
             RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
             ",", 
             RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
           RowBox[{"stout1", "[", 
            RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
           RowBox[{"stout2", "[", 
            RowBox[{
            "m", ",", "gamma", ",", "rho", ",", "sigma", ",", "k2", ",", 
             "k3"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"nstout", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g321fun", "[", 
         RowBox[{
         "alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2", ",", 
          "k3"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"stout1", "[", 
            RowBox[{
             RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
             ",", 
             RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
           RowBox[{"stout2", "[", 
            RowBox[{
            "m", ",", "beta", ",", "nu", ",", "rho", ",", "k1", ",", "k2"}], 
            "]"}], 
           RowBox[{"stout1", "[", 
            RowBox[{"m", ",", "gamma", ",", "sigma", ",", "k3"}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"nstout", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g31fun", "[", 
         RowBox[{
         "alpha", ",", "beta", ",", "gamma", ",", "delta", ",", "k1", ",", 
          "k2", ",", "k3"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"stout1", "[", 
            RowBox[{
             RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
             ",", 
             RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
           RowBox[{"stout1", "[", 
            RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
           RowBox[{"stout1", "[", 
            RowBox[{"m", ",", "gamma", ",", "rho", ",", "k2"}], "]"}], 
           RowBox[{"stout1", "[", 
            RowBox[{"m", ",", "delta", ",", "sigma", ",", "k3"}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"nstout", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"delta", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.898693592756996*^9, 3.898693595569735*^9}, {
  3.898693640549727*^9, 3.898693704652907*^9}, {3.898693738291856*^9, 
  3.8986938004720993`*^9}, {3.898693831027232*^9, 3.8986938314889593`*^9}, {
  3.898693872957151*^9, 3.898693901769697*^9}, {3.89869399170532*^9, 
  3.898693992334293*^9}, {3.898694065213715*^9, 3.8986940687695827`*^9}, {
  3.898694103779471*^9, 3.8986941821841908`*^9}, {3.89869441427916*^9, 
  3.898694521855694*^9}, {3.898694571930436*^9, 3.898694587680151*^9}, {
  3.898694622815834*^9, 3.898694705010305*^9}, {3.8986947448133373`*^9, 
  3.8986948040805902`*^9}, {3.898694838382599*^9, 3.898694846134575*^9}, {
  3.8986949239559727`*^9, 3.898694980856928*^9}, {3.8986950440444717`*^9, 
  3.89869505679627*^9}, {3.898695185289845*^9, 3.898695193060258*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"90b82457-f2bf-4e11-a584-7d005dba0884"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<stout3.mx\>\"", ",", 
     RowBox[{"{", 
      RowBox[{
      "stout3", ",", "g33fun", ",", "g312fun", ",", "g321fun", ",", 
       "g31fun"}], "}"}]}], "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.896190158986807*^9, 3.89619016715434*^9}, {
   3.896934229626664*^9, 3.8969342356316442`*^9}, {3.8969345050884123`*^9, 
   3.8969345075496187`*^9}, {3.896934539908012*^9, 3.8969345402882433`*^9}, {
   3.898051550135489*^9, 3.898051556227458*^9}, 3.8980520389335117`*^9, {
   3.898052144655037*^9, 3.8980521528450127`*^9}, {3.898052633444161*^9, 
   3.898052633590591*^9}, {3.8981335229972982`*^9, 3.8981335257692432`*^9}, {
   3.8981523746341867`*^9, 3.898152376939659*^9}, {3.898666891678637*^9, 
   3.898666899923252*^9}, 3.898695182690549*^9, {3.898696326028867*^9, 
   3.898696333562969*^9}, {3.898696390602165*^9, 3.898696413904566*^9}, {
   3.910685691906468*^9, 3.910685694818803*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"dc93e62b-ac12-4734-9c5a-0702da03f59f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Trace", " ", "parts"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Unf", ",", 
      RowBox[{
       RowBox[{"g0", "^", "3"}], 
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{"%", "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"%", "/.", 
                  RowBox[{"k1", "->", "k2new"}]}], "/.", 
                 RowBox[{"k2", "->", "k1"}]}], "/.", 
                RowBox[{"k2new", "->", "k2"}]}], "/.", 
               RowBox[{"nu", "->", "rhonew"}]}], "/.", 
              RowBox[{"rho", "->", "nu"}]}], "/.", 
             RowBox[{"rhonew", "->", "rho"}]}], "/.", 
            RowBox[{"a", "->", "bnew"}]}], "/.", 
           RowBox[{"b", "->", "a"}]}], "/.", 
          RowBox[{"bnew", "->", "b"}]}], ")"}]}], ")"}]}], "//", "Expand"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"AA", "[", 
      RowBox[{"b", ",", "a", ",", "mu_", ",", "k2", ",", "k1"}], "]"}], ":>", 
     
     RowBox[{"-", 
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "mu", ",", "k1", ",", "k2"}], 
       "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.889065359149946*^9, 3.8890654302066383`*^9}, {
   3.889065467771647*^9, 3.889065468260387*^9}, 3.889066329536563*^9, {
   3.914669433501011*^9, 3.9146694387402983`*^9}, {3.914669475689177*^9, 
   3.9146695127785683`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"5ae9b6aa-f7ae-4cc7-b246-065352a78b65"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.914669465787883*^9, 3.914669516560479*^9, 
  3.917939120244564*^9, 3.91822377690073*^9, 3.91862203903664*^9, 
  3.918795376890872*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"8e98690a-ea98-4f57-868a-6bd4ba77118d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"Unf", ",", 
   RowBox[{
    RowBox[{"g0", "^", "3"}], 
    RowBox[{"tr", "[", 
     RowBox[{"T", "[", 
      RowBox[{"a", ",", "c"}], "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8890654805778*^9, 3.889065485649939*^9}, {
  3.889066334414958*^9, 3.889066334580653*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"57fc2fd9-e6a7-480c-a2a6-eceef4997a73"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8890654817732964`*^9, 3.889065486045679*^9}, 
   3.889066335513644*^9, 3.8891535667414923`*^9, 3.889153853296274*^9, 
   3.891321398217907*^9, 3.897571085197701*^9, 3.8981520869965773`*^9, 
   3.909131300620593*^9, 3.9107527552393*^9, 3.911287426891655*^9, 
   3.9112898836639347`*^9, 3.9137120005044947`*^9, 3.9137799800386467`*^9, 
   3.914415185747591*^9, {3.914669519647017*^9, 3.914669535721281*^9}, 
   3.917939120323305*^9, 3.9182237839343357`*^9, 3.9186220406503353`*^9, 
   3.9187953802586*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"8b471ee8-224a-4d7d-af5b-c413da225639"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"Unf", ",", 
    RowBox[{
     RowBox[{"g0", "^", "3"}], 
     RowBox[{"tr", "[", 
      RowBox[{"T", "[", 
       RowBox[{"b", ",", "c"}], "]"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{"%", "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"%", "/.", 
                 RowBox[{"k2", "->", "k3new"}]}], "/.", 
                RowBox[{"k3", "->", "k2"}]}], "/.", 
               RowBox[{"k3new", "->", "k3"}]}], "/.", 
              RowBox[{"sigma", "->", "rhonew"}]}], "/.", 
             RowBox[{"rho", "->", "sigma"}]}], "/.", 
            RowBox[{"rhonew", "->", "rho"}]}], "/.", 
           RowBox[{"b", "->", "cnew"}]}], "/.", 
          RowBox[{"c", "->", "b"}]}], "/.", 
         RowBox[{"cnew", "->", "c"}]}], ")"}]}], ")"}]}], "//", "Expand"}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{
   RowBox[{"AA", "[", 
    RowBox[{"c", ",", "b", ",", "mu_", ",", "k3", ",", "k2"}], "]"}], ":>", 
   RowBox[{"-", 
    RowBox[{"AA", "[", 
     RowBox[{"b", ",", "c", ",", "mu", ",", "k2", ",", "k3"}], 
     "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8890654935057993`*^9, 3.889065556817214*^9}, {
  3.8890663377277308`*^9, 3.8890663379087667`*^9}, {3.9146695416148233`*^9, 
  3.9146695899225883`*^9}, {3.914669631303232*^9, 3.914669631413761*^9}, {
  3.9146696870704737`*^9, 3.9146697197426157`*^9}, {3.914669755417116*^9, 
  3.914669766103441*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"b0b92490-c3c9-4508-a5ad-14e6e21ccaf4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.914669770141395*^9, 3.917939120563649*^9, 
  3.9182237932847157`*^9, 3.9186220414075317`*^9, 3.9187953814616947`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"23175152-8796-49c7-8501-64d53b156d55"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "6"}], "/", "I"}], " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Unf", ",", 
      RowBox[{
       RowBox[{"g0", "^", "3"}], 
       RowBox[{"tr", "[", 
        RowBox[{"T", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], "]"}]}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"k_", " ", 
      RowBox[{"e", "[", "mu_", "]"}]}], "/;", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
    RowBox[{"k", "[", "mu", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"%", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "k1", " ", "x"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "k2", " ", "x"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "k3", " ", "x"}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"k1", "[", "mu", "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"k2", "[", "mu", "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"k3", "[", "mu", "]"}]}]}]]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Exp", "[", "x_", "]"}], ":>", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"x", "/", "I"}], "]"}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"x", "/", "I"}], "]"}]}]}]}]}], "//", "ExpandAll"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"A", "[", "mu", "]"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Abar", "[", 
     RowBox[{
     "a_", ",", "b_", ",", "c_", ",", "mu", ",", "k1_", ",", "k2_", ",", 
      "k3_"}], "]"}], ":>", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"Abar", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Ahat", "[", 
     RowBox[{
     "a_", ",", "b_", ",", "c_", ",", "mu", ",", "k1_", ",", "k2_", ",", 
      "k3_"}], "]"}], ":>", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"Ahat", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"AA", "[", 
     RowBox[{"a", ",", "b", ",", "mu", ",", "k1", ",", "k2"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"AA", "[", 
     RowBox[{"b", ",", "c", ",", "mu", ",", "k2", ",", "k3"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "sigma"}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"a", ",", "mu", ",", "k1"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "nu"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"b", ",", "mu", ",", "k2"}], "]"}], "->", 
    RowBox[{
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"mu", ",", "rho"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "mu", ",", "k3"}], "]"}], "->", 
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"mu", ",", "sigma"}], "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"A", "[", "nu_i", "]"}], 
    RowBox[{"A", "[", "nu_i", "]"}], 
    RowBox[{"A", "[", "nu_i", "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      RowBox[{"SUM", "[", "nui_", "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"nui", "->", "nu"}]}], ")"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"nu", ",", "rho"}], "]"}], 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"nu", ",", "sigma"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"A", "[", "nu_i", "]"}], 
    RowBox[{"A", "[", "nu_i", "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "nui_", ",", "k1", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"nu", ",", "sigma"}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"b", ",", "c", ",", "nui_", ",", "k2", ",", "k3"}], "]"}]}], ":>",
     " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "sigma"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"nu", ",", "sigma"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
     RowBox[{"AA", "[", 
      RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"nu", ",", "rho"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"nu", ",", "sigma"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "rho"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"rho", ",", "sigma"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nui_", ",", "k1"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "nui_", ",", "k2"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "rho"}]}], ")"}], 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      RowBox[{"SUM", "[", "nui_", "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "nui_", ",", "k3"}], "]"}]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"nui", "->", "sigma"}]}], ")"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"A", "[", "nu_i", "]"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"Abar", "[", 
      RowBox[{
      "a_", ",", "b_", ",", "c_", ",", "nui_", ",", "k1_", ",", "k2_", ",", 
       "k3_"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"Abar", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"Ahat", "[", 
      RowBox[{
      "a_", ",", "b_", ",", "c_", ",", "nui_", ",", "k1_", ",", "k2_", ",", 
       "k3_"}], "]"}]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"Ahat", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     RowBox[{"SUM", "[", "nui_", "]"}], " ", 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "nui_", ",", "k1", ",", "k2"}], "]"}]}], ":>",
     " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nui", "->", "nu"}]}], ")"}], 
     RowBox[{"AA", "[", 
      RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      RowBox[{"SUM", "[", "nui_", "]"}], " ", 
      RowBox[{"AA", "[", 
       RowBox[{"b", ",", "c", ",", "nui_", ",", "k2", ",", "k3"}], "]"}]}], ":>",
      " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"nui", "->", "sigma"}]}], ")"}], 
      RowBox[{"AA", "[", 
       RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], 
       "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{
  "(*", " ", "Simplifications", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myTrigExpand", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myTrigReduce", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"k_", "[", "mu_", "]"}], "]"}], "/;", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "k"}], "]"}]}], ":>", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"k", "[", "mu", "]"}], "/", "2"}], "]"}], "^", 
        "2"}]}]}]}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"\[Rho]", "/", "Nc"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"Int", "[", "k1", "]"}], 
     RowBox[{"Int", "[", "k2", "]"}], 
     RowBox[{"Int", "[", "k3", "]"}]}], "->", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     RowBox[{"SUM", "[", "nui_", "]"}], "expr_"}], ":>", 
    RowBox[{"Sum", "[", 
     RowBox[{"expr", ",", 
      RowBox[{"{", 
       RowBox[{"nui", ",", "4"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trAAAn", "=", "%"}], ";"}]}], "Input",
 CellChangeTimes->{{3.889065871537965*^9, 3.889065882072361*^9}, {
   3.889068691207946*^9, 3.8890687193120937`*^9}, {3.889068766580678*^9, 
   3.889068767096353*^9}, {3.8890714838505*^9, 3.8890714841443644`*^9}, {
   3.8890772236470137`*^9, 3.889077246665807*^9}, {3.8891499609720097`*^9, 
   3.889149968474536*^9}, 3.889152252557878*^9, {3.889152351502803*^9, 
   3.8891523518271713`*^9}, {3.889442634539069*^9, 3.8894426397328568`*^9}, {
   3.889501414570294*^9, 3.889501414904788*^9}, {3.889504605991252*^9, 
   3.889504610560265*^9}, {3.910752772038224*^9, 3.910752783315464*^9}, 
   3.9107528425203238`*^9, {3.9112874448146667`*^9, 3.911287507261506*^9}, {
   3.911287580905519*^9, 3.911287584528211*^9}, {3.911287673263826*^9, 
   3.9112876839357977`*^9}, {3.911288069260503*^9, 3.9112880717676*^9}, {
   3.91128815369031*^9, 3.911288154198846*^9}, {3.91466978878724*^9, 
   3.914669892153181*^9}, {3.91467019479823*^9, 3.914670204869253*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"cb55292a-712a-4547-96a6-058a2ad41fa3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"trg33bar", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"trAAAn", ",", " ", 
     RowBox[{"Abar", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trg33bard", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"trAAAn", ",", " ", 
     RowBox[{"Abar", "[", 
      RowBox[{
      "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trg33hat", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"trAAAn", ",", " ", 
     RowBox[{"Ahat", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trg33hatd", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"trAAAn", ",", " ", 
     RowBox[{"Ahat", "[", 
      RowBox[{
      "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trg312", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"trAAAn", ",", " ", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
      RowBox[{"AA", "[", 
       RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], "]"}]}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trg321", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"trAAAn", ",", " ", 
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trg31", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"trAAAn", ",", " ", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
      RowBox[{"A", "[", 
       RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9146702082547903`*^9, 3.914670219910366*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"da4c539a-2f3f-4bf3-b7c4-8557abee8e65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Test", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"trAAAn", "/.", " ", 
         RowBox[{
          RowBox[{"Abar", "[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", 
            "k3"}], "]"}], "->", "0"}]}], "/.", " ", 
        RowBox[{
         RowBox[{"Abar", "[", 
          RowBox[{
          "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", 
           "k1"}], "]"}], "->", "0"}]}], "/.", " ", 
       RowBox[{
        RowBox[{"Ahat", "[", 
         RowBox[{
         "a", ",", "b", ",", "c", ",", "nu", ",", "k1", ",", "k2", ",", 
          "k3"}], "]"}], "->", "0"}]}], "/.", " ", 
      RowBox[{
       RowBox[{"Ahat", "[", 
        RowBox[{
        "c", ",", "b", ",", "a", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}],
         "]"}], "->", "0"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
       RowBox[{"AA", "[", 
        RowBox[{"b", ",", "c", ",", "sigma", ",", "k2", ",", "k3"}], "]"}]}], 
      "->", "0"}]}], "/.", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"AA", "[", 
       RowBox[{"a", ",", "b", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
      RowBox[{"A", "[", 
       RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}], "->", "0"}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "nu", ",", "k1"}], "]"}], " ", 
     RowBox[{"A", "[", 
      RowBox[{"b", ",", "rho", ",", "k2"}], "]"}], 
     RowBox[{"A", "[", 
      RowBox[{"c", ",", "sigma", ",", "k3"}], "]"}]}], "->", 
    "0"}]}]}]], "Input",
 CellChangeTimes->{{3.889152303881521*^9, 3.889152303936617*^9}, {
  3.9112880762800694`*^9, 3.9112880867070827`*^9}, {3.914669914004404*^9, 
  3.9146699333513803`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"b8ace082-a5f0-4401-8523-85717f165933"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.889152307105502*^9, 3.889152370386607*^9, 
  3.889153581669979*^9, 3.889153859769109*^9, 3.889442650141028*^9, 
  3.889504672280179*^9, 3.889579986083054*^9, 3.8913214041399813`*^9, 
  3.897571114144655*^9, 3.898152100257761*^9, 3.909131309461233*^9, 
  3.910752856885154*^9, 3.9112877753528223`*^9, 3.911288092246892*^9, 
  3.911288321679708*^9, 3.911289898608697*^9, 3.913712010525074*^9, 
  3.913779990195068*^9, 3.914415195616722*^9, 3.914669933824135*^9, 
  3.9146704874008017`*^9, 3.917939132302944*^9, 3.91822384607722*^9, 
  3.9186220567025337`*^9, 3.918795396405766*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"66d40134-72ee-4448-a21b-8261a86ca4c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Show", "Subsection",
 CellChangeTimes->{{3.888374007244164*^9, 
  3.888374009511671*^9}},ExpressionUUID->"47253a98-be32-411b-9475-\
965241f8856c"],

Cell[CellGroupData[{

Cell["\\bar{A}", "Subsubsection",
 CellChangeTimes->{{3.9107529237750807`*^9, 
  3.910752941253207*^9}},ExpressionUUID->"3eb28dcd-0a56-47b3-ba14-\
9037b7515c06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"k", "[", "1", "]"}], "2"], "]"}], "2"]}], "-", 
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"k", "[", "2", "]"}], "2"], "]"}], "2"]}], "-", 
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"k", "[", "3", "]"}], "2"], "]"}], "2"]}], "-", 
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"k", "[", "4", "]"}], "2"], "]"}], "2"]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"k", "[", "mu", "]"}], "2"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"k", "[", "nu", "]"}], "2"], "]"}]}]}]}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"a977c681-ced6-40bc-86d1-13ee98dff033"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "nu", "]"}], "+", 
          RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "mu", "]"}], "-", 
          RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"k2", "[", "nu", "]"}]}], "]"}]}], "-", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"k2", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"k1", "[", "rho", "]"}], "+", 
        FractionBox[
         RowBox[{"k2", "[", "rho", "]"}], "2"]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.913778293315445*^9, 3.913778293493425*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"c4ea766d-7874-4018-bac2-6388a71bf29d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TemplateBox[{
        RowBox[{"nu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "nu", "]"}], "+", 
          RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "mu", "]"}], "-", 
          RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}]}], "-", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
        RowBox[{"k2", "[", "nu", "]"}]}], "]"}]}], "-", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"k2", "[", "mu", "]"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"k1", "[", "rho", "]"}], "+", 
        FractionBox[
         RowBox[{"k2", "[", "rho", "]"}], "2"]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{3.913785867366963*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"e1650b54-ccf4-496c-ae7e-bc1f22c97696"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gi", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "k1_", ",", "k2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"4", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "[", "nu1", "]"}], "+", 
           RowBox[{"k2", "[", "nu1", "]"}]}], ")"}]}], "]"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}], "-", 
   RowBox[{"4", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "[", "mu", "]"}], "+", 
        RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "[", "nu", "]"}], "+", 
        RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}], " "}]}]}]], "Input",\

 CellChangeTimes->{{3.914415239047117*^9, 3.914415259169527*^9}, {
  3.9144154673748217`*^9, 3.9144155281123743`*^9}, {3.91441586939974*^9, 
  3.914415869542439*^9}, {3.9144165387249823`*^9, 3.9144165389823914`*^9}, {
  3.914425354304845*^9, 3.91442535891286*^9}, {3.914425418587187*^9, 
  3.9144254206552973`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"44468b1b-afab-43d5-a33d-3dac3bcc1a7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gii", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "sigma"}]},
     "KroneckerDeltaSeq"], " ", 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
      RowBox[{"k2", "[", "nu", "]"}], "+", 
      RowBox[{"k3", "[", "nu", "]"}]}], "]"}]}], "+", 
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"nu", ",", "sigma"}]},
     "KroneckerDeltaSeq"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "[", "mu", "]"}], "-", 
        RowBox[{"k2", "[", "mu", "]"}], "-", 
        RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "[", "nu", "]"}], "+", 
        RowBox[{"k2", "[", "nu", "]"}], "+", 
        RowBox[{"k3", "[", "nu", "]"}]}], ")"}]}], "]"}]}], "+", 
   RowBox[{"4", " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], "  ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k2", "[", "mu", "]"}], "+", 
        RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], "  ", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"k1", "[", "sigma", "]"}]}], "+", 
        RowBox[{"k2", "[", "sigma", "]"}], "+", 
        RowBox[{"k3", "[", "sigma", "]"}]}], ")"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.9144156498321743`*^9, 3.9144156806255703`*^9, {3.9144157286084127`*^9, 
   3.914415780844133*^9}, {3.914415872120117*^9, 3.91441587259247*^9}, {
   3.914416444479659*^9, 3.9144164446694603`*^9}, {3.91442536218246*^9, 
   3.9144253630648537`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"8c19cf14-814f-4d2a-bf56-17211c3f034a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"giii", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "[", "mu", "]"}], "-", 
       RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k1", "[", "nu", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"k2", "[", "nu", "]"}]}], "+", 
       RowBox[{"k3", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
   TemplateBox[{
     RowBox[{"mu", ",", "rho"}]},
    "KroneckerDeltaSeq"], " ", 
   TemplateBox[{
     RowBox[{"nu", ",", "sigma"}]},
    "KroneckerDeltaSeq"]}]}]], "Input",
 CellChangeTimes->{
  3.914415797888702*^9, {3.914415874492782*^9, 3.9144158752806*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"90e20a01-dc53-42a5-a6bc-76f2d0787090"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "rho"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "nu"}], "]"}], 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{"3", 
    RowBox[{"h", "[", 
     RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"3", "/", "2"}], " ", 
    RowBox[{"gi", "[", 
     RowBox[{"mu", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"nu", ",", "rho"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"3", "/", "2"}], " ", 
    RowBox[{"gii", "[", 
     RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2", ",", "k3"}], 
     "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"rho", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"3", "/", "2"}], " ", 
    RowBox[{"giii", "[", 
     RowBox[{
     "mu", ",", "nu", ",", "rho", ",", "sigma", ",", "k1", ",", "k2", ",", 
      "k3"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "nu", ",", 
      RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"nu", ",", "rho"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"nu", ",", "sigma"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9182705968100023`*^9, 3.918270624778947*^9}, {
  3.9182706571345263`*^9, 3.918270921761998*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d10c27db-2924-4237-9b16-fed62af9aac1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "rho"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "nu"}], "]"}], 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{"3", 
    RowBox[{"h", "[", 
     RowBox[{"mu", ",", "nu", ",", "rho", ",", "k1", ",", "k2"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"3", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k1", "[", "nu1", "]"}], "+", 
              RowBox[{"k2", "[", "nu1", "]"}]}], ")"}]}], "]"}], "^", "2"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"nu1", ",", "4"}], "}"}]}], "]"}]}], "-", 
      RowBox[{"4", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "[", "mu", "]"}], "+", 
           RowBox[{"k2", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "[", "nu", "]"}], "+", 
           RowBox[{"k2", "[", "nu", "]"}]}], ")"}]}], "]"}]}]}], " ", ")"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"nu", ",", "rho"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"mu", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"3", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       TemplateBox[{
         RowBox[{"mu", ",", "sigma"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"k1", "[", "mu", "]"}], "2"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"k1", "[", "nu", "]"}], "2"], "+", 
         RowBox[{"k2", "[", "nu", "]"}], "+", 
         RowBox[{"k3", "[", "nu", "]"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       TemplateBox[{
         RowBox[{"nu", ",", "sigma"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "[", "mu", "]"}], "-", 
           RowBox[{"k2", "[", "mu", "]"}], "-", 
           RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "[", "nu", "]"}], "+", 
           RowBox[{"k2", "[", "nu", "]"}], "+", 
           RowBox[{"k3", "[", "nu", "]"}]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"], "  ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k2", "[", "mu", "]"}], "+", 
           RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], "  ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"k1", "[", "sigma", "]"}]}], "+", 
           RowBox[{"k2", "[", "sigma", "]"}], "+", 
           RowBox[{"k3", "[", "sigma", "]"}]}], ")"}]}], "]"}]}]}], ")"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"rho", ",", "sigma"}], "]"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"3", "/", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "mu", "]"}], "-", 
          RowBox[{"k3", "[", "mu", "]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "nu", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k2", "[", "nu", "]"}]}], "+", 
          RowBox[{"k3", "[", "nu", "]"}]}], ")"}]}], "]"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"nu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], ")"}]}], "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "nu", ",", 
      RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"nu", ",", "rho"}], "]"}], 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"nu", ",", "sigma"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9186217331774406`*^9, 3.918621827906486*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"a2abdaf8-ec71-46ec-8669-e6d6cb9ea3f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g33bar", "+", 
   RowBox[{"Nc", " ", "trg33bar"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g33bard", "+", 
   RowBox[{"Nc", " ", "trg33bard"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9107529635854473`*^9, 3.910753009160911*^9}, {
  3.91128773102969*^9, 3.911287734482049*^9}, {3.911292995119206*^9, 
  3.911292995498781*^9}, {3.911293504497507*^9, 3.911293506348246*^9}, {
  3.914669955516705*^9, 3.9146699601043453`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"bf73d177-1da9-4f5a-864b-d5e9a3fd4013"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"mu", ",", "nu"}]},
  "KroneckerDeltaSeq"]], "Output",
 CellChangeTimes->{{3.9107529655989637`*^9, 3.910753009690237*^9}, 
   3.911276080560432*^9, 3.9112877795258627`*^9, 3.911288323027549*^9, 
   3.911289899973177*^9, 3.91129036871848*^9, 3.911292996407271*^9, 
   3.911293506932796*^9, 3.913712010822426*^9, 3.914415195892317*^9, 
   3.914415900209627*^9, {3.914669949771782*^9, 3.914669960865981*^9}, 
   3.914670487631562*^9, 3.9147551435431337`*^9, 3.917939132516821*^9, 
   3.9182238667389708`*^9, 3.918622058456677*^9, 3.9187954025373077`*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"22f95a17-b0bd-420e-acd4-56caed04604c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9107529655989637`*^9, 3.910753009690237*^9}, 
   3.911276080560432*^9, 3.9112877795258627`*^9, 3.911288323027549*^9, 
   3.911289899973177*^9, 3.91129036871848*^9, 3.911292996407271*^9, 
   3.911293506932796*^9, 3.913712010822426*^9, 3.914415195892317*^9, 
   3.914415900209627*^9, {3.914669949771782*^9, 3.914669960865981*^9}, 
   3.914670487631562*^9, 3.9147551435431337`*^9, 3.917939132516821*^9, 
   3.9182238667389708`*^9, 3.918622058456677*^9, 3.918795403195117*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"77f40c4f-86d6-44c8-b2a5-f130da147fd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g33hat", "+", 
   RowBox[{"Nc", " ", "trg33hat"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g33hatd", "+", 
   RowBox[{"Nc", " ", "trg33hatd"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.911287815248232*^9, 3.911287819950385*^9}, {
  3.914669979157585*^9, 3.914669982840494*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"7a05c842-2c33-4c00-9155-32caacc1b410"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.911287820404694*^9, 3.911288325432294*^9, 
  3.91128933626931*^9, 3.911289901175212*^9, 3.911290370526476*^9, 
  3.913712010939514*^9, 3.914415195948668*^9, 3.914415901091427*^9, 
  3.914669983452335*^9, 3.914678493498817*^9, 3.917939132676589*^9, 
  3.918223872381209*^9, 3.918622060350038*^9, 3.91879540578662*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"f3e1c28b-f235-4876-ada0-8af1bbe32ca1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.911287820404694*^9, 3.911288325432294*^9, 
  3.91128933626931*^9, 3.911289901175212*^9, 3.911290370526476*^9, 
  3.913712010939514*^9, 3.914415195948668*^9, 3.914415901091427*^9, 
  3.914669983452335*^9, 3.914678493498817*^9, 3.917939132676589*^9, 
  3.918223872381209*^9, 3.918622060350038*^9, 3.9187954062596684`*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"3e2d4076-c554-4ad5-8cf6-a2a743687770"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Asa32", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", 
  RowBox[{"3", 
   RowBox[{"(", "  ", 
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"], "+", 
     RowBox[{"\[Rho]", " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "nu", ",", 
        RowBox[{"k1", "+", "k2"}]}], "]"}]}]}], ")"}], 
   RowBox[{"(", "  ", 
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"], "+", 
     RowBox[{"\[Rho]", " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aaa32", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_", ",", "k3_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "  ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], 
    RowBox[{"(", " ", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "sigma"}]},
       "KroneckerDeltaSeq"], "+", 
      RowBox[{"\[Rho]", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{"3", " ", 
    RowBox[{"(", " ", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], "+", 
      RowBox[{"\[Rho]", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", 
         RowBox[{"k1", "+", "k2"}]}], "]"}]}]}], ")"}], " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "sigma"}]},
     "KroneckerDeltaSeq"]}]}]}]}], "Input",
 CellChangeTimes->{{3.915180244462379*^9, 3.915180256412754*^9}, {
   3.915180294973049*^9, 3.915180318578227*^9}, 3.915180377127243*^9, {
   3.915180540105894*^9, 3.915180610916238*^9}, {3.9151806713805323`*^9, 
   3.915180682002472*^9}, {3.915262339950383*^9, 3.9152623403146257`*^9}, {
   3.915262720467864*^9, 3.9152627270011797`*^9}, {3.915262768620304*^9, 
   3.915262769582705*^9}, {3.915263185509059*^9, 3.915263235478284*^9}, {
   3.915263267384347*^9, 3.915263286358222*^9}, {3.915264155707921*^9, 
   3.915264162074196*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"c5333862-2a7a-4976-8784-3301872e4949"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g321", "+", 
   RowBox[{"Nc", " ", "trg321"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Asa32", "[", 
      RowBox[{
      "mu", ",", "nu", ",", "sigma", ",", "k1", ",", "k2", ",", "k3"}], "]"}],
      "+", 
     RowBox[{"Aaa32", "[", 
      RowBox[{
      "mu", ",", "nu", ",", "sigma", ",", "k1", ",", "k2", ",", "k3"}], 
      "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9107531034327183`*^9, 3.9107531189463787`*^9}, {
  3.9147552042425423`*^9, 3.914755285141266*^9}, {3.914755349944611*^9, 
  3.91475538857832*^9}, {3.9147554415106487`*^9, 3.9147555106300097`*^9}, {
  3.914755541761298*^9, 3.914755541906445*^9}, {3.914755579325964*^9, 
  3.9147557224498796`*^9}, {3.914755817017535*^9, 3.914755817454398*^9}, {
  3.914756197519374*^9, 3.91475620057821*^9}, {3.915180419370261*^9, 
  3.915180467175647*^9}, {3.915180575048155*^9, 3.915180588190669*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"33ecbfa4-e3dd-4a70-b122-f300e76918d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", 
  TemplateBox[{
    RowBox[{"mu", ",", "nu"}]},
   "KroneckerDeltaSeq"], " ", 
  TemplateBox[{
    RowBox[{"mu", ",", "sigma"}]},
   "KroneckerDeltaSeq"]}]], "Output",
 CellChangeTimes->{{3.910753115487954*^9, 3.910753119589898*^9}, 
   3.911276081974999*^9, 3.911287825421736*^9, 3.911288326773589*^9, 
   3.911290371775332*^9, 3.913712010982274*^9, 3.913778882973413*^9, 
   3.914415196055109*^9, 3.914415901877969*^9, 3.91466999101576*^9, 
   3.914678495825523*^9, 3.914755301343223*^9, {3.914755351333069*^9, 
   3.9147553901247997`*^9}, {3.914755455530285*^9, 3.914755478028*^9}, 
   3.914755525212935*^9, 3.9147555561663103`*^9, {3.914755614333768*^9, 
   3.914755655978777*^9}, {3.914755698873063*^9, 3.91475572652772*^9}, 
   3.914756201240933*^9, 3.9151797646479187`*^9, {3.915180464865658*^9, 
   3.915180468262485*^9}, {3.915180589704309*^9, 3.915180613509652*^9}, 
   3.9151806836435833`*^9, {3.9152641732936287`*^9, 3.9152641766465673`*^9}, 
   3.917939132881309*^9, 3.918223880980948*^9, 3.9186220748882933`*^9, 
   3.91879540749634*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"aadcde15-d6f8-453c-9a52-d31033a747dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g312", "+", 
   RowBox[{"Nc", " ", "trg312"}], "-", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Asa32", "[", 
      RowBox[{
      "mu", ",", "sigma", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], "]"}],
      "-", 
     RowBox[{"Aaa32", "[", 
      RowBox[{
      "mu", ",", "sigma", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], 
      "]"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.91075313342171*^9, 3.910753136403038*^9}, {
   3.9107596981696*^9, 3.910759749882016*^9}, {3.9109335001114197`*^9, 
   3.910933515019575*^9}, 3.91093443814879*^9, {3.913712025358264*^9, 
   3.913712095843062*^9}, {3.91371224058908*^9, 3.913712248811864*^9}, {
   3.913712574579587*^9, 3.913712621953617*^9}, {3.9137126730639467`*^9, 
   3.9137126845954323`*^9}, {3.913777067460804*^9, 3.913777117891238*^9}, 
   3.91378002902709*^9, {3.914670005839226*^9, 3.914670042155467*^9}, {
   3.914755811224956*^9, 3.914755890587976*^9}, {3.914756085089683*^9, 
   3.914756097820258*^9}, {3.91475614683836*^9, 3.914756177854579*^9}, {
   3.91517800294622*^9, 3.915178005253985*^9}, {3.9151808237115602`*^9, 
   3.915180885070726*^9}, {3.915180917069162*^9, 3.915180917303441*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"39428e0b-e88c-452a-9298-6a18893b4d7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", 
  TemplateBox[{
    RowBox[{"mu", ",", "nu"}]},
   "KroneckerDeltaSeq"], " ", 
  TemplateBox[{
    RowBox[{"mu", ",", "sigma"}]},
   "KroneckerDeltaSeq"]}]], "Output",
 CellChangeTimes->{
  3.913777118194008*^9, 3.9137788125320683`*^9, {3.913780023907262*^9, 
   3.91378002945271*^9}, 3.914415196095302*^9, 3.91441590263129*^9, {
   3.914669993838614*^9, 3.914670042988873*^9}, 3.914678513424142*^9, {
   3.914755864690153*^9, 3.914755905576808*^9}, {3.9147560922468224`*^9, 
   3.9147560991014*^9}, {3.91475616930774*^9, 3.91475620204184*^9}, {
   3.915180857905611*^9, 3.915180885574933*^9}, 3.915180917749485*^9, 
   3.917939132997617*^9, 3.918223883629314*^9, 3.918622079994458*^9, 
   3.918795408459497*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"139e2138-c966-4fe3-bb37-f6929e3052d0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Asa31", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"3", "/", "2"}], 
   RowBox[{"(", " ", 
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"], "+", 
     RowBox[{"\[Rho]", " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], ")"}], "\[Rho]", " ", 
   
   RowBox[{"g", "[", 
    RowBox[{"mu", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.913778320947*^9, 3.91377832112558*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"5028a6be-5c46-40cd-be53-45a22c928eb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Aaa31", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "3"}], "/", "2"}], "\[Rho]", "  ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}], "]"}]}], 
   "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], "+", 
      RowBox[{"\[Rho]", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], "+", " ", 
      RowBox[{"\[Rho]", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}]}]}], ")"}], 
    TemplateBox[{
      RowBox[{"mu", ",", "sigma"}]},
     "KroneckerDeltaSeq"]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    RowBox[{"(", "  ", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], "+", 
      RowBox[{"\[Rho]", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}]}]}], ")"}], 
    TemplateBox[{
      RowBox[{"mu", ",", "sigma"}]},
     "KroneckerDeltaSeq"]}]}]}]], "Input",
 CellChangeTimes->{{3.910795336719578*^9, 3.910795455347891*^9}, {
   3.9107954947031116`*^9, 3.9107954953673897`*^9}, {3.910795589918456*^9, 
   3.9107955945967503`*^9}, {3.910795824673234*^9, 3.91079583247328*^9}, {
   3.910795891037148*^9, 3.910795897409182*^9}, {3.910796036013832*^9, 
   3.910796042734281*^9}, {3.9107961721022177`*^9, 3.910796179363406*^9}, {
   3.9107967385325537`*^9, 3.9107967414817257`*^9}, {3.91079683634903*^9, 
   3.9107969431395187`*^9}, {3.910797016373962*^9, 3.910797029005707*^9}, {
   3.910797062172126*^9, 3.910797087689796*^9}, {3.9107973914186993`*^9, 
   3.910797417196745*^9}, {3.910797570215419*^9, 3.910797604763562*^9}, 
   3.910797647973386*^9, {3.910798694454321*^9, 3.910798700324828*^9}, {
   3.910799728869596*^9, 3.910799738315455*^9}, {3.9107997815408373`*^9, 
   3.910799781698756*^9}, 3.910799875794229*^9, {3.910799907160825*^9, 
   3.910799907333768*^9}, {3.910799964290834*^9, 3.91079999310903*^9}, {
   3.910800037163786*^9, 3.910800037695383*^9}, {3.9108001043396473`*^9, 
   3.910800114570706*^9}, {3.910800671629287*^9, 3.9108006731141567`*^9}, {
   3.910800782496908*^9, 3.910800783007654*^9}, {3.910928000410095*^9, 
   3.910928001021709*^9}, {3.910928121103998*^9, 3.910928144697208*^9}, {
   3.910928201993421*^9, 3.91092828963335*^9}, {3.910928345804182*^9, 
   3.910928349911272*^9}, {3.910928895048458*^9, 3.910928895634158*^9}, {
   3.9109289320734787`*^9, 3.910928932839322*^9}, {3.910932318263507*^9, 
   3.910932340089209*^9}, {3.910932638551539*^9, 3.910932642369557*^9}, {
   3.910932706065599*^9, 3.910932728414125*^9}, {3.910934903311331*^9, 
   3.910934914991807*^9}, 3.910934974559436*^9, 3.9109350080207043`*^9, {
   3.9112938883246393`*^9, 3.911293914062093*^9}, 3.91129397495271*^9, {
   3.911361145806995*^9, 3.911361160014607*^9}, {3.911361218582473*^9, 
   3.9113612333887568`*^9}, {3.913778324719596*^9, 3.91377832490937*^9}, {
   3.91587107211779*^9, 3.91587109458574*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"3f1a9ec8-9099-448b-bc89-d44ed8e6bc59"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g31", "+", " ", 
    RowBox[{"Nc", " ", "trg31"}]}], "//", "ExpandAll"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         TemplateBox[{
           RowBox[{"mu", ",", "nu"}]},
          "KroneckerDeltaSeq"], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"g", "[", 
           RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], ")"}], 
       RowBox[{"(", "  ", 
        RowBox[{
         TemplateBox[{
           RowBox[{"mu", ",", "rho"}]},
          "KroneckerDeltaSeq"], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"g", "[", 
           RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           RowBox[{"mu", ",", "sigma"}]},
          "KroneckerDeltaSeq"], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"g", "[", 
           RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}]}]}], ")"}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"Asa31", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "rho", ",", "sigma", ",", "k1", ",", "k2", ",", 
        "k3"}], "]"}], "-", 
      RowBox[{"Asa31", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "sigma", ",", "rho", ",", "k1", ",", "k3", ",", 
        "k2"}], "]"}], "\[IndentingNewLine]", "+", " ", 
      RowBox[{"Asa31", "[", 
       RowBox[{
       "mu", ",", "sigma", ",", "nu", ",", "rho", ",", "k3", ",", "k1", ",", 
        "k2"}], "]"}], "-", " ", 
      RowBox[{"Asa31", "[", 
       RowBox[{
       "mu", ",", "sigma", ",", "rho", ",", "nu", ",", "k3", ",", "k2", ",", 
        "k1"}], "]"}], "+", "\[IndentingNewLine]", 
      RowBox[{"Aaa31", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "rho", ",", "sigma", ",", "k1", ",", "k2", ",", 
        "k3"}], "]"}], "-", 
      RowBox[{"Aaa31", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "sigma", ",", "rho", ",", "k1", ",", "k3", ",", 
        "k2"}], "]"}], "\[IndentingNewLine]", "-", " ", 
      RowBox[{"Aaa31", "[", 
       RowBox[{
       "mu", ",", "sigma", ",", "nu", ",", "rho", ",", "k3", ",", "k1", ",", 
        "k2"}], "]"}], "+", " ", 
      RowBox[{"Aaa31", "[", 
       RowBox[{
       "mu", ",", "sigma", ",", "rho", ",", "nu", ",", "k3", ",", "k2", ",", 
        "k1"}], "]"}]}], ")"}]}], "//", "ExpandAll"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "a_"}]},
      "KroneckerDeltaSeq"], 
     TemplateBox[{
       RowBox[{"a_", ",", "b_"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "a"}]},
      "KroneckerDeltaSeq"], 
     TemplateBox[{
       RowBox[{"mu", ",", "b"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nu", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"sigma", "->", "rho"}]}], ")"}], 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", " ", 
      RowBox[{"\[Rho]", "^", "1"}]}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.910767948342661*^9, 3.910767965969886*^9}, {
   3.9107680121774673`*^9, 3.9107680374806623`*^9}, {3.910768072772294*^9, 
   3.9107680731650476`*^9}, {3.910768110878613*^9, 3.910768111089508*^9}, {
   3.910768141884964*^9, 3.910768254759248*^9}, {3.910768299887545*^9, 
   3.910768320116081*^9}, {3.910768364186252*^9, 3.910768368530263*^9}, {
   3.9107686004413443`*^9, 3.910768626445468*^9}, {3.9107688748529863`*^9, 
   3.910768903750338*^9}, {3.9107706299082623`*^9, 3.910770641214197*^9}, {
   3.910770672483184*^9, 3.910770680815523*^9}, {3.910795467156969*^9, 
   3.9107954803132973`*^9}, {3.91079551808221*^9, 3.91079569994978*^9}, {
   3.9107958401117783`*^9, 3.9107958621390657`*^9}, {3.910795904004846*^9, 
   3.9107959072318993`*^9}, {3.910795941369066*^9, 3.910795941658677*^9}, {
   3.9107959837960176`*^9, 3.9107959840066566`*^9}, {3.9107961560213737`*^9, 
   3.910796156289103*^9}, {3.910796186532909*^9, 3.910796198231077*^9}, {
   3.910796436827166*^9, 3.910796532342823*^9}, {3.910796650455627*^9, 
   3.9107966919564323`*^9}, {3.910797113182353*^9, 3.910797156318025*^9}, {
   3.910797290268461*^9, 3.910797335121167*^9}, {3.9107974921815166`*^9, 
   3.910797500762206*^9}, {3.910798778995783*^9, 3.910798822825759*^9}, {
   3.910798869293973*^9, 3.910798873082747*^9}, {3.910798921700994*^9, 
   3.910798985476753*^9}, {3.910799742813415*^9, 3.910799779222101*^9}, {
   3.9107998182903423`*^9, 3.910799859213402*^9}, {3.910799957884902*^9, 
   3.910799961168057*^9}, {3.910800677029203*^9, 3.9108006863007793`*^9}, {
   3.910933448070442*^9, 3.9109334835501823`*^9}, 3.91093442509204*^9, {
   3.91093494173606*^9, 3.910934995274629*^9}, {3.911287851084115*^9, 
   3.911287862830439*^9}, {3.9112936912738867`*^9, 3.9112937373501587`*^9}, {
   3.911293801802367*^9, 3.911293814840424*^9}, {3.911293881243464*^9, 
   3.911293883926119*^9}, {3.9112939803689203`*^9, 3.91129398172929*^9}, {
   3.911361076651433*^9, 3.911361117162232*^9}, {3.913711892462078*^9, 
   3.913711918481079*^9}, 3.9146700737355957`*^9, {3.914756246235759*^9, 
   3.9147563103136177`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"7c09fc34-c061-4637-b1ac-d2cea94d0884"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.910797175489908*^9, 3.910797349696562*^9, {3.910797406116691*^9, 
   3.910797420789013*^9}, 3.910797505043051*^9, {3.910797578718948*^9, 
   3.910797614799787*^9}, 3.910797652914256*^9, {3.910798707286137*^9, 
   3.910798709229384*^9}, {3.910798795339039*^9, 3.9107988241765747`*^9}, 
   3.9107988738765383`*^9, {3.9107989252417793`*^9, 3.910798986216846*^9}, {
   3.9107997473562927`*^9, 3.910799786061483*^9}, {3.910799877136223*^9, 
   3.9107998796620626`*^9}, {3.91079993965753*^9, 3.910799998238326*^9}, 
   3.9108000412582693`*^9, 3.9108001172188873`*^9, {3.910800703950931*^9, 
   3.910800707128874*^9}, 3.910800787841386*^9, 3.910928003707734*^9, 
   3.910928149062549*^9, {3.910928207666184*^9, 3.9109282405818863`*^9}, {
   3.910928273048196*^9, 3.9109282914949636`*^9}, {3.910928352045108*^9, 
   3.910928370230989*^9}, {3.9109289264307528`*^9, 3.9109289358936357`*^9}, 
   3.910932342394318*^9, 3.910932645218257*^9, 3.910932731671167*^9, {
   3.910933480426799*^9, 3.910933484114715*^9}, 3.910934426237801*^9, {
   3.910934910442281*^9, 3.910934918555513*^9}, {3.9109349903134537`*^9, 
   3.910935010074942*^9}, 3.91127619906194*^9, {3.9112878366795797`*^9, 
   3.9112878688015823`*^9}, 3.911288329425009*^9, 3.911290376176531*^9, 
   3.911293704924705*^9, {3.9112938120015078`*^9, 3.9112938155283422`*^9}, {
   3.911293910907235*^9, 3.911293938797735*^9}, 3.911293984578454*^9, {
   3.911361083655739*^9, 3.911361118189838*^9}, {3.911361149508251*^9, 
   3.911361163095064*^9}, 3.9137120439869547`*^9, 3.9137121171793413`*^9, 
   3.913712972458785*^9, {3.9137783258356333`*^9, 3.913778329057225*^9}, 
   3.9144151965289583`*^9, 3.914415909989026*^9, {3.914670067852827*^9, 
   3.914670074066195*^9}, 3.914742291646728*^9, {3.914756265405284*^9, 
   3.9147563108626738`*^9}, {3.9158710816435833`*^9, 3.915871097398758*^9}, 
   3.9179391334701643`*^9, 3.9182238902280293`*^9, 3.918622082250462*^9, 
   3.918795410611294*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"e7624e09-6419-4701-b632-93f495d8f493"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\\hat{A}", "Subsubsection",
 CellChangeTimes->{{3.911275296496526*^9, 
  3.91127529863829*^9}},ExpressionUUID->"4362c4ee-582d-425b-806d-\
9f3c077686ad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "Nc"}], " ", "trg33bar"}], " ", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "\[Rho]", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"k1", "[", "mu_", "]"}], ":>", 
       RowBox[{
        RowBox[{"k1", "[", "mu", "]"}], "+", 
        RowBox[{"k2", "[", "mu", "]"}], "+", 
        RowBox[{"k3", "[", "mu", "]"}]}]}]}], ")"}]}], "//", "ExpandAll"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8890747954134693`*^9, 3.889074877501289*^9}, {
   3.889074913904129*^9, 3.889074921381363*^9}, 3.889074966826207*^9, {
   3.889075005631214*^9, 3.889075047068874*^9}, {3.8890792328272457`*^9, 
   3.889079233283186*^9}, {3.889504876400302*^9, 3.8895050088798532`*^9}, {
   3.889505147440009*^9, 3.889505162379561*^9}, {3.889505208252707*^9, 
   3.889505313566628*^9}, {3.892565119582039*^9, 3.892565122747397*^9}, {
   3.911274526096261*^9, 3.9112746153004713`*^9}, {3.911274656496147*^9, 
   3.911274729275502*^9}, {3.911274778278142*^9, 3.911274809942196*^9}, {
   3.911274907852952*^9, 3.911274971674512*^9}, {3.911287915850337*^9, 
   3.911287916140613*^9}, {3.91377789714151*^9, 3.9137779046209106`*^9}, {
   3.914742343799795*^9, 3.914742371971745*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"5707254e-a052-482a-a968-6dfbb6a19e9e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.911274959786566*^9, 3.911274969922683*^9}, {
   3.9112879115078783`*^9, 3.911287916629188*^9}, 3.911288329983397*^9, 
   3.9112903802448673`*^9, 3.91377785647468*^9, {3.913777898821851*^9, 
   3.913777905267798*^9}, 3.913785540122402*^9, 3.914415318554543*^9, 
   3.914415923535268*^9, {3.914742327205784*^9, 3.914742352120226*^9}, 
   3.917939133612187*^9, 3.918223892551457*^9, 3.9186220843471622`*^9, 
   3.918795411294429*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"a0bcd1b1-1f79-4110-8f63-4b16167fc807"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "Nc"}], " ", "trg33hat"}], " ", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", "\[Rho]", " ", 
        RowBox[{"g", "[", 
         RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"k1", "[", "mu_", "]"}], ":>", 
       RowBox[{
        RowBox[{"k1", "[", "mu", "]"}], "+", 
        RowBox[{"k2", "[", "mu", "]"}], "+", 
        RowBox[{"k3", "[", "mu", "]"}]}]}]}], ")"}]}], "//", "ExpandAll"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9112879221595287`*^9, 3.911287923285014*^9}, {
   3.9112929178323507`*^9, 3.911292918918853*^9}, 3.9112935779033403`*^9, {
   3.913777846191531*^9, 3.9137778470604677`*^9}, {3.914742362782454*^9, 
   3.914742363623911*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"a532c77b-b9d3-459f-93df-5b0650096794"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9112879237014112`*^9, 3.9112883326152983`*^9, 3.911290381578948*^9, 
   3.9112929249086933`*^9, 3.911293578712912*^9, 3.91377785376712*^9, 
   3.9137855408079023`*^9, 3.914415318595603*^9, 3.914415926409491*^9, {
   3.914742358909811*^9, 3.914742364475659*^9}, 3.917939133707405*^9, 
   3.918223896936755*^9, 3.918622085507683*^9, 3.918795411844952*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"0acb2812-4848-4a44-9f65-24bf4c4e2460"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "Nc"}], " ", "trg312"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", "3"}], 
      RowBox[{"(", 
       RowBox[{
        TemplateBox[{
          RowBox[{"mu", ",", "nu"}]},
         "KroneckerDeltaSeq"], "+", " ", 
        RowBox[{"\[Rho]", " ", 
         RowBox[{"g", "[", 
          RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], ")"}], " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], " ", "+", 
     RowBox[{"6", " ", "\[Rho]", " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "nu", ",", "sigma", ",", "k1", ",", 
        RowBox[{"k2", "+", "k3"}]}], "]"}]}], " ", "+", 
     RowBox[{"3", " ", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], 
      RowBox[{"(", 
       RowBox[{
        TemplateBox[{
          RowBox[{"mu", ",", "sigma"}]},
         "KroneckerDeltaSeq"], "+", " ", 
        RowBox[{"\[Rho]", " ", 
         RowBox[{"g", "[", 
          RowBox[{"mu", ",", "sigma", ",", 
           RowBox[{"k2", "+", "k3"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nu", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"sigma", "->", "rho"}]}], ")"}], 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", "\[Rho]"}], " ", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"%", ",", 
       RowBox[{"Trig", "->", "False"}]}], "]"}], "//", "ExpandAll"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.889077112455084*^9, 3.8890771162892036`*^9}, {
   3.88950539020039*^9, 3.8895053908508577`*^9}, {3.889505446137776*^9, 
   3.88950545205338*^9}, {3.889505507518565*^9, 3.88950551797252*^9}, 
   3.8895056586678867`*^9, {3.8895061646044817`*^9, 3.88950616573096*^9}, {
   3.889506302746677*^9, 3.889506303399519*^9}, 3.8895063373522787`*^9, {
   3.8895066045127697`*^9, 3.889506605545124*^9}, 3.8895090755761213`*^9, {
   3.889509232530342*^9, 3.889509244735942*^9}, {3.8895093694904423`*^9, 
   3.8895094054215307`*^9}, {3.889515830424959*^9, 3.8895158417398853`*^9}, {
   3.892565132308421*^9, 3.892565153806897*^9}, {3.892565188142097*^9, 
   3.8925651884056263`*^9}, {3.911274983205164*^9, 3.9112750685716343`*^9}, {
   3.911275099977212*^9, 3.911275144049686*^9}, {3.911275175428896*^9, 
   3.911275175933202*^9}, {3.911275329962254*^9, 3.911275347098098*^9}, {
   3.911275526269335*^9, 3.911275526569501*^9}, 3.913785639834116*^9, {
   3.914416050227709*^9, 3.914416076867217*^9}, {3.914416108335174*^9, 
   3.914416126392476*^9}, {3.9144161647246447`*^9, 3.914416180270183*^9}, {
   3.9144162141595097`*^9, 3.914416325909379*^9}, {3.914416372430882*^9, 
   3.914416376535261*^9}, {3.914416453997128*^9, 3.914416469993675*^9}, {
   3.91441656476195*^9, 3.914416569820059*^9}, {3.914425378163896*^9, 
   3.914425378431857*^9}, {3.9144254117354927`*^9, 3.9144254123199167`*^9}, {
   3.914742404690297*^9, 3.9147424053293247`*^9}, {3.9147424528753233`*^9, 
   3.914742525102962*^9}, {3.914742611089262*^9, 3.914742659025152*^9}, {
   3.9147426950062447`*^9, 3.914742838637128*^9}, {3.9152647461610003`*^9, 
   3.9152647800094137`*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"93dfd7fd-a20b-4624-9437-080c8372f89a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.911275058651025*^9, 3.911275073138636*^9}, {
   3.911275103659194*^9, 3.911275153140895*^9}, 3.911275186992424*^9, {
   3.911275335172777*^9, 3.911275342606575*^9}, 3.9112755306621933`*^9, 
   3.911287928678782*^9, 3.91128797087155*^9, 3.9112883333200006`*^9, {
   3.911290385659832*^9, 3.911290395478817*^9}, 3.913785543922822*^9, 
   3.913785640311467*^9, 3.914415318734912*^9, {3.914416171447906*^9, 
   3.914416183844079*^9}, {3.914416224841939*^9, 3.914416284725321*^9}, {
   3.9144163240263987`*^9, 3.914416326146023*^9}, 3.91441638070741*^9, {
   3.9144164573753*^9, 3.9144164741740093`*^9}, {3.91441655380182*^9, 
   3.914416570298582*^9}, 3.9144253799539022`*^9, {3.914425413192976*^9, 
   3.914425425505142*^9}, {3.914742381379169*^9, 3.914742409810546*^9}, {
   3.914742456360239*^9, 3.9147425270662117`*^9}, 3.914742664429563*^9, 
   3.914742699913666*^9, {3.9147427595154667`*^9, 3.914742770421673*^9}, {
   3.914742819885516*^9, 3.914742840418414*^9}, 3.91526478143583*^9, 
   3.917939133812447*^9, 3.9182239032859297`*^9, 3.9186220860477543`*^9, 
   3.918795412554502*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"82e27067-a496-4ede-9230-a443a55055b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "Nc"}], " ", "trg321"}], "-", " ", 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{"3", 
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], 
      RowBox[{"(", 
       RowBox[{
        TemplateBox[{
          RowBox[{"mu", ",", "sigma"}]},
         "KroneckerDeltaSeq"], "+", " ", 
        RowBox[{"\[Rho]", " ", 
         RowBox[{"g", "[", 
          RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}]}]}], ")"}]}], "-", 
     " ", 
     RowBox[{"6", " ", "\[Rho]", " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "sigma", ",", "nu", ",", "k3", ",", 
        RowBox[{"k1", "+", "k2"}]}], "]"}]}], " ", "-", 
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{
        TemplateBox[{
          RowBox[{"mu", ",", "nu"}]},
         "KroneckerDeltaSeq"], "+", 
        RowBox[{"\[Rho]", " ", 
         RowBox[{"g", "[", 
          RowBox[{"mu", ",", "nu", ",", 
           RowBox[{"k1", "+", "k2"}]}], "]"}]}]}], ")"}], 
      TemplateBox[{
        RowBox[{"mu", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1_", "+", "k2_"}], ")"}], "[", "mu_", "]"}], ":>", 
    RowBox[{
     RowBox[{"k1", "[", "mu", "]"}], "+", 
     RowBox[{"k2", "[", "mu", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "a_"}]},
      "KroneckerDeltaSeq"], 
     TemplateBox[{
       RowBox[{"a_", ",", "b_"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "a"}]},
      "KroneckerDeltaSeq"], 
     TemplateBox[{
       RowBox[{"mu", ",", "b"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nu", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"sigma", "->", "rho"}]}], ")"}], 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", "\[Rho]"}], " ", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"%", ",", 
       RowBox[{"Trig", "->", "False"}]}], "]"}], "//", "ExpandAll"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.889077134238639*^9, 3.889077134374494*^9}, {
   3.889505554133018*^9, 3.8895055642625933`*^9}, 3.889505660815001*^9, {
   3.892565202975811*^9, 3.892565218151396*^9}, {3.911275358738558*^9, 
   3.911275387583295*^9}, {3.911275536092325*^9, 3.9112755365259733`*^9}, 
   3.913785622193385*^9, {3.9144166260772047`*^9, 3.914416666417452*^9}, {
   3.914425387573905*^9, 3.914425409641025*^9}, {3.914754889973119*^9, 
   3.914755066684875*^9}, {3.9152646961455603`*^9, 3.915264739835528*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"5517269f-aeaf-4b98-9381-87a650b3445c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.889077134906015*^9, 3.8895053784055243`*^9, {3.889505565852324*^9, 
   3.889505572372349*^9}, 3.889505664887515*^9, 3.891322280669868*^9, 
   3.892565220221726*^9, 3.909136357428412*^9, 3.911275388783025*^9, 
   3.911275537449683*^9, 3.911287929746956*^9, 3.9112879753415527`*^9, 
   3.9112883339745398`*^9, 3.9112903965404043`*^9, 3.913785546116658*^9, 
   3.913785623434122*^9, 3.9144153188664083`*^9, 3.914416667175126*^9, 
   3.914425388253518*^9, 3.914425426895883*^9, {3.914754893653693*^9, 
   3.9147549316454697`*^9}, {3.914755004203186*^9, 3.914755067284686*^9}, 
   3.915264741855348*^9, 3.91793913391255*^9, 3.918223907345738*^9, 
   3.918622087303602*^9, 3.9187954130962143`*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"660944b2-f639-4fec-abef-4ef8d6271b0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "Nc"}], " ", "trg31"}], "-", 
   RowBox[{"\[Rho]", 
    RowBox[{"(", "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{"3", "  ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "rho", ",", "nu", ",", "k2", ",", "k1"}], "]"}], 
       TemplateBox[{
         RowBox[{"mu", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", " ", 
      RowBox[{"3", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}], "]"}], 
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", " ", 
      RowBox[{"3", "  ", 
       RowBox[{"h", "[", 
        RowBox[{"mu", ",", "rho", ",", "nu", ",", "k2", ",", "k1"}], "]"}], 
       TemplateBox[{
         RowBox[{"mu", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", " ", 
      RowBox[{"3", "  ", 
       RowBox[{"h", "[", 
        RowBox[{"mu", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}], "]"}], 
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"3", "/", "2"}], " ", 
       RowBox[{"gi", "[", 
        RowBox[{"mu", ",", "sigma", ",", "k2", ",", "k3"}], "]"}], " ", 
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"], 
       TemplateBox[{
         RowBox[{"rho", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}], "+", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"3", "/", "2"}], " ", 
       RowBox[{"gi", "[", 
        RowBox[{"mu", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
       TemplateBox[{
         RowBox[{"nu", ",", "rho"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mu", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}], "+", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"3", "/", "2"}], " ", 
       RowBox[{"gii", "[", 
        RowBox[{
        "mu", ",", "nu", ",", "sigma", ",", "k1", ",", "k2", ",", "k3"}], 
        "]"}], 
       TemplateBox[{
         RowBox[{"rho", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"3", "/", "2"}], " ", 
       RowBox[{"gii", "[", 
        RowBox[{
        "mu", ",", "sigma", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], 
        "]"}], 
       TemplateBox[{
         RowBox[{"nu", ",", "rho"}]},
        "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"3", "/", "2"}], " ", 
       RowBox[{"giii", "[", 
        RowBox[{
        "mu", ",", "nu", ",", "rho", ",", "sigma", ",", "k1", ",", "k2", ",", 
         "k3"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"3", "/", "2"}], 
       RowBox[{"giii", "[", 
        RowBox[{
        "mu", ",", "sigma", ",", "rho", ",", "nu", ",", "k3", ",", "k2", ",", 
         "k1"}], "]"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"3", "/", "2"}], " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}], 
       TemplateBox[{
         RowBox[{"mu", ",", "rho"}]},
        "KroneckerDeltaSeq"], 
       TemplateBox[{
         RowBox[{"mu", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"3", "/", "2"}], " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}], 
       TemplateBox[{
         RowBox[{"mu", ",", "rho"}]},
        "KroneckerDeltaSeq"], 
       TemplateBox[{
         RowBox[{"mu", ",", "nu"}]},
        "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"k1", "[", "mu_", "]"}], ":>", 
          RowBox[{
           RowBox[{"k1", "[", "mu", "]"}], "+", 
           RowBox[{"k2", "[", "mu", "]"}], "+", 
           RowBox[{"k3", "[", "mu", "]"}]}]}]}], ")"}], 
       TemplateBox[{
         RowBox[{"nu", ",", "rho"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"nu", ",", "sigma"}]},
        "KroneckerDeltaSeq"]}]}], "\[IndentingNewLine]", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "a_"}]},
      "KroneckerDeltaSeq"], 
     TemplateBox[{
       RowBox[{"a_", ",", "b_"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "a"}]},
      "KroneckerDeltaSeq"], 
     TemplateBox[{
       RowBox[{"mu", ",", "b"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nu", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"sigma", "->", "rho"}]}], ")"}], 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", 
      RowBox[{"\[Rho]", "^", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"%", ",", 
       RowBox[{"Trig", "->", "False"}]}], "]"}], "//", "Expand"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.889579030699059*^9, 3.8895790389107437`*^9}, {
   3.8895790697048388`*^9, 3.889579119792736*^9}, {3.8895791943274097`*^9, 
   3.889579287155381*^9}, {3.8895795875943813`*^9, 3.889579589459754*^9}, {
   3.889579795182835*^9, 3.889579866805943*^9}, {3.889580018188792*^9, 
   3.8895800344433813`*^9}, {3.889580179900957*^9, 3.88958020341182*^9}, {
   3.889580300976365*^9, 3.889580317660009*^9}, {3.889580804419174*^9, 
   3.889580818064682*^9}, {3.8895809281174583`*^9, 3.889580932896997*^9}, {
   3.889581011201701*^9, 3.889581101550626*^9}, {3.8895813725891733`*^9, 
   3.889581389035267*^9}, {3.8895814206588173`*^9, 3.889581420998728*^9}, {
   3.889581582584262*^9, 3.889581584045257*^9}, {3.892565234181123*^9, 
   3.892565237725725*^9}, {3.892565346168734*^9, 3.892565376409225*^9}, {
   3.8925654248283663`*^9, 3.892565483315856*^9}, {3.892565527504245*^9, 
   3.8925655300554132`*^9}, {3.89256556952411*^9, 3.892565572941783*^9}, 
   3.9112754028625526`*^9, {3.9112757500554667`*^9, 3.91127578287227*^9}, {
   3.911290408738776*^9, 3.911290409113339*^9}, {3.911290659323504*^9, 
   3.911290660850627*^9}, {3.911290723518272*^9, 3.911290723908308*^9}, {
   3.911290922537066*^9, 3.9112909502977867`*^9}, {3.91129150285299*^9, 
   3.9112915040262327`*^9}, {3.911291625946307*^9, 3.911291632268414*^9}, {
   3.9112916679648943`*^9, 3.911291672701666*^9}, {3.9112918365403976`*^9, 
   3.911291866815329*^9}, {3.911291904776889*^9, 3.9112919400541058`*^9}, {
   3.9112920865780907`*^9, 3.9112920895949383`*^9}, {3.9112921208606358`*^9, 
   3.9112922266388407`*^9}, {3.911292266176601*^9, 3.911292288206791*^9}, {
   3.911361444190321*^9, 3.911361444646699*^9}, {3.91378573359737*^9, 
   3.913785733752617*^9}, {3.913785791279633*^9, 3.913785844549065*^9}, {
   3.9137858781223297`*^9, 3.9137858833750668`*^9}, {3.913786031649156*^9, 
   3.913786055813613*^9}, {3.9144167303476877`*^9, 3.914416855878121*^9}, {
   3.914416930614128*^9, 3.914416941358768*^9}, {3.914417030319167*^9, 
   3.91441703202734*^9}, {3.9144170960870733`*^9, 3.914417103996105*^9}, {
   3.9144171922237673`*^9, 3.9144172425012283`*^9}, {3.914417337930646*^9, 
   3.914417343294734*^9}, {3.914417407468917*^9, 3.914417449488632*^9}, {
   3.914417494642124*^9, 3.914417518466226*^9}, {3.91441755242023*^9, 
   3.9144175819553013`*^9}, {3.914417620005344*^9, 3.91441762385091*^9}, {
   3.914417732915064*^9, 3.914417739134205*^9}, {3.9144178972710752`*^9, 
   3.914417913311633*^9}, {3.9144180602202578`*^9, 3.914418060387926*^9}, {
   3.914425455436626*^9, 3.914425479979808*^9}, {3.914425511529673*^9, 
   3.914425546178248*^9}, {3.914425877469763*^9, 3.914425881796709*^9}, {
   3.914425912964899*^9, 3.914425926287262*^9}, {3.915871175201892*^9, 
   3.915871237379511*^9}, {3.91611204277275*^9, 3.9161120686211777`*^9}, {
   3.916112370185502*^9, 3.916112382250758*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"603e1953-6a6a-414d-94ff-5274da9917ec"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.889578979970525*^9, 3.889579040878166*^9, {3.8895790815862083`*^9, 
   3.889579121097465*^9}, {3.889579209242586*^9, 3.889579214669945*^9}, {
   3.889579258923802*^9, 3.8895792885111217`*^9}, 3.889579590007272*^9, {
   3.8895798043404922`*^9, 3.889579828938162*^9}, {3.889579860881321*^9, 
   3.8895798677941313`*^9}, {3.8895800194211407`*^9, 3.889580035235943*^9}, {
   3.8895801847717113`*^9, 3.889580204071855*^9}, 3.8895803181238413`*^9, 
   3.889580825651493*^9, 3.889580933529009*^9, {3.889581016800565*^9, 
   3.889581064706113*^9}, 3.889581103647121*^9, {3.8895813811684093`*^9, 
   3.889581390041296*^9}, 3.889581585716131*^9, 3.89132228102107*^9, 
   3.8925653166879272`*^9, 3.892565388135806*^9, {3.892565428081668*^9, 
   3.892565431288698*^9}, {3.892565465645775*^9, 3.8925654940486393`*^9}, 
   3.892565531063879*^9, 3.892565573603944*^9, 3.90913635768251*^9, {
   3.911275753768314*^9, 3.911275799981742*^9}, 3.9112879933627768`*^9, 
   3.911288334683153*^9, 3.911290398798951*^9, 3.911290430588273*^9, 
   3.9112906625209007`*^9, 3.911290741088479*^9, 3.911290972970529*^9, 
   3.911291505670925*^9, 3.911291558452867*^9, 3.911291710584654*^9, {
   3.91129188968423*^9, 3.9112919128215322`*^9}, 3.911291952088586*^9, 
   3.9112920922013693`*^9, {3.911292155401948*^9, 3.911292227903611*^9}, {
   3.911292276791319*^9, 3.911292289786387*^9}, 3.911361445632077*^9, 
   3.913785548243948*^9, {3.913785721692645*^9, 3.9137857375746183`*^9}, {
   3.91378579256632*^9, 3.913785844995318*^9}, 3.91378588403789*^9, 
   3.9137860566662188`*^9, 3.9144153191503973`*^9, 3.914416834240224*^9, 
   3.914416978784987*^9, 3.9144171228527393`*^9, 3.914417293096843*^9, 
   3.914417455849477*^9, {3.914417510461896*^9, 3.9144175204463243`*^9}, 
   3.914417582508607*^9, 3.914417626819203*^9, 3.9144180702555313`*^9, 
   3.9144254818878193`*^9, 3.914425515317665*^9, 3.914425548190485*^9, 
   3.914425884517955*^9, 3.91442592706096*^9, 3.914755073914938*^9, {
   3.915871182795789*^9, 3.9158711882546997`*^9}, {3.915871221386259*^9, 
   3.915871238030836*^9}, {3.916112037682254*^9, 3.916112073893642*^9}, {
   3.9161123770705853`*^9, 3.916112383061688*^9}, 3.9179391340199842`*^9, 
   3.918223912434041*^9, 3.918622089009952*^9, 3.918795414257402*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"d344b37a-1d9a-4cea-903b-4e19a6b271bc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Asa31", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"3", "/", "2"}], 
   RowBox[{"(", " ", 
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"], "+", 
     RowBox[{"\[Rho]", " ", 
      RowBox[{"g", "[", 
       RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], ")"}], "\[Rho]", " ", 
   
   RowBox[{"g", "[", 
    RowBox[{"mu", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.913778320947*^9, 3.91377832112558*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"e2eb8145-63c7-4e5a-ac8a-bcb002a267a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Aaa31", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_", ",",
     "k3_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "3"}], "/", "2"}], "\[Rho]", "  ", "0", "  ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    RowBox[{"g", "[", 
     RowBox[{"mu", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}], "]"}]}], 
   "+", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "nu"}]},
       "KroneckerDeltaSeq"], "+", 
      RowBox[{"\[Rho]", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], "+", " ", 
      RowBox[{"\[Rho]", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}]}]}], ")"}], 
    TemplateBox[{
      RowBox[{"mu", ",", "sigma"}]},
     "KroneckerDeltaSeq"]}], "+", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    TemplateBox[{
      RowBox[{"mu", ",", "nu"}]},
     "KroneckerDeltaSeq"], " ", 
    RowBox[{"(", "  ", 
     RowBox[{
      TemplateBox[{
        RowBox[{"mu", ",", "rho"}]},
       "KroneckerDeltaSeq"], "+", 
      RowBox[{"\[Rho]", " ", 
       RowBox[{"g", "[", 
        RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}]}]}], ")"}], 
    TemplateBox[{
      RowBox[{"mu", ",", "sigma"}]},
     "KroneckerDeltaSeq"]}]}]}]], "Input",
 CellChangeTimes->{{3.910795336719578*^9, 3.910795455347891*^9}, {
   3.9107954947031116`*^9, 3.9107954953673897`*^9}, {3.910795589918456*^9, 
   3.9107955945967503`*^9}, {3.910795824673234*^9, 3.91079583247328*^9}, {
   3.910795891037148*^9, 3.910795897409182*^9}, {3.910796036013832*^9, 
   3.910796042734281*^9}, {3.9107961721022177`*^9, 3.910796179363406*^9}, {
   3.9107967385325537`*^9, 3.9107967414817257`*^9}, {3.91079683634903*^9, 
   3.9107969431395187`*^9}, {3.910797016373962*^9, 3.910797029005707*^9}, {
   3.910797062172126*^9, 3.910797087689796*^9}, {3.9107973914186993`*^9, 
   3.910797417196745*^9}, {3.910797570215419*^9, 3.910797604763562*^9}, 
   3.910797647973386*^9, {3.910798694454321*^9, 3.910798700324828*^9}, {
   3.910799728869596*^9, 3.910799738315455*^9}, {3.9107997815408373`*^9, 
   3.910799781698756*^9}, 3.910799875794229*^9, {3.910799907160825*^9, 
   3.910799907333768*^9}, {3.910799964290834*^9, 3.91079999310903*^9}, {
   3.910800037163786*^9, 3.910800037695383*^9}, {3.9108001043396473`*^9, 
   3.910800114570706*^9}, {3.910800671629287*^9, 3.9108006731141567`*^9}, {
   3.910800782496908*^9, 3.910800783007654*^9}, {3.910928000410095*^9, 
   3.910928001021709*^9}, {3.910928121103998*^9, 3.910928144697208*^9}, {
   3.910928201993421*^9, 3.91092828963335*^9}, {3.910928345804182*^9, 
   3.910928349911272*^9}, {3.910928895048458*^9, 3.910928895634158*^9}, {
   3.9109289320734787`*^9, 3.910928932839322*^9}, {3.910932318263507*^9, 
   3.910932340089209*^9}, {3.910932638551539*^9, 3.910932642369557*^9}, {
   3.910932706065599*^9, 3.910932728414125*^9}, {3.910934903311331*^9, 
   3.910934914991807*^9}, 3.910934974559436*^9, 3.9109350080207043`*^9, {
   3.9112938883246393`*^9, 3.911293914062093*^9}, 3.91129397495271*^9, {
   3.911361145806995*^9, 3.911361160014607*^9}, {3.911361218582473*^9, 
   3.9113612333887568`*^9}, {3.913778324719596*^9, 3.91377832490937*^9}, {
   3.91587107211779*^9, 3.91587109458574*^9}, {3.9161149173079357`*^9, 
   3.9161149470005617`*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"d83b76de-0a64-4205-b318-df8703ac4647"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g31", "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         TemplateBox[{
           RowBox[{"mu", ",", "nu"}]},
          "KroneckerDeltaSeq"], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"g", "[", 
           RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], ")"}], 
       RowBox[{"(", "  ", 
        RowBox[{
         TemplateBox[{
           RowBox[{"mu", ",", "rho"}]},
          "KroneckerDeltaSeq"], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"g", "[", 
           RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         TemplateBox[{
           RowBox[{"mu", ",", "sigma"}]},
          "KroneckerDeltaSeq"], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"g", "[", 
           RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}]}]}], ")"}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"Asa31", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "rho", ",", "sigma", ",", "k1", ",", "k2", ",", 
        "k3"}], "]"}], "-", 
      RowBox[{"Asa31", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "sigma", ",", "rho", ",", "k1", ",", "k3", ",", 
        "k2"}], "]"}], "\[IndentingNewLine]", "+", " ", 
      RowBox[{"Asa31", "[", 
       RowBox[{
       "mu", ",", "sigma", ",", "nu", ",", "rho", ",", "k3", ",", "k1", ",", 
        "k2"}], "]"}], "-", " ", 
      RowBox[{"Asa31", "[", 
       RowBox[{
       "mu", ",", "sigma", ",", "rho", ",", "nu", ",", "k3", ",", "k2", ",", 
        "k1"}], "]"}], "+", "\[IndentingNewLine]", 
      RowBox[{"Aaa31", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "rho", ",", "sigma", ",", "k1", ",", "k2", ",", 
        "k3"}], "]"}], "-", 
      RowBox[{"Aaa31", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "sigma", ",", "rho", ",", "k1", ",", "k3", ",", 
        "k2"}], "]"}], "\[IndentingNewLine]", "-", " ", 
      RowBox[{"Aaa31", "[", 
       RowBox[{
       "mu", ",", "sigma", ",", "nu", ",", "rho", ",", "k3", ",", "k1", ",", 
        "k2"}], "]"}], "+", " ", 
      RowBox[{"Aaa31", "[", 
       RowBox[{
       "mu", ",", "sigma", ",", "rho", ",", "nu", ",", "k3", ",", "k2", ",", 
        "k1"}], "]"}]}], ")"}], "-", "\[IndentingNewLine]", 
    RowBox[{"\[Rho]", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"0", " ", "3", 
        RowBox[{"g", "[", 
         RowBox[{"mu", ",", "rho", ",", "nu", ",", "k2", ",", "k1"}], "]"}], 
        TemplateBox[{
          RowBox[{"mu", ",", "sigma"}]},
         "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
       RowBox[{"0", " ", "3", " ", 
        RowBox[{"g", "[", 
         RowBox[{"mu", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}], 
         "]"}], 
        TemplateBox[{
          RowBox[{"mu", ",", "nu"}]},
         "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", " ", 
       RowBox[{"3", "  ", 
        RowBox[{"h", "[", 
         RowBox[{"mu", ",", "rho", ",", "nu", ",", "k2", ",", "k1"}], "]"}], 
        TemplateBox[{
          RowBox[{"mu", ",", "sigma"}]},
         "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", " ", 
       RowBox[{"3", "  ", 
        RowBox[{"h", "[", 
         RowBox[{"mu", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}], 
         "]"}], 
        TemplateBox[{
          RowBox[{"mu", ",", "nu"}]},
         "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"3", "/", "2"}], " ", 
        RowBox[{"gi", "[", 
         RowBox[{"mu", ",", "sigma", ",", "k2", ",", "k3"}], "]"}], " ", 
        TemplateBox[{
          RowBox[{"mu", ",", "nu"}]},
         "KroneckerDeltaSeq"], 
        TemplateBox[{
          RowBox[{"rho", ",", "sigma"}]},
         "KroneckerDeltaSeq"]}], "+", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"3", "/", "2"}], " ", 
        RowBox[{"gi", "[", 
         RowBox[{"mu", ",", "nu", ",", "k1", ",", "k2"}], "]"}], 
        TemplateBox[{
          RowBox[{"nu", ",", "rho"}]},
         "KroneckerDeltaSeq"], " ", 
        TemplateBox[{
          RowBox[{"mu", ",", "sigma"}]},
         "KroneckerDeltaSeq"]}], "+", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"3", "/", "2"}], " ", 
        RowBox[{"gii", "[", 
         RowBox[{
         "mu", ",", "nu", ",", "sigma", ",", "k1", ",", "k2", ",", "k3"}], 
         "]"}], 
        TemplateBox[{
          RowBox[{"rho", ",", "sigma"}]},
         "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"3", "/", "2"}], " ", 
        RowBox[{"gii", "[", 
         RowBox[{
         "mu", ",", "sigma", ",", "nu", ",", "k3", ",", "k2", ",", "k1"}], 
         "]"}], 
        TemplateBox[{
          RowBox[{"nu", ",", "rho"}]},
         "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"3", "/", "2"}], " ", 
        RowBox[{"giii", "[", 
         RowBox[{
         "mu", ",", "nu", ",", "rho", ",", "sigma", ",", "k1", ",", "k2", ",",
           "k3"}], "]"}]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"3", "/", "2"}], 
        RowBox[{"giii", "[", 
         RowBox[{
         "mu", ",", "sigma", ",", "rho", ",", "nu", ",", "k3", ",", "k2", ",",
           "k1"}], "]"}]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"3", "/", "2"}], " ", 
        RowBox[{"g", "[", 
         RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}], 
        TemplateBox[{
          RowBox[{"mu", ",", "rho"}]},
         "KroneckerDeltaSeq"], 
        TemplateBox[{
          RowBox[{"mu", ",", "sigma"}]},
         "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"3", "/", "2"}], " ", 
        RowBox[{"g", "[", 
         RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}], 
        TemplateBox[{
          RowBox[{"mu", ",", "rho"}]},
         "KroneckerDeltaSeq"], 
        TemplateBox[{
          RowBox[{"mu", ",", "nu"}]},
         "KroneckerDeltaSeq"]}], "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"k1", "[", "mu_", "]"}], ":>", 
           RowBox[{
            RowBox[{"k1", "[", "mu", "]"}], "+", 
            RowBox[{"k2", "[", "mu", "]"}], "+", 
            RowBox[{"k3", "[", "mu", "]"}]}]}]}], ")"}], 
        TemplateBox[{
          RowBox[{"nu", ",", "rho"}]},
         "KroneckerDeltaSeq"], " ", 
        TemplateBox[{
          RowBox[{"nu", ",", "sigma"}]},
         "KroneckerDeltaSeq"]}]}], "\[IndentingNewLine]", ")"}]}]}], "//", 
   "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//.", 
   RowBox[{
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "a_"}]},
      "KroneckerDeltaSeq"], 
     TemplateBox[{
       RowBox[{"a_", ",", "b_"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     TemplateBox[{
       RowBox[{"mu", ",", "a"}]},
      "KroneckerDeltaSeq"], 
     TemplateBox[{
       RowBox[{"mu", ",", "b"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"nu", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "nu"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "mu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"mu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"rho", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "rho"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"expr_", " ", 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"sigma", "->", "nu"}]}], ")"}], 
     TemplateBox[{
       RowBox[{"nu", ",", "sigma"}]},
      "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"expr_", " ", 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"expr", "/.", 
        RowBox[{"sigma", "->", "rho"}]}], ")"}], 
      TemplateBox[{
        RowBox[{"rho", ",", "sigma"}]},
       "KroneckerDeltaSeq"]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"%", ",", " ", 
      RowBox[{"\[Rho]", "^", "1"}]}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9161146390721693`*^9, 3.916114662258452*^9}, {
  3.916114698362276*^9, 3.9161146997385902`*^9}, {3.916114742930385*^9, 
  3.916114744426298*^9}, {3.916114800351355*^9, 3.916114801473909*^9}, {
  3.916114841229219*^9, 3.916114841591614*^9}, {3.916114925222085*^9, 
  3.916114970103949*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"799d417c-4850-4d77-8235-35e0694ddc07"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.916114694200184*^9, 3.916114731045539*^9, 3.916114773035923*^9, 
   3.916114809131392*^9, 3.916114846801647*^9, {3.9161149300097837`*^9, 
   3.916114971883544*^9}, 3.91793913451833*^9, 3.918223921449531*^9, 
   3.918622090296143*^9, 3.918795415987585*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"07d9f4be-d5ba-4b42-96e6-aa3efd7054d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"stout3", "[", 
    RowBox[{
    "nstout_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_",
      ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "delta"}], "}"}], ",", 
     "\[IndentingNewLine]", "  ", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"g312fun", "[", 
          RowBox[{
          "alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2", ",", 
           "k3"}], "]"}], 
         RowBox[{"stout1", "[", 
          RowBox[{
           RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
           ",", 
           RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
         RowBox[{"stout1", "[", 
          RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
         RowBox[{"stout2", "[", 
          RowBox[{
          "m", ",", "gamma", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}],
           "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", 
          RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"alpha", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"beta", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
      "\[IndentingNewLine]", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"g321fun", "[", 
          RowBox[{
          "alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2", ",", 
           "k3"}], "]"}], 
         RowBox[{"stout1", "[", 
          RowBox[{
           RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
           ",", 
           RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
         RowBox[{"stout2", "[", 
          RowBox[{
          "m", ",", "beta", ",", "nu", ",", "rho", ",", "k1", ",", "k2"}], 
          "]"}], 
         RowBox[{"stout1", "[", 
          RowBox[{"m", ",", "gamma", ",", "sigma", ",", "k3"}], "]"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", 
          RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"alpha", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"beta", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"g31fun", "[", 
          RowBox[{
          "alpha", ",", "beta", ",", "gamma", ",", "delta", ",", "k1", ",", 
           "k2", ",", "k3"}], "]"}], 
         RowBox[{"stout1", "[", 
          RowBox[{
           RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
           ",", 
           RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
         RowBox[{"stout1", "[", 
          RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
         RowBox[{"stout1", "[", 
          RowBox[{"m", ",", "gamma", ",", "rho", ",", "k2"}], "]"}], 
         RowBox[{"stout1", "[", 
          RowBox[{"m", ",", "delta", ",", "sigma", ",", "k3"}], "]"}]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", 
          RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"alpha", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"beta", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"gamma", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"delta", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{
  3.918110525112953*^9, {3.918110685731336*^9, 3.918110754208313*^9}, {
   3.918114913893949*^9, 3.9181149144388866`*^9}, {3.9188032798901043`*^9, 
   3.91880328251647*^9}},ExpressionUUID->"d7c9dc1d-cf17-41f9-8d3c-\
0a7bbd19d1eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stout3", "[", 
   RowBox[{
   "nstout_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", 
    ",", "k2_", ",", "k3_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "delta"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"6", " ", "\[Rho]", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"HoldForm", "[", "g", "]"}], "[", 
          RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", 
           RowBox[{"k2", "+", "k3"}]}], "]"}], 
         RowBox[{
          RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
          RowBox[{
           RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
           ",", 
           RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
         RowBox[{
          RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
          RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
         RowBox[{
          RowBox[{"HoldForm", "[", "stout2", "]"}], "[", 
          RowBox[{
          "m", ",", "gamma", ",", "rho", ",", "sigma", ",", "k2", ",", "k3"}],
           "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", 
          RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"alpha", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"beta", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"\[Rho]", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"HoldForm", "[", "g", "]"}], "[", 
              RowBox[{"alpha", ",", "beta", ",", "k1"}], "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"HoldForm", "[", "g", "]"}], "[", 
                 RowBox[{"alpha", ",", "gamma", ",", "k2"}], "]"}], 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"alpha", ",", "delta"}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"alpha", ",", "gamma"}], "]"}], 
                RowBox[{
                 RowBox[{"HoldForm", "[", "g", "]"}], "[", 
                 RowBox[{"alpha", ",", "delta", ",", "k3"}], "]"}]}]}], 
              ")"}]}], ")"}]}], "+", "\[IndentingNewLine]", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{
            RowBox[{"HoldForm", "[", "g", "]"}], "[", 
            RowBox[{
            "alpha", ",", "beta", ",", "gamma", ",", "delta", ",", "k1", ",", 
             "k2", ",", "k3"}], "]"}]}]}], ")"}], 
        RowBox[{
         RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
         RowBox[{
          RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
          ",", 
          RowBox[{"k1", "+", "k2", "+", "k3"}]}], "]"}], 
        RowBox[{
         RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
        RowBox[{
         RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
         RowBox[{"m", ",", "gamma", ",", "rho", ",", "k2"}], "]"}], 
        RowBox[{
         RowBox[{"HoldForm", "[", "stout1", "]"}], "[", 
         RowBox[{"m", ",", "delta", ",", "sigma", ",", "k3"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"delta", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.91827099792426*^9, 3.918271405386836*^9}, 
   3.918271444667622*^9, 3.9187948855859947`*^9, {3.9222401596163597`*^9, 
   3.9222402803122597`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f85cc4fd-161b-460e-8cf1-8f12db4375fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DumpSave", "[", 
  RowBox[{"\"\<stout3.mx\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"stout3", ",", "g", ",", "h"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9182715016781893`*^9, 3.918271510341134*^9}, {
  3.918271598817692*^9, 3.918271606128159*^9}, {3.9186218637127438`*^9, 
  3.918621869546488*^9}, {3.918795031384894*^9, 3.918795033825061*^9}, {
  3.918803393473777*^9, 3.918803395151823*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"18c4e091-eabd-4c3e-8032-5ee0a1543e88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"stout3", ",", "g", ",", "h"}], "}"}]], "Output",
 CellChangeTimes->{3.918803409506206*^9, 3.922240283573263*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"90318275-ee41-41d6-b4c7-0d0c7aab6bec"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Special Cases", "Subsection",
 CellChangeTimes->{{3.9179389221279297`*^9, 
  3.917938924396617*^9}},ExpressionUUID->"c597f95f-f942-47ae-a22d-\
d1fbb4eab97e"],

Cell[CellGroupData[{

Cell["1. k2=-k3", "Subsubsection",
 CellChangeTimes->{{3.917938935444816*^9, 
  3.917938944372382*^9}},ExpressionUUID->"0c2b665f-3c19-42ab-bddb-\
c83429ae926a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g312red23", "=", 
   RowBox[{
    RowBox[{"g312", "/.", 
     RowBox[{
      RowBox[{"k3", "[", "mu_", "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"k2", "[", "mu", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.917939267070915*^9, 3.917939269174794*^9}, {
   3.917939397525105*^9, 3.917939448209497*^9}, {3.917939738453734*^9, 
   3.917939741140255*^9}, {3.917941954595508*^9, 3.917941976054523*^9}, 
   3.917942063721236*^9, 3.917942122633106*^9, {3.9179422386725597`*^9, 
   3.917942251538108*^9}, 3.918018510042767*^9, 3.918102373709158*^9},
 CellLabel->
  "In[267]:=",ExpressionUUID->"6b771a7e-862a-439a-b549-e4d1f5d3f623"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g321red23", "=", 
   RowBox[{
    RowBox[{"g321", "/.", 
     RowBox[{
      RowBox[{"k3", "[", "mu_", "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"k2", "[", "mu", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.917939499285137*^9, 3.917939511556757*^9}, {
   3.9179396754648447`*^9, 3.917939690529402*^9}, 3.9179397506186047`*^9, {
   3.917941979631041*^9, 3.917941987336404*^9}, {3.917942126316039*^9, 
   3.917942150376445*^9}, {3.917942235004901*^9, 3.917942237462812*^9}, 
   3.918018512382997*^9, 3.918102375993886*^9},
 CellLabel->
  "In[268]:=",ExpressionUUID->"90d3e652-cff2-4694-9856-dcdf237e8b90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g31red23", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"g31", "-", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          TemplateBox[{
            RowBox[{"mu", ",", "nu"}]},
           "KroneckerDeltaSeq"], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"g", "[", 
            RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], ")"}], 
        RowBox[{"(", "  ", 
         RowBox[{
          TemplateBox[{
            RowBox[{"mu", ",", "rho"}]},
           "KroneckerDeltaSeq"], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"g", "[", 
            RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            RowBox[{"mu", ",", "sigma"}]},
           "KroneckerDeltaSeq"], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"g", "[", 
            RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}]}]}], ")"}]}]}], 
      ")"}], "/.", 
     RowBox[{
      RowBox[{"k3", "[", "mu_", "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"k2", "[", "mu", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9179398032601423`*^9, 3.9179398122551537`*^9}, {
   3.917940005689734*^9, 3.917940006669236*^9}, {3.9179419925690603`*^9, 
   3.917941998282898*^9}, {3.917942226851129*^9, 3.917942253022678*^9}, {
   3.9179426241955147`*^9, 3.917942635079368*^9}, 3.91801851389953*^9, 
   3.918102378570538*^9, {3.918102445583393*^9, 3.918102466142901*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"69bc2506-d34b-43a6-b86f-5f69589f0476"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g312red23fun", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_"}], "]"}], 
  ":=", 
  RowBox[{"Evaluate", "[", "g312red23", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g321red23fun", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_"}], "]"}], 
  ":=", 
  RowBox[{"Evaluate", "[", "g321red23", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g31red23fun", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g31red23", "]"}]}]}], "Input",
 CellChangeTimes->{{3.917942012536467*^9, 3.917942025924662*^9}, {
  3.9179420576167927`*^9, 3.917942155966283*^9}, {3.917942640839705*^9, 
  3.917942660617896*^9}, {3.917955531354258*^9, 3.9179555325073767`*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"8e4e9f6e-5dc7-42b6-ba8e-945197b984ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stout3red23", "[", 
   RowBox[{
   "nstout_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", 
    ",", "k2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "delta"}], "}"}], ",", 
    "\[IndentingNewLine]", "  ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g312red23fun", "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
          ",", "k1"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
        RowBox[{"stout2", "[", 
         RowBox[{
         "m", ",", "gamma", ",", "rho", ",", "sigma", ",", "k2", ",", 
          RowBox[{"-", "k2"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g321red23fun", "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
          ",", "k1"}], "]"}], 
        RowBox[{"stout2", "[", 
         RowBox[{
         "m", ",", "beta", ",", "nu", ",", "rho", ",", "k1", ",", "k2"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "gamma", ",", "sigma", ",", 
          RowBox[{"-", "k2"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g31red23fun", "[", 
         RowBox[{
         "alpha", ",", "beta", ",", "gamma", ",", "delta", ",", "k1", ",", 
          "k2"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
          ",", "k1"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "gamma", ",", "rho", ",", "k2"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "delta", ",", "sigma", ",", 
          RowBox[{"-", "k2"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"delta", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.898693592756996*^9, 3.898693595569735*^9}, {
   3.898693640549727*^9, 3.898693704652907*^9}, {3.898693738291856*^9, 
   3.8986938004720993`*^9}, {3.898693831027232*^9, 3.8986938314889593`*^9}, {
   3.898693872957151*^9, 3.898693901769697*^9}, {3.89869399170532*^9, 
   3.898693992334293*^9}, {3.898694065213715*^9, 3.8986940687695827`*^9}, {
   3.898694103779471*^9, 3.8986941821841908`*^9}, {3.89869441427916*^9, 
   3.898694521855694*^9}, {3.898694571930436*^9, 3.898694587680151*^9}, {
   3.898694622815834*^9, 3.898694705010305*^9}, {3.8986947448133373`*^9, 
   3.8986948040805902`*^9}, {3.898694838382599*^9, 3.898694846134575*^9}, {
   3.8986949239559727`*^9, 3.898694980856928*^9}, {3.8986950440444717`*^9, 
   3.89869505679627*^9}, {3.898695185289845*^9, 3.898695193060258*^9}, {
   3.9179541124409733`*^9, 3.917954172512886*^9}, 3.917954965842463*^9, {
   3.917955019441657*^9, 3.9179550289133472`*^9}, {3.917955124438888*^9, 
   3.917955313892844*^9}, {3.917955372765265*^9, 3.917955577588008*^9}, {
   3.917955639250651*^9, 3.917955656418695*^9}, {3.917955711169003*^9, 
   3.9179557157074738`*^9}, {3.917955803983374*^9, 3.91795580735191*^9}, {
   3.917955843258198*^9, 3.9179558580679703`*^9}, {3.918013495160651*^9, 
   3.918013505311611*^9}, 3.9180135611102324`*^9},
 CellLabel->
  "In[273]:=",ExpressionUUID->"0493e628-6b5f-4e5e-b7e4-3a04002fde17"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. k1=-k2", "Subsubsection",
 CellChangeTimes->{{3.917938935444816*^9, 3.917938944372382*^9}, {
  3.918013731622764*^9, 
  3.91801373599269*^9}},ExpressionUUID->"7caea5c8-8247-4af7-b8f2-\
0fd1e5aab05e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g312red12", "=", 
   RowBox[{
    RowBox[{"g312", "/.", 
     RowBox[{
      RowBox[{"k2", "[", "mu_", "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"k1", "[", "mu", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.917939267070915*^9, 3.917939269174794*^9}, {
   3.917939397525105*^9, 3.917939448209497*^9}, {3.917939738453734*^9, 
   3.917939741140255*^9}, {3.917941954595508*^9, 3.917941976054523*^9}, 
   3.917942063721236*^9, 3.917942122633106*^9, {3.9179422386725597`*^9, 
   3.917942251538108*^9}, {3.918013739129875*^9, 3.918013739232099*^9}, {
   3.918013776251507*^9, 3.918013787710597*^9}, {3.9180138319007387`*^9, 
   3.9180138336686373`*^9}, 3.918018515936329*^9, 3.918102386326517*^9},
 CellLabel->
  "In[274]:=",ExpressionUUID->"4e1fde2d-86c4-4423-b587-927edde5e296"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g321red12", "=", 
   RowBox[{
    RowBox[{"g321", "/.", 
     RowBox[{
      RowBox[{"k2", "[", "mu_", "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"k1", "[", "mu", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.917939499285137*^9, 3.917939511556757*^9}, {
   3.9179396754648447`*^9, 3.917939690529402*^9}, 3.9179397506186047`*^9, {
   3.917941979631041*^9, 3.917941987336404*^9}, {3.917942126316039*^9, 
   3.917942150376445*^9}, {3.917942235004901*^9, 3.917942237462812*^9}, {
   3.918013743981065*^9, 3.9180137440929117`*^9}, {3.9180138352536707`*^9, 
   3.9180138366485167`*^9}, 3.9180185183325577`*^9, 3.918102388235367*^9},
 CellLabel->
  "In[275]:=",ExpressionUUID->"1ab8431b-fa40-4bfc-9955-1cd113cd1747"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g31red12", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"g31", "-", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          TemplateBox[{
            RowBox[{"mu", ",", "nu"}]},
           "KroneckerDeltaSeq"], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"g", "[", 
            RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], ")"}], 
        RowBox[{"(", "  ", 
         RowBox[{
          TemplateBox[{
            RowBox[{"mu", ",", "rho"}]},
           "KroneckerDeltaSeq"], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"g", "[", 
            RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            RowBox[{"mu", ",", "sigma"}]},
           "KroneckerDeltaSeq"], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"g", "[", 
            RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}]}]}], ")"}]}]}], 
      ")"}], "/.", 
     RowBox[{
      RowBox[{"k2", "[", "mu_", "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"k1", "[", "mu", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9179398032601423`*^9, 3.9179398122551537`*^9}, {
   3.917940005689734*^9, 3.917940006669236*^9}, {3.9179419925690603`*^9, 
   3.917941998282898*^9}, {3.917942226851129*^9, 3.917942253022678*^9}, {
   3.9179426241955147`*^9, 3.917942635079368*^9}, {3.9180137462044687`*^9, 
   3.918013746315921*^9}, {3.918013838392336*^9, 3.9180138399447813`*^9}, 
   3.918018520244676*^9, 3.918102390057209*^9, 3.918102480299909*^9},
 CellLabel->
  "In[276]:=",ExpressionUUID->"1ebc0acc-22a0-4bcb-9004-e9433e289f8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g312red12fun", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k3_"}], "]"}], 
  ":=", 
  RowBox[{"Evaluate", "[", "g312red12", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g321red12fun", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k3_"}], "]"}], 
  ":=", 
  RowBox[{"Evaluate", "[", "g321red12", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g31red12fun", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k3_"}], 
   "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g31red12", "]"}]}]}], "Input",
 CellChangeTimes->{{3.917942012536467*^9, 3.917942025924662*^9}, {
  3.9179420576167927`*^9, 3.917942155966283*^9}, {3.917942640839705*^9, 
  3.917942660617896*^9}, {3.917955531354258*^9, 3.9179555325073767`*^9}, {
  3.918013855848776*^9, 3.9180138830552197`*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"ae86c18e-3735-4eed-9f15-5cab637a266b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stout3red12", "[", 
   RowBox[{
   "nstout_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", 
    ",", "k3_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "delta"}], "}"}], ",", 
    "\[IndentingNewLine]", "  ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g312red12fun", "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k3"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
          ",", "k3"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
        RowBox[{"stout2", "[", 
         RowBox[{"m", ",", "gamma", ",", "rho", ",", "sigma", ",", 
          RowBox[{"-", "k1"}], ",", "k3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g321red12fun", "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k3"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
          ",", "k3"}], "]"}], 
        RowBox[{"stout2", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "rho", ",", "k1", ",", 
          RowBox[{"-", "k1"}]}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "gamma", ",", "sigma", ",", "k3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g31red12fun", "[", 
         RowBox[{
         "alpha", ",", "beta", ",", "gamma", ",", "delta", ",", "k1", ",", 
          "k3"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
          ",", "k3"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "gamma", ",", "rho", ",", 
          RowBox[{"-", "k1"}]}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "delta", ",", "sigma", ",", "k3"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"delta", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.898693592756996*^9, 3.898693595569735*^9}, {
   3.898693640549727*^9, 3.898693704652907*^9}, {3.898693738291856*^9, 
   3.8986938004720993`*^9}, {3.898693831027232*^9, 3.8986938314889593`*^9}, {
   3.898693872957151*^9, 3.898693901769697*^9}, {3.89869399170532*^9, 
   3.898693992334293*^9}, {3.898694065213715*^9, 3.8986940687695827`*^9}, {
   3.898694103779471*^9, 3.8986941821841908`*^9}, {3.89869441427916*^9, 
   3.898694521855694*^9}, {3.898694571930436*^9, 3.898694587680151*^9}, {
   3.898694622815834*^9, 3.898694705010305*^9}, {3.8986947448133373`*^9, 
   3.8986948040805902`*^9}, {3.898694838382599*^9, 3.898694846134575*^9}, {
   3.8986949239559727`*^9, 3.898694980856928*^9}, {3.8986950440444717`*^9, 
   3.89869505679627*^9}, {3.898695185289845*^9, 3.898695193060258*^9}, {
   3.9179541124409733`*^9, 3.917954172512886*^9}, 3.917954965842463*^9, {
   3.917955019441657*^9, 3.9179550289133472`*^9}, {3.917955124438888*^9, 
   3.917955313892844*^9}, {3.917955372765265*^9, 3.917955577588008*^9}, {
   3.917955639250651*^9, 3.917955656418695*^9}, {3.917955711169003*^9, 
   3.9179557157074738`*^9}, {3.917955803983374*^9, 3.91795580735191*^9}, {
   3.917955843258198*^9, 3.9179558580679703`*^9}, {3.918013495160651*^9, 
   3.918013505311611*^9}, 3.9180135611102324`*^9, {3.918013891450078*^9, 
   3.918014000297121*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"10926177-45ee-46b4-b0a0-12f273328144"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. k1=-k3", "Subsubsection",
 CellChangeTimes->{{3.917938935444816*^9, 3.917938944372382*^9}, {
  3.918013731622764*^9, 3.91801373599269*^9}, {3.9180140305808477`*^9, 
  3.91801403362969*^9}},ExpressionUUID->"10433a6e-ea86-4247-8e78-\
1d0bbbf36d82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g312red13", "=", 
   RowBox[{
    RowBox[{"g312", "/.", 
     RowBox[{
      RowBox[{"k3", "[", "mu_", "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"k1", "[", "mu", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.917939267070915*^9, 3.917939269174794*^9}, {
   3.917939397525105*^9, 3.917939448209497*^9}, {3.917939738453734*^9, 
   3.917939741140255*^9}, {3.917941954595508*^9, 3.917941976054523*^9}, 
   3.917942063721236*^9, 3.917942122633106*^9, {3.9179422386725597`*^9, 
   3.917942251538108*^9}, {3.918013739129875*^9, 3.918013739232099*^9}, {
   3.918013776251507*^9, 3.918013787710597*^9}, {3.9180138319007387`*^9, 
   3.9180138336686373`*^9}, {3.91801403825457*^9, 3.918014046826949*^9}, 
   3.918018524182807*^9, 3.9181023938011703`*^9},
 CellLabel->
  "In[281]:=",ExpressionUUID->"33e45f77-09e4-4505-901e-0d75504257c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g321red13", "=", 
   RowBox[{
    RowBox[{"g321", "/.", 
     RowBox[{
      RowBox[{"k3", "[", "mu_", "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"k1", "[", "mu", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.917939499285137*^9, 3.917939511556757*^9}, {
   3.9179396754648447`*^9, 3.917939690529402*^9}, 3.9179397506186047`*^9, {
   3.917941979631041*^9, 3.917941987336404*^9}, {3.917942126316039*^9, 
   3.917942150376445*^9}, {3.917942235004901*^9, 3.917942237462812*^9}, {
   3.918013743981065*^9, 3.9180137440929117`*^9}, {3.9180138352536707`*^9, 
   3.9180138366485167`*^9}, {3.9180140420123034`*^9, 3.918014048207732*^9}, 
   3.918018525364036*^9, 3.9181023959516897`*^9},
 CellLabel->
  "In[282]:=",ExpressionUUID->"32a2a860-6e58-48d0-a54b-299cb7a6d8ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g31red13", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"g31", "-", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          TemplateBox[{
            RowBox[{"mu", ",", "nu"}]},
           "KroneckerDeltaSeq"], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"g", "[", 
            RowBox[{"mu", ",", "nu", ",", "k1"}], "]"}]}]}], ")"}], 
        RowBox[{"(", "  ", 
         RowBox[{
          TemplateBox[{
            RowBox[{"mu", ",", "rho"}]},
           "KroneckerDeltaSeq"], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"g", "[", 
            RowBox[{"mu", ",", "rho", ",", "k2"}], "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{
            RowBox[{"mu", ",", "sigma"}]},
           "KroneckerDeltaSeq"], "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"g", "[", 
            RowBox[{"mu", ",", "sigma", ",", "k3"}], "]"}]}]}], ")"}]}]}], 
      ")"}], "/.", 
     RowBox[{
      RowBox[{"k3", "[", "mu_", "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"k1", "[", "mu", "]"}]}]}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9179398032601423`*^9, 3.9179398122551537`*^9}, {
   3.917940005689734*^9, 3.917940006669236*^9}, {3.9179419925690603`*^9, 
   3.917941998282898*^9}, {3.917942226851129*^9, 3.917942253022678*^9}, {
   3.9179426241955147`*^9, 3.917942635079368*^9}, {3.9180137462044687`*^9, 
   3.918013746315921*^9}, {3.918013838392336*^9, 3.9180138399447813`*^9}, {
   3.9180140449599943`*^9, 3.918014049595502*^9}, 3.918018527445381*^9, 
   3.918102398280815*^9, 3.91810248349506*^9},
 CellLabel->
  "In[283]:=",ExpressionUUID->"66e29491-1fa8-4ba5-b8bc-d2af949866c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g312red13fun", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_"}], "]"}], 
  ":=", 
  RowBox[{"Evaluate", "[", "g312red13", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g321red13fun", "[", 
   RowBox[{"mu_", ",", "nu_", ",", "sigma_", ",", "k1_", ",", "k2_"}], "]"}], 
  ":=", 
  RowBox[{"Evaluate", "[", "g321red13", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g31red13fun", "[", 
   RowBox[{
   "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", ",", "k2_"}], 
   "]"}], ":=", 
  RowBox[{"Evaluate", "[", "g31red13", "]"}]}]}], "Input",
 CellChangeTimes->{{3.917942012536467*^9, 3.917942025924662*^9}, {
  3.9179420576167927`*^9, 3.917942155966283*^9}, {3.917942640839705*^9, 
  3.917942660617896*^9}, {3.917955531354258*^9, 3.9179555325073767`*^9}, {
  3.918013855848776*^9, 3.9180138830552197`*^9}, {3.918014055078245*^9, 
  3.918014071712777*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"6ffa717c-ab39-4d45-b5de-1eb62b74ba0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stout3red13", "[", 
   RowBox[{
   "nstout_", ",", "mu_", ",", "nu_", ",", "rho_", ",", "sigma_", ",", "k1_", 
    ",", "k2_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "delta"}], "}"}], ",", 
    "\[IndentingNewLine]", "  ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g312red13fun", "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
          ",", "k2"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
        RowBox[{"stout2", "[", 
         RowBox[{
         "m", ",", "gamma", ",", "rho", ",", "sigma", ",", "k2", ",", 
          RowBox[{"-", "k1"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g321red13fun", "[", 
         RowBox[{"alpha", ",", "beta", ",", "gamma", ",", "k1", ",", "k2"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
          ",", "k2"}], "]"}], 
        RowBox[{"stout2", "[", 
         RowBox[{
         "m", ",", "beta", ",", "nu", ",", "rho", ",", "k1", ",", "k2"}], 
         "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "gamma", ",", "sigma", ",", 
          RowBox[{"-", "k1"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g31red13fun", "[", 
         RowBox[{
         "alpha", ",", "beta", ",", "gamma", ",", "delta", ",", "k1", ",", 
          "k2"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{
          RowBox[{"nstout", "-", "m", "-", "1"}], ",", "mu", ",", "alpha", 
          ",", "k2"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "beta", ",", "nu", ",", "k1"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "gamma", ",", "rho", ",", "k2"}], "]"}], 
        RowBox[{"stout1", "[", 
         RowBox[{"m", ",", "delta", ",", "sigma", ",", 
          RowBox[{"-", "k1"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{"nstout", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"gamma", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"delta", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.898693592756996*^9, 3.898693595569735*^9}, {
   3.898693640549727*^9, 3.898693704652907*^9}, {3.898693738291856*^9, 
   3.8986938004720993`*^9}, {3.898693831027232*^9, 3.8986938314889593`*^9}, {
   3.898693872957151*^9, 3.898693901769697*^9}, {3.89869399170532*^9, 
   3.898693992334293*^9}, {3.898694065213715*^9, 3.8986940687695827`*^9}, {
   3.898694103779471*^9, 3.8986941821841908`*^9}, {3.89869441427916*^9, 
   3.898694521855694*^9}, {3.898694571930436*^9, 3.898694587680151*^9}, {
   3.898694622815834*^9, 3.898694705010305*^9}, {3.8986947448133373`*^9, 
   3.8986948040805902`*^9}, {3.898694838382599*^9, 3.898694846134575*^9}, {
   3.8986949239559727`*^9, 3.898694980856928*^9}, {3.8986950440444717`*^9, 
   3.89869505679627*^9}, {3.898695185289845*^9, 3.898695193060258*^9}, {
   3.9179541124409733`*^9, 3.917954172512886*^9}, 3.917954965842463*^9, {
   3.917955019441657*^9, 3.9179550289133472`*^9}, {3.917955124438888*^9, 
   3.917955313892844*^9}, {3.917955372765265*^9, 3.917955577588008*^9}, {
   3.917955639250651*^9, 3.917955656418695*^9}, {3.917955711169003*^9, 
   3.9179557157074738`*^9}, {3.917955803983374*^9, 3.91795580735191*^9}, {
   3.917955843258198*^9, 3.9179558580679703`*^9}, {3.918013495160651*^9, 
   3.918013505311611*^9}, 3.9180135611102324`*^9, {3.918013891450078*^9, 
   3.918014000297121*^9}, {3.918014077452114*^9, 3.918014140836019*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"e493737b-2997-4281-9aee-24da00a28531"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Save", "Subsubsection",
 CellChangeTimes->{{3.918014197299561*^9, 
  3.918014197816966*^9}},ExpressionUUID->"3fac7e72-0060-43e1-8740-\
444a195486f6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"DumpSave", "[", 
    RowBox[{"\"\<stout3.mx\>\"", ",", 
     RowBox[{"{", 
      RowBox[{
      "stout3", ",", "g", ",", " ", "h", ",", "stout3red23", ",", 
       "stout3red12", ",", "stout3red13", ",", "g312red23fun", ",", 
       "g321red23fun", ",", "g31red23fun", ",", "g312red12fun", ",", 
       "g321red12fun", ",", "g31red12fun", ",", "g312red13fun", ",", 
       "g321red13fun", ",", "g31red13fun"}], "}"}]}], "]"}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.918014201552722*^9, 3.918014288956258*^9}, 
   3.9180164538001966`*^9, {3.91811076608974*^9, 3.918110788654908*^9}, 
   3.9187950722675133`*^9, {3.9188011720136747`*^9, 3.918801176011334*^9}, {
   3.9188033989984493`*^9, 
   3.918803401302503*^9}},ExpressionUUID->"f6a3b34f-133d-41f4-91e0-\
57cd1a2b74f5"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{1496, 1052},
WindowMargins->{{220, Automatic}, {-11, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4be9065b-3690-452e-a8ae-db70f4601626"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 272, 4, 98, "Title",ExpressionUUID->"f548cac1-a13b-4013-bcc3-d6b231d988ed"],
Cell[855, 28, 492, 10, 52, "Input",ExpressionUUID->"74717ccc-00b5-429f-929e-d2fd152b187f"],
Cell[1350, 40, 216, 5, 30, "Input",ExpressionUUID->"59895ec0-e129-4058-ab5a-48454de380f1"],
Cell[1569, 47, 38959, 1162, 1186, "Input",ExpressionUUID->"b266de1a-f846-4a97-9f9e-b1c4bcdb6b42"],
Cell[CellGroupData[{
Cell[40553, 1213, 155, 3, 67, "Section",ExpressionUUID->"0a840924-cbb5-422c-800b-349249d6bd18"],
Cell[CellGroupData[{
Cell[40733, 1220, 252, 5, 30, "Input",ExpressionUUID->"2f1aa999-38f6-4177-898f-832f413572cc"],
Cell[40988, 1227, 676, 9, 34, "Output",ExpressionUUID->"73cabfc5-4909-40eb-ac21-d2aa90a76d52"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41713, 1242, 160, 3, 67, "Section",ExpressionUUID->"3ef9fa58-684d-4285-88c1-185f8f12a8be"],
Cell[CellGroupData[{
Cell[41898, 1249, 4893, 132, 256, "Input",ExpressionUUID->"6c2ac024-d802-4dba-acc2-787ffc4f2563"],
Cell[46794, 1383, 3469, 76, 50, "Output",ExpressionUUID->"3cf6424d-a898-4059-8081-c6b580f54ab1"]
}, Open  ]],
Cell[50278, 1462, 354, 7, 30, "Input",ExpressionUUID->"c95e7fca-f3db-4d1e-99db-ccc3dd050071"],
Cell[50635, 1471, 2022, 57, 73, "Input",ExpressionUUID->"5d46930a-a5bd-49e3-98bd-42ef2d582058"],
Cell[52660, 1530, 297, 6, 30, "Input",ExpressionUUID->"1b970ea8-2d58-4859-8d0b-1e25478ffc31"],
Cell[52960, 1538, 723, 12, 30, "Input",ExpressionUUID->"18bdc64e-70e6-44f5-99a1-7939a9d13fd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53720, 1555, 157, 3, 67, "Section",ExpressionUUID->"a80fc9dd-4f99-4031-a21a-bbdaa3a78db3"],
Cell[CellGroupData[{
Cell[53902, 1562, 2162, 56, 94, "Input",ExpressionUUID->"f5e59aad-8191-4ce2-89a7-6b0ae3f95276"],
Cell[56067, 1620, 1031, 15, 34, "Output",ExpressionUUID->"41158f36-b727-442d-b6de-9dd3614533c0"]
}, Open  ]],
Cell[57113, 1638, 9668, 255, 466, "Input",ExpressionUUID->"16431154-c419-474d-bc75-ccb861c4e79d"],
Cell[CellGroupData[{
Cell[66806, 1897, 525, 14, 30, "Input",ExpressionUUID->"44896ee0-f01c-4ebd-a0c5-d9f451e1cf0d"],
Cell[67334, 1913, 377, 5, 34, "Output",ExpressionUUID->"89470d41-6428-4740-9e0c-3e73b12ab96d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67748, 1923, 862, 20, 30, "Input",ExpressionUUID->"dc850296-1f22-46d2-ab04-0005c706944e"],
Cell[68613, 1945, 2217, 58, 50, "Output",ExpressionUUID->"f1390c58-4549-4c9f-ba93-54732ebfda97"]
}, Open  ]],
Cell[70845, 2006, 631, 10, 30, "Input",ExpressionUUID->"c0cda623-485d-486b-bc1d-365413d183f3"],
Cell[71479, 2018, 406, 11, 30, "Input",ExpressionUUID->"701f3fca-3cd3-462d-a46a-7119a7a25a7e"],
Cell[71888, 2031, 2114, 47, 94, "Input",ExpressionUUID->"5cbe9d54-9f24-4198-ba47-4306061fd7fe"],
Cell[74005, 2080, 2328, 65, 98, "Input",ExpressionUUID->"b8f14e90-aad3-416f-b50b-8aacc9d48710"],
Cell[76336, 2147, 2356, 65, 98, "Input",ExpressionUUID->"311e4fd7-40e2-4e09-aa96-46cb05bbff4a"],
Cell[78695, 2214, 902, 15, 30, "Input",ExpressionUUID->"09d49cd2-5088-4e0a-8188-41ed572284fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79634, 2234, 205, 4, 67, "Section",ExpressionUUID->"e3fccaf0-9bca-4589-920a-9a1057f8cf20"],
Cell[79842, 2240, 18370, 483, 781, "Input",ExpressionUUID->"b0f6f95d-6e07-4b21-8d67-3483c868ff6c"],
Cell[98215, 2725, 2322, 67, 157, "Input",ExpressionUUID->"8215f0c6-8de5-453b-8350-070522f8b62d"],
Cell[CellGroupData[{
Cell[100562, 2796, 1992, 56, 73, "Input",ExpressionUUID->"3658c5e1-837b-4dda-9950-a285f220ba61"],
Cell[102557, 2854, 899, 14, 34, "Output",ExpressionUUID->"31b0ed53-17b9-43e9-98e6-b32f18fb2b7e"]
}, Open  ]],
Cell[103471, 2871, 1273, 29, 94, "Input",ExpressionUUID->"bfd6ab69-028c-4d2b-bee1-f20c1219d7c6"],
Cell[104747, 2902, 5368, 125, 157, "Input",ExpressionUUID->"c6112969-d00a-40bb-85ca-9fb9bcb224e8"],
Cell[110118, 3029, 5323, 131, 241, "Input",ExpressionUUID->"90b82457-f2bf-4e11-a584-7d005dba0884"],
Cell[115444, 3162, 1069, 20, 30, "Input",ExpressionUUID->"dc93e62b-ac12-4734-9c5a-0702da03f59f"],
Cell[CellGroupData[{
Cell[116538, 3186, 1908, 54, 94, "Input",ExpressionUUID->"5ae9b6aa-f7ae-4cc7-b246-065352a78b65"],
Cell[118449, 3242, 267, 5, 34, "Output",ExpressionUUID->"8e98690a-ea98-4f57-868a-6bd4ba77118d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118753, 3252, 419, 11, 30, "Input",ExpressionUUID->"57fc2fd9-e6a7-480c-a2a6-eceef4997a73"],
Cell[119175, 3265, 637, 10, 34, "Output",ExpressionUUID->"8b471ee8-224a-4d7d-af5b-c413da225639"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119849, 3280, 1821, 51, 73, "Input",ExpressionUUID->"b0b92490-c3c9-4508-a5ad-14e6e21ccaf4"],
Cell[121673, 3333, 250, 4, 34, "Output",ExpressionUUID->"23175152-8796-49c7-8501-64d53b156d55"]
}, Open  ]],
Cell[121938, 3340, 15377, 456, 760, "Input",ExpressionUUID->"cb55292a-712a-4547-96a6-058a2ad41fa3"],
Cell[137318, 3798, 2353, 67, 157, "Input",ExpressionUUID->"da4c539a-2f3f-4bf3-b7c4-8557abee8e65"],
Cell[CellGroupData[{
Cell[139696, 3869, 1994, 56, 73, "Input",ExpressionUUID->"b8ace082-a5f0-4401-8523-85717f165933"],
Cell[141693, 3927, 712, 11, 34, "Output",ExpressionUUID->"66d40134-72ee-4448-a21b-8261a86ca4c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142442, 3943, 152, 3, 54, "Subsection",ExpressionUUID->"47253a98-be32-411b-9475-965241f8856c"],
Cell[CellGroupData[{
Cell[142619, 3950, 161, 3, 45, "Subsubsection",ExpressionUUID->"3eb28dcd-0a56-47b3-ba14-9037b7515c06"],
Cell[142783, 3955, 1384, 45, 48, "Input",ExpressionUUID->"a977c681-ced6-40bc-86d1-13ee98dff033"],
Cell[144170, 4002, 1715, 51, 51, "Input",ExpressionUUID->"c4ea766d-7874-4018-bac2-6388a71bf29d"],
Cell[145888, 4055, 1669, 51, 51, "Input",ExpressionUUID->"e1650b54-ccf4-496c-ae7e-bc1f22c97696"],
Cell[147560, 4108, 1480, 42, 47, "Input",ExpressionUUID->"44468b1b-afab-43d5-a33d-3dac3bcc1a7e"],
Cell[149043, 4152, 2217, 65, 89, "Input",ExpressionUUID->"8c19cf14-814f-4d2a-bf56-17211c3f034a"],
Cell[151263, 4219, 1049, 32, 47, "Input",ExpressionUUID->"90e20a01-dc53-42a5-a6bc-76f2d0787090"],
Cell[152315, 4253, 2302, 59, 157, "Input",ExpressionUUID->"d10c27db-2924-4237-9b16-fed62af9aac1"],
Cell[154620, 4314, 5695, 163, 264, "Input",ExpressionUUID->"a2abdaf8-ec71-46ec-8669-e6d6cb9ea3f7"],
Cell[CellGroupData[{
Cell[160340, 4481, 587, 13, 52, "Input",ExpressionUUID->"bf73d177-1da9-4f5a-864b-d5e9a3fd4013"],
Cell[160930, 4496, 674, 12, 37, "Output",ExpressionUUID->"22f95a17-b0bd-420e-acd4-56caed04604c"],
Cell[161607, 4510, 606, 9, 34, "Output",ExpressionUUID->"77f40c4f-86d6-44c8-b2a5-f130da147fd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162250, 4524, 440, 11, 52, "Input",ExpressionUUID->"7a05c842-2c33-4c00-9155-32caacc1b410"],
Cell[162693, 4537, 449, 7, 34, "Output",ExpressionUUID->"f3e1c28b-f235-4876-ada0-8af1bbe32ca1"],
Cell[163145, 4546, 452, 7, 34, "Output",ExpressionUUID->"3e2d4076-c554-4ad5-8cf6-a2a743687770"]
}, Open  ]],
Cell[163612, 4556, 2283, 66, 56, "Input",ExpressionUUID->"c5333862-2a7a-4976-8784-3301872e4949"],
Cell[CellGroupData[{
Cell[165920, 4626, 1333, 32, 73, "Input",ExpressionUUID->"33ecbfa4-e3dd-4a70-b122-f300e76918d4"],
Cell[167256, 4660, 1186, 23, 37, "Output",ExpressionUUID->"aadcde15-d6f8-453c-9a52-d31033a747dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168479, 4688, 1624, 36, 73, "Input",ExpressionUUID->"39428e0b-e88c-452a-9298-6a18893b4d7d"],
Cell[170106, 4726, 847, 19, 37, "Output",ExpressionUUID->"139e2138-c966-4fe3-bb37-f6929e3052d0"]
}, Open  ]],
Cell[170968, 4748, 728, 22, 33, "Input",ExpressionUUID->"5028a6be-5c46-40cd-be53-45a22c928eb4"],
Cell[171699, 4772, 3636, 81, 56, "Input",ExpressionUUID->"3f1a9ec8-9099-448b-bc89-d44ed8e6bc59"],
Cell[CellGroupData[{
Cell[175360, 4857, 7709, 209, 343, "Input",ExpressionUUID->"7c09fc34-c061-4637-b1ac-d2cea94d0884"],
Cell[183072, 5068, 2072, 30, 34, "Output",ExpressionUUID->"e7624e09-6419-4701-b632-93f495d8f493"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185193, 5104, 158, 3, 45, "Subsubsection",ExpressionUUID->"4362c4ee-582d-425b-806d-9f3c077686ad"],
Cell[CellGroupData[{
Cell[185376, 5111, 1493, 32, 52, "Input",ExpressionUUID->"5707254e-a052-482a-a968-6dfbb6a19e9e"],
Cell[186872, 5145, 564, 9, 34, "Output",ExpressionUUID->"a0bcd1b1-1f79-4110-8f63-4b16167fc807"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187473, 5159, 1073, 29, 54, "Input",ExpressionUUID->"a532c77b-b9d3-459f-93df-5b0650096794"],
Cell[188549, 5190, 489, 8, 34, "Output",ExpressionUUID->"0acb2812-4848-4a44-9f65-24bf4c4e2460"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189075, 5203, 5951, 166, 255, "Input",ExpressionUUID->"93dfd7fd-a20b-4624-9437-080c8372f89a"],
Cell[195029, 5371, 1221, 18, 34, "Output",ExpressionUUID->"82e27067-a496-4ede-9230-a443a55055b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196287, 5394, 5218, 166, 278, "Input",ExpressionUUID->"5517269f-aeaf-4b98-9381-87a650b3445c"],
Cell[201508, 5562, 827, 13, 34, "Output",ExpressionUUID->"660944b2-f639-4fec-abef-4ef8d6271b0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202372, 5580, 10588, 275, 596, "Input",ExpressionUUID->"603e1953-6a6a-414d-94ff-5274da9917ec"],
Cell[212963, 5857, 2386, 34, 34, "Output",ExpressionUUID->"d344b37a-1d9a-4cea-903b-4e19a6b271bc"]
}, Open  ]],
Cell[215364, 5894, 728, 22, 33, "Input",ExpressionUUID->"e2eb8145-63c7-4e5a-ac8a-bcb002a267a3"],
Cell[216095, 5918, 3701, 82, 56, "Input",ExpressionUUID->"d83b76de-0a64-4205-b318-df8703ac4647"],
Cell[CellGroupData[{
Cell[219821, 6004, 10222, 298, 661, "Input",ExpressionUUID->"799d417c-4850-4d77-8235-35e0694ddc07"],
Cell[230046, 6304, 391, 7, 34, "Output",ExpressionUUID->"07d9f4be-d5ba-4b42-96e6-aa3efd7054d5"]
}, Open  ]],
Cell[230452, 6314, 3955, 105, 157, "Input",ExpressionUUID->"d7c9dc1d-cf17-41f9-8d3c-0a7bbd19d1eb"],
Cell[234410, 6421, 4326, 108, 157, "Input",ExpressionUUID->"f85cc4fd-161b-460e-8cf1-8f12db4375fe"],
Cell[CellGroupData[{
Cell[238761, 6533, 506, 9, 30, "Input",ExpressionUUID->"18c4e091-eabd-4c3e-8032-5ee0a1543e88"],
Cell[239270, 6544, 231, 4, 34, "Output",ExpressionUUID->"90318275-ee41-41d6-b4c7-0d0c7aab6bec"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239562, 6555, 163, 3, 54, "Subsection",ExpressionUUID->"c597f95f-f942-47ae-a22d-d1fbb4eab97e"],
Cell[CellGroupData[{
Cell[239750, 6562, 160, 3, 45, "Subsubsection",ExpressionUUID->"0c2b665f-3c19-42ab-bddb-c83429ae926a"],
Cell[239913, 6567, 697, 16, 30, "Input",ExpressionUUID->"6b771a7e-862a-439a-b549-e4d1f5d3f623"],
Cell[240613, 6585, 677, 16, 30, "Input",ExpressionUUID->"90d3e652-cff2-4694-9856-dcdf237e8b90"],
Cell[241293, 6603, 1622, 44, 33, "Input",ExpressionUUID->"69bc2506-d34b-43a6-b86f-5f69589f0476"],
Cell[242918, 6649, 923, 21, 73, "Input",ExpressionUUID->"8e4e9f6e-5dc7-42b6-ba8e-945197b984ee"],
Cell[243844, 6672, 4842, 113, 157, "Input",ExpressionUUID->"0493e628-6b5f-4e5e-b7e4-3a04002fde17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248723, 6790, 208, 4, 45, "Subsubsection",ExpressionUUID->"7caea5c8-8247-4af7-b8f2-0fd1e5aab05e"],
Cell[248934, 6796, 847, 18, 30, "Input",ExpressionUUID->"4e1fde2d-86c4-4423-b587-927edde5e296"],
Cell[249784, 6816, 781, 17, 30, "Input",ExpressionUUID->"1ab8431b-fa40-4bfc-9955-1cd113cd1747"],
Cell[250568, 6835, 1699, 45, 33, "Input",ExpressionUUID->"1ebc0acc-22a0-4bcb-9004-e9433e289f8e"],
Cell[252270, 6882, 974, 22, 73, "Input",ExpressionUUID->"ae86c18e-3735-4eed-9f15-5cab637a266b"],
Cell[253247, 6906, 4862, 111, 157, "Input",ExpressionUUID->"10926177-45ee-46b4-b0a0-12f273328144"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258146, 7022, 255, 4, 45, "Subsubsection",ExpressionUUID->"10433a6e-ea86-4247-8e78-1d0bbbf36d82"],
Cell[258404, 7028, 898, 19, 30, "Input",ExpressionUUID->"33e45f77-09e4-4505-901e-0d75504257c1"],
Cell[259305, 7049, 833, 18, 30, "Input",ExpressionUUID->"32a2a860-6e58-48d0-a54b-299cb7a6d8ae"],
Cell[260141, 7069, 1750, 46, 33, "Input",ExpressionUUID->"66e29491-1fa8-4ba5-b8bc-d2af949866c7"],
Cell[261894, 7117, 1023, 23, 73, "Input",ExpressionUUID->"6ffa717c-ab39-4d45-b5de-1eb62b74ba0a"],
Cell[262920, 7142, 4938, 114, 157, "Input",ExpressionUUID->"e493737b-2997-4281-9aee-24da00a28531"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267895, 7261, 155, 3, 45, "Subsubsection",ExpressionUUID->"3fac7e72-0060-43e1-8740-444a195486f6"],
Cell[268053, 7266, 835, 18, 52, "Input",ExpressionUUID->"f6a3b34f-133d-41f4-91e0-57cd1a2b74f5"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


